Energy Reconstruction of Hadrons in highly granular combined ECAL and HCAL systems

This paper discusses the hadronic energy reconstruction of two combined electromagnetic and hadronic calorimeter systems using physics prototypes of the CALICE collaboration: the silicon-tungsten electromagnetic calorimeter (Si-W ECAL) and the scintillator-SiPM based analog hadron calorimeter (AHCAL); and the scintillator-tungsten electromagnetic calorimeter (ScECAL) and the AHCAL. These systems were operated in hadron beams at CERN and FNAL, permitting the study of the performance in combined ECAL and HCAL systems. Two techniques for the energy reconstruction are used, a standard reconstruction based on calibrated sub-detector energy sums, and one based on a software compensation algorithm making use of the local energy density information provided by the high granularity of the detectors. The software compensation-based algorithm improves the hadronic energy resolution by up to 30% compared to the standard reconstruction. The combined system data show comparable energy resolutions to the one achieved for data with showers starting only in the AHCAL and therefore demonstrate the success of the inter-calibration of the different sub-systems, despite of their different geometries and different readout technologies.

==> Plots/HitBins_ecal_40.C <==
{
//=========Macro generated from canvas: /Graph
//=========  (Wed Sep 20 10:22:11 2017) by ROOT version5.34/30
   TCanvas * c1 = new TCanvas("", "Graph",0,0,1200,1000);
   gStyle->SetOptStat(0);
   c1->SetHighLightColor(2);
   c1->Range(-1.218104,-1.412183,3.489327,7.847423);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.04);
   c1->SetTopMargin(0.04);
   c1->SetBottomMargin(0.12);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *ecal_h6 = new TH1F("ecal_h6","",9000,0,2000);
   ecal_h6->SetBinContent(3,172386);
   ecal_h6->SetBinContent(4,333389);
   ecal_h6->SetBinContent(5,599886);
   ecal_h6->SetBinContent(6,523868);
   ecal_h6->SetBinContent(7,334831);
   ecal_h6->SetBinContent(8,236106);
   ecal_h6->SetBinContent(9,193813);
   ecal_h6->SetBinContent(10,172898);
   ecal_h6->SetBinContent(11,153432);
   ecal_h6->SetBinContent(12,134654);
   ecal_h6->SetBinContent(13,120096);
   ecal_h6->SetBinContent(14,108056);
   ecal_h6->SetBinContent(15,99589);
   ecal_h6->SetBinContent(16,90389);
   ecal_h6->SetBinContent(17,82684);
   ecal_h6->SetBinContent(18,75573);
   ecal_h6->SetBinContent(19,70445);
   ecal_h6->SetBinContent(20,65344);
   ecal_h6->SetBinContent(21,60572);
   ecal_h6->SetBinContent(22,56142);
   ecal_h6->SetBinContent(23,52493);
   ecal_h6->SetBinContent(24,48523);
   ecal_h6->SetBinContent(25,46026);
   ecal_h6->SetBinContent(26,42802);
   ecal_h6->SetBinContent(27,40478);
   ecal_h6->SetBinContent(28,38052);
   ecal_h6->SetBinContent(29,35949);
   ecal_h6->SetBinContent(30,33544);
   ecal_h6->SetBinContent(31,32333);
   ecal_h6->SetBinContent(32,30134);
   ecal_h6->SetBinContent(33,28448);
   ecal_h6->SetBinContent(34,27034);
   ecal_h6->SetBinContent(35,25796);
   ecal_h6->SetBinContent(36,24339);
   ecal_h6->SetBinContent(37,23082);
   ecal_h6->SetBinContent(38,22458);
   ecal_h6->SetBinContent(39,21234);
   ecal_h6->SetBinContent(40,20243);
   ecal_h6->SetBinContent(41,19210);
   ecal_h6->SetBinContent(42,18381);
   ecal_h6->SetBinContent(43,17389);
   ecal_h6->SetBinContent(44,16877);
   ecal_h6->SetBinContent(45,16274);
   ecal_h6->SetBinContent(46,15532);
   ecal_h6->SetBinContent(47,14890);
   ecal_h6->SetBinContent(48,14467);
   ecal_h6->SetBinContent(49,13782);
   ecal_h6->SetBinContent(50,13464);
   ecal_h6->SetBinContent(51,12983);
   ecal_h6->SetBinContent(52,12381);
   ecal_h6->SetBinContent(53,11865);
   ecal_h6->SetBinContent(54,11579);
   ecal_h6->SetBinContent(55,11023);
   ecal_h6->SetBinContent(56,10807);
   ecal_h6->SetBinContent(57,10286);
   ecal_h6->SetBinContent(58,9980);
   ecal_h6->SetBinContent(59,9851);
   ecal_h6->SetBinContent(60,9384);
   ecal_h6->SetBinContent(61,9135);
   ecal_h6->SetBinContent(62,8922);
   ecal_h6->SetBinContent(63,8714);
   ecal_h6->SetBinContent(64,8225);
   ecal_h6->SetBinContent(65,8056);
   ecal_h6->SetBinContent(66,7889);
   ecal_h6->SetBinContent(67,7656);
   ecal_h6->SetBinContent(68,7409);
   ecal_h6->SetBinContent(69,7176);
   ecal_h6->SetBinContent(70,6985);
   ecal_h6->SetBinContent(71,6691);
   ecal_h6->SetBinContent(72,6642);
   ecal_h6->SetBinContent(73,6431);
   ecal_h6->SetBinContent(74,6215);
   ecal_h6->SetBinContent(75,6157);
   ecal_h6->SetBinContent(76,6029);
   ecal_h6->SetBinContent(77,5848);
   ecal_h6->SetBinContent(78,5633);
   ecal_h6->SetBinContent(79,5481);
   ecal_h6->SetBinContent(80,5357);
   ecal_h6->SetBinContent(81,5393);
   ecal_h6->SetBinContent(82,5152);
   ecal_h6->SetBinContent(83,4971);
   ecal_h6->SetBinContent(84,4899);
   ecal_h6->SetBinContent(85,4847);
   ecal_h6->SetBinContent(86,4627);
   ecal_h6->SetBinContent(87,4611);
   ecal_h6->SetBinContent(88,4578);
   ecal_h6->SetBinContent(89,4375);
   ecal_h6->SetBinContent(90,4259);
   ecal_h6->SetBinContent(91,4216);
   ecal_h6->SetBinContent(92,4023);
   ecal_h6->SetBinContent(93,4054);
   ecal_h6->SetBinContent(94,3804);
   ecal_h6->SetBinContent(95,3793);
   ecal_h6->SetBinContent(96,3760);
   ecal_h6->SetBinContent(97,3645);
   ecal_h6->SetBinContent(98,3527);
   ecal_h6->SetBinContent(99,3472);
   ecal_h6->SetBinContent(100,3497);
   ecal_h6->SetBinContent(101,3402);
   ecal_h6->SetBinContent(102,3348);
   ecal_h6->SetBinContent(103,3318);
   ecal_h6->SetBinContent(104,3220);
   ecal_h6->SetBinContent(105,3223);
   ecal_h6->SetBinContent(106,3066);
   ecal_h6->SetBinContent(107,3104);
   ecal_h6->SetBinContent(108,3138);
   ecal_h6->SetBinContent(109,3003);
   ecal_h6->SetBinContent(110,2876);
   ecal_h6->SetBinContent(111,2936);
   ecal_h6->SetBinContent(112,2834);
   ecal_h6->SetBinContent(113,2719);
   ecal_h6->SetBinContent(114,2694);
   ecal_h6->SetBinContent(115,2623);
   ecal_h6->SetBinContent(116,2635);
   ecal_h6->SetBinContent(117,2676);
   ecal_h6->SetBinContent(118,2452);
   ecal_h6->SetBinContent(119,2502);
   ecal_h6->SetBinContent(120,2503);
   ecal_h6->SetBinContent(121,2321);
   ecal_h6->SetBinContent(122,2327);
   ecal_h6->SetBinContent(123,2367);
   ecal_h6->SetBinContent(124,2387);
   ecal_h6->SetBinContent(125,2237);
   ecal_h6->SetBinContent(126,2287);
   ecal_h6->SetBinContent(127,2177);
   ecal_h6->SetBinContent(128,2079);
   ecal_h6->SetBinContent(129,2161);
   ecal_h6->SetBinContent(130,2033);
   ecal_h6->SetBinContent(131,2033);
   ecal_h6->SetBinContent(132,2119);
   ecal_h6->SetBinContent(133,1969);
   ecal_h6->SetBinContent(134,2005);
   ecal_h6->SetBinContent(135,1979);
   ecal_h6->SetBinContent(136,1923);
   ecal_h6->SetBinContent(137,1992);
   ecal_h6->SetBinContent(138,1885);
   ecal_h6->SetBinContent(139,1833);
   ecal_h6->SetBinContent(140,1817);
   ecal_h6->SetBinContent(141,1873);
   ecal_h6->SetBinContent(142,1842);
   ecal_h6->SetBinContent(143,1773);
   ecal_h6->SetBinContent(144,1759);
   ecal_h6->SetBinContent(145,1720);
   ecal_h6->SetBinContent(146,1711);
   ecal_h6->SetBinContent(147,1650);
   ecal_h6->SetBinContent(148,1616);
   ecal_h6->SetBinContent(149,1624);
   ecal_h6->SetBinContent(150,1557);
   ecal_h6->SetBinContent(151,1641);
   ecal_h6->SetBinContent(152,1582);
   ecal_h6->SetBinContent(153,1569);
   ecal_h6->SetBinContent(154,1481);
   ecal_h6->SetBinContent(155,1516);
   ecal_h6->SetBinContent(156,1482);
   ecal_h6->SetBinContent(157,1456);
   ecal_h6->SetBinContent(158,1449);
   ecal_h6->SetBinContent(159,1422);
   ecal_h6->SetBinContent(160,1432);
   ecal_h6->SetBinContent(161,1363);
   ecal_h6->SetBinContent(162,1320);
   ecal_h6->SetBinContent(163,1407);
   ecal_h6->SetBinContent(164,1349);
   ecal_h6->SetBinContent(165,1357);
   ecal_h6->SetBinContent(166,1319);
   ecal_h6->SetBinContent(167,1356);
   ecal_h6->SetBinContent(168,1316);
   ecal_h6->SetBinContent(169,1241);
   ecal_h6->SetBinContent(170,1283);
   ecal_h6->SetBinContent(171,1282);
   ecal_h6->SetBinContent(172,1219);
   ecal_h6->SetBinContent(173,1257);
   ecal_h6->SetBinContent(174,1162);
   ecal_h6->SetBinContent(175,1163);
   ecal_h6->SetBinContent(176,1239);
   ecal_h6->SetBinContent(177,1185);
   ecal_h6->SetBinContent(178,1170);
   ecal_h6->SetBinContent(179,1156);
   ecal_h6->SetBinContent(180,1123);
   ecal_h6->SetBinContent(181,1069);
   ecal_h6->SetBinContent(182,1132);
   ecal_h6->SetBinContent(183,1058);
   ecal_h6->SetBinContent(184,1120);
   ecal_h6->SetBinContent(185,1094);
   ecal_h6->SetBinContent(186,1122);
   ecal_h6->SetBinContent(187,1072);
   ecal_h6->SetBinContent(188,1046);
   ecal_h6->SetBinContent(189,1040);
   ecal_h6->SetBinContent(190,1035);
   ecal_h6->SetBinContent(191,969);
   ecal_h6->SetBinContent(192,962);
   ecal_h6->SetBinContent(193,1003);
   ecal_h6->SetBinContent(194,1006);
   ecal_h6->SetBinContent(195,928);
   ecal_h6->SetBinContent(196,878);
   ecal_h6->SetBinContent(197,924);
   ecal_h6->SetBinContent(198,955);
   ecal_h6->SetBinContent(199,879);
   ecal_h6->SetBinContent(200,869);
   ecal_h6->SetBinContent(201,892);
   ecal_h6->SetBinContent(202,895);
   ecal_h6->SetBinContent(203,879);
   ecal_h6->SetBinContent(204,833);
   ecal_h6->SetBinContent(205,884);
   ecal_h6->SetBinContent(206,865);
   ecal_h6->SetBinContent(207,850);
   ecal_h6->SetBinContent(208,841);
   ecal_h6->SetBinContent(209,876);
   ecal_h6->SetBinContent(210,869);
   ecal_h6->SetBinContent(211,847);
   ecal_h6->SetBinContent(212,861);
   ecal_h6->SetBinContent(213,825);
   ecal_h6->SetBinContent(214,855);
   ecal_h6->SetBinContent(215,784);
   ecal_h6->SetBinContent(216,804);
   ecal_h6->SetBinContent(217,760);
   ecal_h6->SetBinContent(218,803);
   ecal_h6->SetBinContent(219,799);
   ecal_h6->SetBinContent(220,807);
   ecal_h6->SetBinContent(221,793);
   ecal_h6->SetBinContent(222,734);
   ecal_h6->SetBinContent(223,715);
   ecal_h6->SetBinContent(224,715);
   ecal_h6->SetBinContent(225,744);
   ecal_h6->SetBinContent(226,701);
   ecal_h6->SetBinContent(227,704);
   ecal_h6->SetBinContent(228,694);
   ecal_h6->SetBinContent(229,674);
   ecal_h6->SetBinContent(230,689);
   ecal_h6->SetBinContent(231,737);
   ecal_h6->SetBinContent(232,685);
   ecal_h6->SetBinContent(233,644);
   ecal_h6->SetBinContent(234,680);
   ecal_h6->SetBinContent(235,638);
   ecal_h6->SetBinContent(236,643);
   ecal_h6->SetBinContent(237,648);
   ecal_h6->SetBinContent(238,629);
   ecal_h6->SetBinContent(239,673);
   ecal_h6->SetBinContent(240,628);
   ecal_h6->SetBinContent(241,630);
   ecal_h6->SetBinContent(242,631);
   ecal_h6->SetBinContent(243,619);
   ecal_h6->SetBinContent(244,639);
   ecal_h6->SetBinContent(245,630);
   ecal_h6->SetBinContent(246,607);
   ecal_h6->SetBinContent(247,598);
   ecal_h6->SetBinContent(248,593);
   ecal_h6->SetBinContent(249,607);
   ecal_h6->SetBinContent(250,579);
   ecal_h6->SetBinContent(251,583);
   ecal_h6->SetBinContent(252,592);
   ecal_h6->SetBinContent(253,587);
   ecal_h6->SetBinContent(254,557);
   ecal_h6->SetBinContent(255,558);
   ecal_h6->SetBinContent(256,562);
   ecal_h6->SetBinContent(257,558);
   ecal_h6->SetBinContent(258,529);
   ecal_h6->SetBinContent(259,589);
   ecal_h6->SetBinContent(260,573);
   ecal_h6->SetBinContent(261,543);
   ecal_h6->SetBinContent(262,530);
   ecal_h6->SetBinContent(263,540);
   ecal_h6->SetBinContent(264,532);
   ecal_h6->SetBinContent(265,500);
   ecal_h6->SetBinContent(266,532);
   ecal_h6->SetBinContent(267,493);
   ecal_h6->SetBinContent(268,516);
   ecal_h6->SetBinContent(269,511);
   ecal_h6->SetBinContent(270,476);
   ecal_h6->SetBinContent(271,477);
   ecal_h6->SetBinContent(272,467);
   ecal_h6->SetBinContent(273,485);
   ecal_h6->SetBinContent(274,518);
   ecal_h6->SetBinContent(275,475);
   ecal_h6->SetBinContent(276,449);
   ecal_h6->SetBinContent(277,460);
   ecal_h6->SetBinContent(278,473);
   ecal_h6->SetBinContent(279,460);
   ecal_h6->SetBinContent(280,486);
   ecal_h6->SetBinContent(281,456);
   ecal_h6->SetBinContent(282,481);
   ecal_h6->SetBinContent(283,499);
   ecal_h6->SetBinContent(284,446);
   ecal_h6->SetBinContent(285,459);
   ecal_h6->SetBinContent(286,480);
   ecal_h6->SetBinContent(287,432);
   ecal_h6->SetBinContent(288,403);
   ecal_h6->SetBinContent(289,440);
   ecal_h6->SetBinContent(290,461);
   ecal_h6->SetBinContent(291,422);
   ecal_h6->SetBinContent(292,411);
   ecal_h6->SetBinContent(293,417);
   ecal_h6->SetBinContent(294,478);
   ecal_h6->SetBinContent(295,459);
   ecal_h6->SetBinContent(296,397);
   ecal_h6->SetBinContent(297,405);
   ecal_h6->SetBinContent(298,397);
   ecal_h6->SetBinContent(299,415);
   ecal_h6->SetBinContent(300,387);
   ecal_h6->SetBinContent(301,413);
   ecal_h6->SetBinContent(302,391);
   ecal_h6->SetBinContent(303,374);
   ecal_h6->SetBinContent(304,346);
   ecal_h6->SetBinContent(305,408);
   ecal_h6->SetBinContent(306,393);
   ecal_h6->SetBinContent(307,363);
   ecal_h6->SetBinContent(308,381);
   ecal_h6->SetBinContent(309,380);
   ecal_h6->SetBinContent(310,380);
   ecal_h6->SetBinContent(311,366);
   ecal_h6->SetBinContent(312,334);
   ecal_h6->SetBinContent(313,350);
   ecal_h6->SetBinContent(314,341);
   ecal_h6->SetBinContent(315,354);
   ecal_h6->SetBinContent(316,358);
   ecal_h6->SetBinContent(317,384);
   ecal_h6->SetBinContent(318,358);
   ecal_h6->SetBinContent(319,372);
   ecal_h6->SetBinContent(320,338);
   ecal_h6->SetBinContent(321,368);
   ecal_h6->SetBinContent(322,320);
   ecal_h6->SetBinContent(323,329);
   ecal_h6->SetBinContent(324,319);
   ecal_h6->SetBinContent(325,340);
   ecal_h6->SetBinContent(326,303);
   ecal_h6->SetBinContent(327,337);
   ecal_h6->SetBinContent(328,308);
   ecal_h6->SetBinContent(329,342);
   ecal_h6->SetBinContent(330,345);
   ecal_h6->SetBinContent(331,315);
   ecal_h6->SetBinContent(332,296);
   ecal_h6->SetBinContent(333,287);
   ecal_h6->SetBinContent(334,292);
   ecal_h6->SetBinContent(335,318);
   ecal_h6->SetBinContent(336,300);
   ecal_h6->SetBinContent(337,309);
   ecal_h6->SetBinContent(338,284);
   ecal_h6->SetBinContent(339,300);
   ecal_h6->SetBinContent(340,281);
   ecal_h6->SetBinContent(341,290);
   ecal_h6->SetBinContent(342,285);
   ecal_h6->SetBinContent(343,278);
   ecal_h6->SetBinContent(344,278);
   ecal_h6->SetBinContent(345,259);
   ecal_h6->SetBinContent(346,287);
   ecal_h6->SetBinContent(347,290);
   ecal_h6->SetBinContent(348,282);
   ecal_h6->SetBinContent(349,301);
   ecal_h6->SetBinContent(350,291);
   ecal_h6->SetBinContent(351,273);
   ecal_h6->SetBinContent(352,301);
   ecal_h6->SetBinContent(353,277);
   ecal_h6->SetBinContent(354,268);
   ecal_h6->SetBinContent(355,266);
   ecal_h6->SetBinContent(356,264);
   ecal_h6->SetBinContent(357,244);
   ecal_h6->SetBinContent(358,288);
   ecal_h6->SetBinContent(359,275);
   ecal_h6->SetBinContent(360,255);
   ecal_h6->SetBinContent(361,247);
   ecal_h6->SetBinContent(362,266);
   ecal_h6->SetBinContent(363,278);
   ecal_h6->SetBinContent(364,249);
   ecal_h6->SetBinContent(365,251);
   ecal_h6->SetBinContent(366,223);
   ecal_h6->SetBinContent(367,230);
   ecal_h6->SetBinContent(368,267);
   ecal_h6->SetBinContent(369,237);
   ecal_h6->SetBinContent(370,245);
   ecal_h6->SetBinContent(371,238);
   ecal_h6->SetBinContent(372,232);
   ecal_h6->SetBinContent(373,246);
   ecal_h6->SetBinContent(374,248);
   ecal_h6->SetBinContent(375,228);
   ecal_h6->SetBinContent(376,232);
   ecal_h6->SetBinContent(377,235);
   ecal_h6->SetBinContent(378,234);
   ecal_h6->SetBinContent(379,242);
   ecal_h6->SetBinContent(380,251);
   ecal_h6->SetBinContent(381,234);
   ecal_h6->SetBinContent(382,249);
   ecal_h6->SetBinContent(383,237);
   ecal_h6->SetBinContent(384,233);
   ecal_h6->SetBinContent(385,238);
   ecal_h6->SetBinContent(386,208);
   ecal_h6->SetBinContent(387,215);
   ecal_h6->SetBinContent(388,227);
   ecal_h6->SetBinContent(389,220);
   ecal_h6->SetBinContent(390,210);
   ecal_h6->SetBinContent(391,219);
   ecal_h6->SetBinContent(392,232);
   ecal_h6->SetBinContent(393,187);
   ecal_h6->SetBinContent(394,216);
   ecal_h6->SetBinContent(395,193);
   ecal_h6->SetBinContent(396,196);
   ecal_h6->SetBinContent(397,236);
   ecal_h6->SetBinContent(398,205);
   ecal_h6->SetBinContent(399,213);
   ecal_h6->SetBinContent(400,187);
   ecal_h6->SetBinContent(401,190);
   ecal_h6->SetBinContent(402,175);
   ecal_h6->SetBinContent(403,212);
   ecal_h6->SetBinContent(404,198);
   ecal_h6->SetBinContent(405,195);
   ecal_h6->SetBinContent(406,206);
   ecal_h6->SetBinContent(407,208);
   ecal_h6->SetBinContent(408,199);
   ecal_h6->SetBinContent(409,189);
   ecal_h6->SetBinContent(410,200);
   ecal_h6->SetBinContent(411,177);
   ecal_h6->SetBinContent(412,168);
   ecal_h6->SetBinContent(413,201);
   ecal_h6->SetBinContent(414,198);
   ecal_h6->SetBinContent(415,207);
   ecal_h6->SetBinContent(416,156);
   ecal_h6->SetBinContent(417,181);
   ecal_h6->SetBinContent(418,191);
   ecal_h6->SetBinContent(419,180);
   ecal_h6->SetBinContent(420,174);
   ecal_h6->SetBinContent(421,173);
   ecal_h6->SetBinContent(422,180);
   ecal_h6->SetBinContent(423,180);
   ecal_h6->SetBinContent(424,173);
   ecal_h6->SetBinContent(425,173);
   ecal_h6->SetBinContent(426,185);
   ecal_h6->SetBinContent(427,186);
   ecal_h6->SetBinContent(428,159);
   ecal_h6->SetBinContent(429,147);
   ecal_h6->SetBinContent(430,176);
   ecal_h6->SetBinContent(431,181);
   ecal_h6->SetBinContent(432,154);
   ecal_h6->SetBinContent(433,181);
   ecal_h6->SetBinContent(434,157);
   ecal_h6->SetBinContent(435,165);
   ecal_h6->SetBinContent(436,187);
   ecal_h6->SetBinContent(437,154);
   ecal_h6->SetBinContent(438,154);
   ecal_h6->SetBinContent(439,174);
   ecal_h6->SetBinContent(440,175);
   ecal_h6->SetBinContent(441,157);
   ecal_h6->SetBinContent(442,149);
   ecal_h6->SetBinContent(443,157);
   ecal_h6->SetBinContent(444,150);
   ecal_h6->SetBinContent(445,168);
   ecal_h6->SetBinContent(446,143);
   ecal_h6->SetBinContent(447,155);
   ecal_h6->SetBinContent(448,131);
   ecal_h6->SetBinContent(449,156);
   ecal_h6->SetBinContent(450,164);
   ecal_h6->SetBinContent(451,149);
   ecal_h6->SetBinContent(452,160);
   ecal_h6->SetBinContent(453,151);
   ecal_h6->SetBinContent(454,139);
   ecal_h6->SetBinContent(455,155);
   ecal_h6->SetBinContent(456,142);
   ecal_h6->SetBinContent(457,134);
   ecal_h6->SetBinContent(458,146);
   ecal_h6->SetBinContent(459,132);
   ecal_h6->SetBinContent(460,153);
   ecal_h6->SetBinContent(461,142);
   ecal_h6->SetBinContent(462,136);
   ecal_h6->SetBinContent(463,125);
   ecal_h6->SetBinContent(464,145);
   ecal_h6->SetBinContent(465,138);
   ecal_h6->SetBinContent(466,129);
   ecal_h6->SetBinContent(467,126);
   ecal_h6->SetBinContent(468,150);
   ecal_h6->SetBinContent(469,150);
   ecal_h6->SetBinContent(470,112);
   ecal_h6->SetBinContent(471,132);
   ecal_h6->SetBinContent(472,128);
   ecal_h6->SetBinContent(473,140);
   ecal_h6->SetBinContent(474,149);
   ecal_h6->SetBinContent(475,137);
   ecal_h6->SetBinContent(476,129);
   ecal_h6->SetBinContent(477,132);
   ecal_h6->SetBinContent(478,147);
   ecal_h6->SetBinContent(479,130);
   ecal_h6->SetBinContent(480,127);
   ecal_h6->SetBinContent(481,123);
   ecal_h6->SetBinContent(482,114);
   ecal_h6->SetBinContent(483,120);
   ecal_h6->SetBinContent(484,135);
   ecal_h6->SetBinContent(485,127);
   ecal_h6->SetBinContent(486,116);
   ecal_h6->SetBinContent(487,121);
   ecal_h6->SetBinContent(488,109);
   ecal_h6->SetBinContent(489,145);
   ecal_h6->SetBinContent(490,117);
   ecal_h6->SetBinContent(491,106);
   ecal_h6->SetBinContent(492,123);
   ecal_h6->SetBinContent(493,113);
   ecal_h6->SetBinContent(494,97);
   ecal_h6->SetBinContent(495,127);
   ecal_h6->SetBinContent(496,112);
   ecal_h6->SetBinContent(497,104);
   ecal_h6->SetBinContent(498,112);
   ecal_h6->SetBinContent(499,143);
   ecal_h6->SetBinContent(500,102);
   ecal_h6->SetBinContent(501,121);
   ecal_h6->SetBinContent(502,117);
   ecal_h6->SetBinContent(503,106);
   ecal_h6->SetBinContent(504,119);
   ecal_h6->SetBinContent(505,109);
   ecal_h6->SetBinContent(506,114);
   ecal_h6->SetBinContent(507,124);
   ecal_h6->SetBinContent(508,95);
   ecal_h6->SetBinContent(509,86);
   ecal_h6->SetBinContent(510,116);
   ecal_h6->SetBinContent(511,120);
   ecal_h6->SetBinContent(512,109);
   ecal_h6->SetBinContent(513,106);
   ecal_h6->SetBinContent(514,130);
   ecal_h6->SetBinContent(515,109);
   ecal_h6->SetBinContent(516,105);
   ecal_h6->SetBinContent(517,90);
   ecal_h6->SetBinContent(518,97);
   ecal_h6->SetBinContent(519,108);
   ecal_h6->SetBinContent(520,99);
   ecal_h6->SetBinContent(521,112);
   ecal_h6->SetBinContent(522,104);
   ecal_h6->SetBinContent(523,97);
   ecal_h6->SetBinContent(524,84);
   ecal_h6->SetBinContent(525,90);
   ecal_h6->SetBinContent(526,118);
   ecal_h6->SetBinContent(527,103);
   ecal_h6->SetBinContent(528,112);
   ecal_h6->SetBinContent(529,101);
   ecal_h6->SetBinContent(530,99);
   ecal_h6->SetBinContent(531,102);
   ecal_h6->SetBinContent(532,105);
   ecal_h6->SetBinContent(533,101);
   ecal_h6->SetBinContent(534,94);
   ecal_h6->SetBinContent(535,102);
   ecal_h6->SetBinContent(536,104);
   ecal_h6->SetBinContent(537,108);
   ecal_h6->SetBinContent(538,87);
   ecal_h6->SetBinContent(539,90);
   ecal_h6->SetBinContent(540,86);
   ecal_h6->SetBinContent(541,104);
   ecal_h6->SetBinContent(542,85);
   ecal_h6->SetBinContent(543,98);
   ecal_h6->SetBinContent(544,101);
   ecal_h6->SetBinContent(545,71);
   ecal_h6->SetBinContent(546,89);
   ecal_h6->SetBinContent(547,88);
   ecal_h6->SetBinContent(548,84);
   ecal_h6->SetBinContent(549,95);
   ecal_h6->SetBinContent(550,84);
   ecal_h6->SetBinContent(551,76);
   ecal_h6->SetBinContent(552,91);
   ecal_h6->SetBinContent(553,81);
   ecal_h6->SetBinContent(554,99);
   ecal_h6->SetBinContent(555,68);
   ecal_h6->SetBinContent(556,84);
   ecal_h6->SetBinContent(557,86);
   ecal_h6->SetBinContent(558,90);
   ecal_h6->SetBinContent(559,71);
   ecal_h6->SetBinContent(560,83);
   ecal_h6->SetBinContent(561,88);
   ecal_h6->SetBinContent(562,71);
   ecal_h6->SetBinContent(563,74);
   ecal_h6->SetBinContent(564,79);
   ecal_h6->SetBinContent(565,86);
   ecal_h6->SetBinContent(566,77);
   ecal_h6->SetBinContent(567,83);
   ecal_h6->SetBinContent(568,87);
   ecal_h6->SetBinContent(569,97);
   ecal_h6->SetBinContent(570,66);
   ecal_h6->SetBinContent(571,98);
   ecal_h6->SetBinContent(572,87);
   ecal_h6->SetBinContent(573,69);
   ecal_h6->SetBinContent(574,81);
   ecal_h6->SetBinContent(575,75);
   ecal_h6->SetBinContent(576,72);
   ecal_h6->SetBinContent(577,72);
   ecal_h6->SetBinContent(578,94);
   ecal_h6->SetBinContent(579,75);
   ecal_h6->SetBinContent(580,70);
   ecal_h6->SetBinContent(581,90);
   ecal_h6->SetBinContent(582,71);
   ecal_h6->SetBinContent(583,84);
   ecal_h6->SetBinContent(584,59);
   ecal_h6->SetBinContent(585,80);
   ecal_h6->SetBinContent(586,80);
   ecal_h6->SetBinContent(587,66);
   ecal_h6->SetBinContent(588,79);
   ecal_h6->SetBinContent(589,86);
   ecal_h6->SetBinContent(590,71);
   ecal_h6->SetBinContent(591,60);
   ecal_h6->SetBinContent(592,59);
   ecal_h6->SetBinContent(593,71);
   ecal_h6->SetBinContent(594,73);
   ecal_h6->SetBinContent(595,89);
   ecal_h6->SetBinContent(596,81);
   ecal_h6->SetBinContent(597,70);
   ecal_h6->SetBinContent(598,81);
   ecal_h6->SetBinContent(599,64);
   ecal_h6->SetBinContent(600,85);
   ecal_h6->SetBinContent(601,48);
   ecal_h6->SetBinContent(602,70);
   ecal_h6->SetBinContent(603,63);
   ecal_h6->SetBinContent(604,60);
   ecal_h6->SetBinContent(605,62);
   ecal_h6->SetBinContent(606,66);
   ecal_h6->SetBinContent(607,64);
   ecal_h6->SetBinContent(608,63);
   ecal_h6->SetBinContent(609,67);
   ecal_h6->SetBinContent(610,70);
   ecal_h6->SetBinContent(611,61);
   ecal_h6->SetBinContent(612,61);
   ecal_h6->SetBinContent(613,87);
   ecal_h6->SetBinContent(614,60);
   ecal_h6->SetBinContent(615,63);
   ecal_h6->SetBinContent(616,69);
   ecal_h6->SetBinContent(617,43);
   ecal_h6->SetBinContent(618,63);
   ecal_h6->SetBinContent(619,63);
   ecal_h6->SetBinContent(620,57);
   ecal_h6->SetBinContent(621,61);
   ecal_h6->SetBinContent(622,59);
   ecal_h6->SetBinContent(623,61);
   ecal_h6->SetBinContent(624,63);
   ecal_h6->SetBinContent(625,58);
   ecal_h6->SetBinContent(626,63);
   ecal_h6->SetBinContent(627,51);
   ecal_h6->SetBinContent(628,61);
   ecal_h6->SetBinContent(629,56);
   ecal_h6->SetBinContent(630,66);
   ecal_h6->SetBinContent(631,67);
   ecal_h6->SetBinContent(632,51);
   ecal_h6->SetBinContent(633,60);
   ecal_h6->SetBinContent(634,41);
   ecal_h6->SetBinContent(635,53);
   ecal_h6->SetBinContent(636,56);
   ecal_h6->SetBinContent(637,67);
   ecal_h6->SetBinContent(638,74);
   ecal_h6->SetBinContent(639,62);
   ecal_h6->SetBinContent(640,44);
   ecal_h6->SetBinContent(641,47);
   ecal_h6->SetBinContent(642,66);
   ecal_h6->SetBinContent(643,64);
   ecal_h6->SetBinContent(644,54);
   ecal_h6->SetBinContent(645,56);
   ecal_h6->SetBinContent(646,57);
   ecal_h6->SetBinContent(647,52);
   ecal_h6->SetBinContent(648,55);
   ecal_h6->SetBinContent(649,44);
   ecal_h6->SetBinContent(650,52);
   ecal_h6->SetBinContent(651,47);
   ecal_h6->SetBinContent(652,60);
   ecal_h6->SetBinContent(653,71);
   ecal_h6->SetBinContent(654,64);
   ecal_h6->SetBinContent(655,56);
   ecal_h6->SetBinContent(656,56);
   ecal_h6->SetBinContent(657,44);
   ecal_h6->SetBinContent(658,54);
   ecal_h6->SetBinContent(659,58);
   ecal_h6->SetBinContent(660,46);
   ecal_h6->SetBinContent(661,57);
   ecal_h6->SetBinContent(662,47);
   ecal_h6->SetBinContent(663,58);
   ecal_h6->SetBinContent(664,50);
   ecal_h6->SetBinContent(665,53);
   ecal_h6->SetBinContent(666,45);
   ecal_h6->SetBinContent(667,63);
   ecal_h6->SetBinContent(668,58);
   ecal_h6->SetBinContent(669,57);
   ecal_h6->SetBinContent(670,46);
   ecal_h6->SetBinContent(671,40);
   ecal_h6->SetBinContent(672,54);
   ecal_h6->SetBinContent(673,45);
   ecal_h6->SetBinContent(674,45);
   ecal_h6->SetBinContent(675,48);
   ecal_h6->SetBinContent(676,51);
   ecal_h6->SetBinContent(677,46);
   ecal_h6->SetBinContent(678,46);
   ecal_h6->SetBinContent(679,41);
   ecal_h6->SetBinContent(680,51);
   ecal_h6->SetBinContent(681,39);
   ecal_h6->SetBinContent(682,45);
   ecal_h6->SetBinContent(683,52);
   ecal_h6->SetBinContent(684,57);
   ecal_h6->SetBinContent(685,45);
   ecal_h6->SetBinContent(686,39);
   ecal_h6->SetBinContent(687,27);
   ecal_h6->SetBinContent(688,36);
   ecal_h6->SetBinContent(689,46);
   ecal_h6->SetBinContent(690,46);
   ecal_h6->SetBinContent(691,36);
   ecal_h6->SetBinContent(692,34);
   ecal_h6->SetBinContent(693,45);
   ecal_h6->SetBinContent(694,38);
   ecal_h6->SetBinContent(695,50);
   ecal_h6->SetBinContent(696,48);
   ecal_h6->SetBinContent(697,56);
   ecal_h6->SetBinContent(698,31);
   ecal_h6->SetBinContent(699,50);
   ecal_h6->SetBinContent(700,49);
   ecal_h6->SetBinContent(701,41);
   ecal_h6->SetBinContent(702,39);
   ecal_h6->SetBinContent(703,35);
   ecal_h6->SetBinContent(704,51);
   ecal_h6->SetBinContent(705,30);
   ecal_h6->SetBinContent(706,42);
   ecal_h6->SetBinContent(707,42);
   ecal_h6->SetBinContent(708,43);
   ecal_h6->SetBinContent(709,43);
   ecal_h6->SetBinContent(710,45);
   ecal_h6->SetBinContent(711,35);
   ecal_h6->SetBinContent(712,57);
   ecal_h6->SetBinContent(713,35);
   ecal_h6->SetBinContent(714,35);
   ecal_h6->SetBinContent(715,55);
   ecal_h6->SetBinContent(716,38);
   ecal_h6->SetBinContent(717,38);
   ecal_h6->SetBinContent(718,44);
   ecal_h6->SetBinContent(719,28);
   ecal_h6->SetBinContent(720,49);
   ecal_h6->SetBinContent(721,24);
   ecal_h6->SetBinContent(722,48);
   ecal_h6->SetBinContent(723,32);
   ecal_h6->SetBinContent(724,50);
   ecal_h6->SetBinContent(725,29);
   ecal_h6->SetBinContent(726,48);
   ecal_h6->SetBinContent(727,36);
   ecal_h6->SetBinContent(728,34);
   ecal_h6->SetBinContent(729,45);
   ecal_h6->SetBinContent(730,41);
   ecal_h6->SetBinContent(731,36);
   ecal_h6->SetBinContent(732,51);
   ecal_h6->SetBinContent(733,44);
   ecal_h6->SetBinContent(734,31);
   ecal_h6->SetBinContent(735,39);
   ecal_h6->SetBinContent(736,37);
   ecal_h6->SetBinContent(737,38);
   ecal_h6->SetBinContent(738,26);
   ecal_h6->SetBinContent(739,37);
   ecal_h6->SetBinContent(740,31);
   ecal_h6->SetBinContent(741,37);
   ecal_h6->SetBinContent(742,34);
   ecal_h6->SetBinContent(743,36);
   ecal_h6->SetBinContent(744,32);
   ecal_h6->SetBinContent(745,31);
   ecal_h6->SetBinContent(746,40);
   ecal_h6->SetBinContent(747,34);
   ecal_h6->SetBinContent(748,28);
   ecal_h6->SetBinContent(749,43);
   ecal_h6->SetBinContent(750,40);
   ecal_h6->SetBinContent(751,37);
   ecal_h6->SetBinContent(752,36);
   ecal_h6->SetBinContent(753,36);
   ecal_h6->SetBinContent(754,27);
   ecal_h6->SetBinContent(755,29);
   ecal_h6->SetBinContent(756,22);
   ecal_h6->SetBinContent(757,31);
   ecal_h6->SetBinContent(758,31);
   ecal_h6->SetBinContent(759,23);
   ecal_h6->SetBinContent(760,35);
   ecal_h6->SetBinContent(761,27);
   ecal_h6->SetBinContent(762,32);
   ecal_h6->SetBinContent(763,38);
   ecal_h6->SetBinContent(764,20);
   ecal_h6->SetBinContent(765,26);
   ecal_h6->SetBinContent(766,22);
   ecal_h6->SetBinContent(767,36);
   ecal_h6->SetBinContent(768,18);
   ecal_h6->SetBinContent(769,26);
   ecal_h6->SetBinContent(770,39);
   ecal_h6->SetBinContent(771,31);
   ecal_h6->SetBinContent(772,35);
   ecal_h6->SetBinContent(773,28);
   ecal_h6->SetBinContent(774,29);
   ecal_h6->SetBinContent(775,33);
   ecal_h6->SetBinContent(776,30);
   ecal_h6->SetBinContent(777,34);
   ecal_h6->SetBinContent(778,28);
   ecal_h6->SetBinContent(779,19);
   ecal_h6->SetBinContent(780,25);
   ecal_h6->SetBinContent(781,37);
   ecal_h6->SetBinContent(782,29);
   ecal_h6->SetBinContent(783,28);
   ecal_h6->SetBinContent(784,27);
   ecal_h6->SetBinContent(785,35);
   ecal_h6->SetBinContent(786,32);
   ecal_h6->SetBinContent(787,28);
   ecal_h6->SetBinContent(788,29);
   ecal_h6->SetBinContent(789,19);
   ecal_h6->SetBinContent(790,33);
   ecal_h6->SetBinContent(791,31);
   ecal_h6->SetBinContent(792,24);
   ecal_h6->SetBinContent(793,25);
   ecal_h6->SetBinContent(794,27);
   ecal_h6->SetBinContent(795,30);
   ecal_h6->SetBinContent(796,26);
   ecal_h6->SetBinContent(797,23);
   ecal_h6->SetBinContent(798,27);
   ecal_h6->SetBinContent(799,22);
   ecal_h6->SetBinContent(800,23);
   ecal_h6->SetBinContent(801,29);
   ecal_h6->SetBinContent(802,26);
   ecal_h6->SetBinContent(803,19);
   ecal_h6->SetBinContent(804,29);
   ecal_h6->SetBinContent(805,23);
   ecal_h6->SetBinContent(806,31);
   ecal_h6->SetBinContent(807,19);
   ecal_h6->SetBinContent(808,31);
   ecal_h6->SetBinContent(809,14);
   ecal_h6->SetBinContent(810,30);
   ecal_h6->SetBinContent(811,24);
   ecal_h6->SetBinContent(812,17);
   ecal_h6->SetBinContent(813,31);
   ecal_h6->SetBinContent(814,27);
   ecal_h6->SetBinContent(815,28);
   ecal_h6->SetBinContent(816,29);
   ecal_h6->SetBinContent(817,23);
   ecal_h6->SetBinContent(818,22);
   ecal_h6->SetBinContent(819,26);
   ecal_h6->SetBinContent(820,26);
   ecal_h6->SetBinContent(821,32);
   ecal_h6->SetBinContent(822,26);
   ecal_h6->SetBinContent(823,32);
   ecal_h6->SetBinContent(824,23);
   ecal_h6->SetBinContent(825,29);
   ecal_h6->SetBinContent(826,26);
   ecal_h6->SetBinContent(827,29);
   ecal_h6->SetBinContent(828,17);
   ecal_h6->SetBinContent(829,19);
   ecal_h6->SetBinContent(830,16);
   ecal_h6->SetBinContent(831,22);
   ecal_h6->SetBinContent(832,16);
   ecal_h6->SetBinContent(833,32);
   ecal_h6->SetBinContent(834,17);
   ecal_h6->SetBinContent(835,17);
   ecal_h6->SetBinContent(836,21);
   ecal_h6->SetBinContent(837,25);
   ecal_h6->SetBinContent(838,21);
   ecal_h6->SetBinContent(839,32);
   ecal_h6->SetBinContent(840,16);
   ecal_h6->SetBinContent(841,22);
   ecal_h6->SetBinContent(842,17);
   ecal_h6->SetBinContent(843,19);
   ecal_h6->SetBinContent(844,17);
   ecal_h6->SetBinContent(845,21);
   ecal_h6->SetBinContent(846,17);
   ecal_h6->SetBinContent(847,15);
   ecal_h6->SetBinContent(848,28);
   ecal_h6->SetBinContent(849,19);
   ecal_h6->SetBinContent(850,10);
   ecal_h6->SetBinContent(851,21);
   ecal_h6->SetBinContent(852,26);
   ecal_h6->SetBinContent(853,24);
   ecal_h6->SetBinContent(854,18);
   ecal_h6->SetBinContent(855,25);
   ecal_h6->SetBinContent(856,22);
   ecal_h6->SetBinContent(857,30);
   ecal_h6->SetBinContent(858,16);
   ecal_h6->SetBinContent(859,19);
   ecal_h6->SetBinContent(860,20);
   ecal_h6->SetBinContent(861,22);
   ecal_h6->SetBinContent(862,20);
   ecal_h6->SetBinContent(863,25);
   ecal_h6->SetBinContent(864,21);
   ecal_h6->SetBinContent(865,17);
   ecal_h6->SetBinContent(866,23);
   ecal_h6->SetBinContent(867,22);
   ecal_h6->SetBinContent(868,25);
   ecal_h6->SetBinContent(869,27);
   ecal_h6->SetBinContent(870,26);
   ecal_h6->SetBinContent(871,30);
   ecal_h6->SetBinContent(872,21);
   ecal_h6->SetBinContent(873,14);
   ecal_h6->SetBinContent(874,18);
   ecal_h6->SetBinContent(875,15);
   ecal_h6->SetBinContent(876,17);
   ecal_h6->SetBinContent(877,19);
   ecal_h6->SetBinContent(878,22);
   ecal_h6->SetBinContent(879,21);
   ecal_h6->SetBinContent(880,16);
   ecal_h6->SetBinContent(881,12);
   ecal_h6->SetBinContent(882,21);
   ecal_h6->SetBinContent(883,20);
   ecal_h6->SetBinContent(884,22);
   ecal_h6->SetBinContent(885,11);
   ecal_h6->SetBinContent(886,10);
   ecal_h6->SetBinContent(887,18);
   ecal_h6->SetBinContent(888,16);
   ecal_h6->SetBinContent(889,16);
   ecal_h6->SetBinContent(890,26);
   ecal_h6->SetBinContent(891,16);
   ecal_h6->SetBinContent(892,21);
   ecal_h6->SetBinContent(893,23);
   ecal_h6->SetBinContent(894,22);
   ecal_h6->SetBinContent(895,18);
   ecal_h6->SetBinContent(896,14);
   ecal_h6->SetBinContent(897,10);
   ecal_h6->SetBinContent(898,18);
   ecal_h6->SetBinContent(899,10);
   ecal_h6->SetBinContent(900,25);
   ecal_h6->SetBinContent(901,19);
   ecal_h6->SetBinContent(902,25);
   ecal_h6->SetBinContent(903,20);
   ecal_h6->SetBinContent(904,14);
   ecal_h6->SetBinContent(905,15);
   ecal_h6->SetBinContent(906,16);
   ecal_h6->SetBinContent(907,16);
   ecal_h6->SetBinContent(908,21);
   ecal_h6->SetBinContent(909,14);
   ecal_h6->SetBinContent(910,19);
   ecal_h6->SetBinContent(911,22);
   ecal_h6->SetBinContent(912,17);
   ecal_h6->SetBinContent(913,23);
   ecal_h6->SetBinContent(914,16);
   ecal_h6->SetBinContent(915,14);
   ecal_h6->SetBinContent(916,12);
   ecal_h6->SetBinContent(917,14);
   ecal_h6->SetBinContent(918,13);
   ecal_h6->SetBinContent(919,20);
   ecal_h6->SetBinContent(920,23);
   ecal_h6->SetBinContent(921,16);
   ecal_h6->SetBinContent(922,14);
   ecal_h6->SetBinContent(923,15);
   ecal_h6->SetBinContent(924,11);
   ecal_h6->SetBinContent(925,15);
   ecal_h6->SetBinContent(926,14);
   ecal_h6->SetBinContent(927,7);
   ecal_h6->SetBinContent(928,11);
   ecal_h6->SetBinContent(929,20);
   ecal_h6->SetBinContent(930,10);
   ecal_h6->SetBinContent(931,11);
   ecal_h6->SetBinContent(932,14);
   ecal_h6->SetBinContent(933,15);
   ecal_h6->SetBinContent(934,21);
   ecal_h6->SetBinContent(935,14);
   ecal_h6->SetBinContent(936,19);
   ecal_h6->SetBinContent(937,13);
   ecal_h6->SetBinContent(938,21);
   ecal_h6->SetBinContent(939,16);
   ecal_h6->SetBinContent(940,13);
   ecal_h6->SetBinContent(941,10);
   ecal_h6->SetBinContent(942,12);
   ecal_h6->SetBinContent(943,8);
   ecal_h6->SetBinContent(944,19);
   ecal_h6->SetBinContent(945,14);
   ecal_h6->SetBinContent(946,10);
   ecal_h6->SetBinContent(947,12);
   ecal_h6->SetBinContent(948,9);
   ecal_h6->SetBinContent(949,15);
   ecal_h6->SetBinContent(950,13);
   ecal_h6->SetBinContent(951,15);
   ecal_h6->SetBinContent(952,11);
   ecal_h6->SetBinContent(953,13);
   ecal_h6->SetBinContent(954,16);
   ecal_h6->SetBinContent(955,17);
   ecal_h6->SetBinContent(956,13);
   ecal_h6->SetBinContent(957,13);
   ecal_h6->SetBinContent(958,17);
   ecal_h6->SetBinContent(959,11);
   ecal_h6->SetBinContent(960,12);
   ecal_h6->SetBinContent(961,19);
   ecal_h6->SetBinContent(962,8);
   ecal_h6->SetBinContent(963,14);
   ecal_h6->SetBinContent(964,12);
   ecal_h6->SetBinContent(965,7);
   ecal_h6->SetBinContent(966,7);
   ecal_h6->SetBinContent(967,10);
   ecal_h6->SetBinContent(968,11);
   ecal_h6->SetBinContent(969,9);
   ecal_h6->SetBinContent(970,12);
   ecal_h6->SetBinContent(971,10);
   ecal_h6->SetBinContent(972,14);
   ecal_h6->SetBinContent(973,11);
   ecal_h6->SetBinContent(974,13);
   ecal_h6->SetBinContent(975,13);
   ecal_h6->SetBinContent(976,11);
   ecal_h6->SetBinContent(977,12);
   ecal_h6->SetBinContent(978,9);
   ecal_h6->SetBinContent(979,15);
   ecal_h6->SetBinContent(980,12);
   ecal_h6->SetBinContent(981,9);
   ecal_h6->SetBinContent(982,8);
   ecal_h6->SetBinContent(983,13);
   ecal_h6->SetBinContent(984,13);
   ecal_h6->SetBinContent(985,7);
   ecal_h6->SetBinContent(986,15);
   ecal_h6->SetBinContent(987,11);
   ecal_h6->SetBinContent(988,13);
   ecal_h6->SetBinContent(989,14);
   ecal_h6->SetBinContent(990,7);
   ecal_h6->SetBinContent(991,10);
   ecal_h6->SetBinContent(992,13);
   ecal_h6->SetBinContent(993,22);
   ecal_h6->SetBinContent(994,10);
   ecal_h6->SetBinContent(995,10);
   ecal_h6->SetBinContent(996,20);
   ecal_h6->SetBinContent(997,14);
   ecal_h6->SetBinContent(998,11);
   ecal_h6->SetBinContent(999,11);
   ecal_h6->SetBinContent(1000,10);
   ecal_h6->SetBinContent(1001,11);
   ecal_h6->SetBinContent(1002,10);
   ecal_h6->SetBinContent(1003,8);
   ecal_h6->SetBinContent(1004,9);
   ecal_h6->SetBinContent(1005,8);
   ecal_h6->SetBinContent(1006,16);
   ecal_h6->SetBinContent(1007,4);
   ecal_h6->SetBinContent(1008,7);
   ecal_h6->SetBinContent(1009,8);
   ecal_h6->SetBinContent(1010,9);
   ecal_h6->SetBinContent(1011,13);
   ecal_h6->SetBinContent(1012,8);
   ecal_h6->SetBinContent(1013,15);
   ecal_h6->SetBinContent(1014,15);
   ecal_h6->SetBinContent(1015,21);
   ecal_h6->SetBinContent(1016,8);
   ecal_h6->SetBinContent(1017,9);
   ecal_h6->SetBinContent(1018,12);
   ecal_h6->SetBinContent(1019,3);
   ecal_h6->SetBinContent(1020,3);
   ecal_h6->SetBinContent(1021,13);
   ecal_h6->SetBinContent(1022,11);
   ecal_h6->SetBinContent(1023,7);
   ecal_h6->SetBinContent(1024,14);
   ecal_h6->SetBinContent(1025,9);
   ecal_h6->SetBinContent(1026,5);
   ecal_h6->SetBinContent(1027,16);
   ecal_h6->SetBinContent(1028,12);
   ecal_h6->SetBinContent(1029,11);
   ecal_h6->SetBinContent(1030,9);
   ecal_h6->SetBinContent(1031,11);
   ecal_h6->SetBinContent(1032,12);
   ecal_h6->SetBinContent(1033,13);
   ecal_h6->SetBinContent(1034,11);
   ecal_h6->SetBinContent(1035,12);
   ecal_h6->SetBinContent(1036,12);
   ecal_h6->SetBinContent(1037,6);
   ecal_h6->SetBinContent(1038,12);
   ecal_h6->SetBinContent(1039,13);
   ecal_h6->SetBinContent(1040,11);
   ecal_h6->SetBinContent(1041,7);
   ecal_h6->SetBinContent(1042,12);
   ecal_h6->SetBinContent(1043,8);
   ecal_h6->SetBinContent(1044,13);
   ecal_h6->SetBinContent(1045,12);
   ecal_h6->SetBinContent(1046,8);
   ecal_h6->SetBinContent(1047,7);
   ecal_h6->SetBinContent(1048,11);
   ecal_h6->SetBinContent(1049,10);
   ecal_h6->SetBinContent(1050,13);
   ecal_h6->SetBinContent(1051,1);
   ecal_h6->SetBinContent(1052,13);
   ecal_h6->SetBinContent(1053,5);
   ecal_h6->SetBinContent(1054,19);
   ecal_h6->SetBinContent(1055,7);
   ecal_h6->SetBinContent(1056,10);
   ecal_h6->SetBinContent(1057,12);
   ecal_h6->SetBinContent(1058,13);
   ecal_h6->SetBinContent(1059,8);
   ecal_h6->SetBinContent(1060,10);
   ecal_h6->SetBinContent(1061,5);
   ecal_h6->SetBinContent(1062,12);
   ecal_h6->SetBinContent(1063,6);
   ecal_h6->SetBinContent(1064,8);
   ecal_h6->SetBinContent(1065,3);
   ecal_h6->SetBinContent(1066,4);
   ecal_h6->SetBinContent(1067,11);
   ecal_h6->SetBinContent(1068,7);
   ecal_h6->SetBinContent(1069,11);
   ecal_h6->SetBinContent(1070,9);
   ecal_h6->SetBinContent(1071,7);
   ecal_h6->SetBinContent(1072,11);
   ecal_h6->SetBinContent(1073,5);
   ecal_h6->SetBinContent(1074,6);
   ecal_h6->SetBinContent(1075,9);
   ecal_h6->SetBinContent(1076,3);
   ecal_h6->SetBinContent(1077,9);
   ecal_h6->SetBinContent(1078,4);
   ecal_h6->SetBinContent(1079,8);
   ecal_h6->SetBinContent(1080,9);
   ecal_h6->SetBinContent(1081,11);
   ecal_h6->SetBinContent(1082,10);
   ecal_h6->SetBinContent(1083,8);
   ecal_h6->SetBinContent(1084,11);
   ecal_h6->SetBinContent(1085,7);
   ecal_h6->SetBinContent(1086,9);
   ecal_h6->SetBinContent(1087,10);
   ecal_h6->SetBinContent(1088,6);
   ecal_h6->SetBinContent(1089,9);
   ecal_h6->SetBinContent(1090,8);
   ecal_h6->SetBinContent(1091,7);
   ecal_h6->SetBinContent(1092,10);
   ecal_h6->SetBinContent(1093,11);
   ecal_h6->SetBinContent(1094,8);
   ecal_h6->SetBinContent(1095,9);
   ecal_h6->SetBinContent(1096,5);
   ecal_h6->SetBinContent(1097,11);
   ecal_h6->SetBinContent(1098,7);
   ecal_h6->SetBinContent(1099,7);
   ecal_h6->SetBinContent(1100,11);
   ecal_h6->SetBinContent(1101,5);
   ecal_h6->SetBinContent(1102,8);
   ecal_h6->SetBinContent(1103,8);
   ecal_h6->SetBinContent(1104,3);
   ecal_h6->SetBinContent(1105,13);
   ecal_h6->SetBinContent(1106,7);
   ecal_h6->SetBinContent(1107,7);
   ecal_h6->SetBinContent(1108,14);
   ecal_h6->SetBinContent(1109,6);
   ecal_h6->SetBinContent(1110,8);
   ecal_h6->SetBinContent(1111,12);
   ecal_h6->SetBinContent(1112,5);
   ecal_h6->SetBinContent(1113,6);
   ecal_h6->SetBinContent(1114,6);
   ecal_h6->SetBinContent(1115,5);
   ecal_h6->SetBinContent(1116,8);
   ecal_h6->SetBinContent(1117,7);
   ecal_h6->SetBinContent(1118,5);
   ecal_h6->SetBinContent(1119,10);
   ecal_h6->SetBinContent(1120,6);
   ecal_h6->SetBinContent(1121,9);
   ecal_h6->SetBinContent(1122,7);
   ecal_h6->SetBinContent(1123,7);
   ecal_h6->SetBinContent(1124,11);
   ecal_h6->SetBinContent(1125,4);
   ecal_h6->SetBinContent(1126,7);
   ecal_h6->SetBinContent(1127,2);
   ecal_h6->SetBinContent(1128,3);
   ecal_h6->SetBinContent(1129,4);
   ecal_h6->SetBinContent(1130,6);
   ecal_h6->SetBinContent(1131,9);
   ecal_h6->SetBinContent(1132,7);
   ecal_h6->SetBinContent(1133,9);
   ecal_h6->SetBinContent(1134,7);
   ecal_h6->SetBinContent(1135,5);
   ecal_h6->SetBinContent(1136,5);
   ecal_h6->SetBinContent(1137,6);
   ecal_h6->SetBinContent(1138,7);
   ecal_h6->SetBinContent(1139,7);
   ecal_h6->SetBinContent(1140,11);
   ecal_h6->SetBinContent(1141,4);
   ecal_h6->SetBinContent(1142,3);
   ecal_h6->SetBinContent(1143,8);
   ecal_h6->SetBinContent(1144,5);
   ecal_h6->SetBinContent(1145,8);
   ecal_h6->SetBinContent(1146,4);
   ecal_h6->SetBinContent(1147,5);
   ecal_h6->SetBinContent(1148,4);
   ecal_h6->SetBinContent(1149,9);
   ecal_h6->SetBinContent(1150,6);
   ecal_h6->SetBinContent(1151,6);
   ecal_h6->SetBinContent(1152,8);
   ecal_h6->SetBinContent(1153,2);
   ecal_h6->SetBinContent(1154,8);
   ecal_h6->SetBinContent(1155,6);
   ecal_h6->SetBinContent(1156,6);
   ecal_h6->SetBinContent(1157,5);
   ecal_h6->SetBinContent(1158,5);
   ecal_h6->SetBinContent(1159,4);
   ecal_h6->SetBinContent(1160,6);
   ecal_h6->SetBinContent(1161,12);
   ecal_h6->SetBinContent(1162,7);
   ecal_h6->SetBinContent(1163,8);
   ecal_h6->SetBinContent(1164,7);
   ecal_h6->SetBinContent(1165,5);
   ecal_h6->SetBinContent(1166,5);
   ecal_h6->SetBinContent(1167,3);
   ecal_h6->SetBinContent(1168,6);
   ecal_h6->SetBinContent(1169,6);
   ecal_h6->SetBinContent(1170,7);
   ecal_h6->SetBinContent(1171,11);
   ecal_h6->SetBinContent(1172,8);
   ecal_h6->SetBinContent(1173,7);
   ecal_h6->SetBinContent(1174,3);
   ecal_h6->SetBinContent(1175,6);
   ecal_h6->SetBinContent(1176,4);
   ecal_h6->SetBinContent(1177,4);
   ecal_h6->SetBinContent(1178,2);
   ecal_h6->SetBinContent(1179,2);
   ecal_h6->SetBinContent(1180,7);
   ecal_h6->SetBinContent(1181,5);
   ecal_h6->SetBinContent(1182,7);
   ecal_h6->SetBinContent(1183,2);
   ecal_h6->SetBinContent(1184,7);
   ecal_h6->SetBinContent(1185,7);
   ecal_h6->SetBinContent(1186,6);
   ecal_h6->SetBinContent(1187,4);
   ecal_h6->SetBinContent(1188,4);
   ecal_h6->SetBinContent(1189,3);
   ecal_h6->SetBinContent(1190,4);
   ecal_h6->SetBinContent(1191,4);
   ecal_h6->SetBinContent(1192,4);
   ecal_h6->SetBinContent(1193,5);
   ecal_h6->SetBinContent(1194,4);
   ecal_h6->SetBinContent(1195,6);
   ecal_h6->SetBinContent(1196,6);
   ecal_h6->SetBinContent(1197,4);
   ecal_h6->SetBinContent(1198,4);
   ecal_h6->SetBinContent(1199,11);
   ecal_h6->SetBinContent(1200,6);
   ecal_h6->SetBinContent(1201,4);
   ecal_h6->SetBinContent(1202,4);
   ecal_h6->SetBinContent(1203,5);
   ecal_h6->SetBinContent(1204,1);
   ecal_h6->SetBinContent(1205,8);
   ecal_h6->SetBinContent(1206,7);
   ecal_h6->SetBinContent(1207,3);
   ecal_h6->SetBinContent(1208,6);
   ecal_h6->SetBinContent(1209,5);
   ecal_h6->SetBinContent(1210,1);
   ecal_h6->SetBinContent(1211,7);
   ecal_h6->SetBinContent(1212,5);
   ecal_h6->SetBinContent(1213,7);
   ecal_h6->SetBinContent(1214,8);
   ecal_h6->SetBinContent(1215,2);
   ecal_h6->SetBinContent(1216,2);
   ecal_h6->SetBinContent(1217,6);
   ecal_h6->SetBinContent(1218,7);
   ecal_h6->SetBinContent(1219,8);
   ecal_h6->SetBinContent(1220,5);
   ecal_h6->SetBinContent(1221,5);
   ecal_h6->SetBinContent(1222,4);
   ecal_h6->SetBinContent(1223,4);
   ecal_h6->SetBinContent(1224,7);
   ecal_h6->SetBinContent(1225,5);
   ecal_h6->SetBinContent(1226,3);
   ecal_h6->SetBinContent(1227,5);
   ecal_h6->SetBinContent(1228,4);
   ecal_h6->SetBinContent(1229,6);
   ecal_h6->SetBinContent(1230,2);
   ecal_h6->SetBinContent(1231,4);
   ecal_h6->SetBinContent(1232,5);
   ecal_h6->SetBinContent(1233,5);
   ecal_h6->SetBinContent(1234,6);
   ecal_h6->SetBinContent(1235,5);
   ecal_h6->SetBinContent(1236,7);
   ecal_h6->SetBinContent(1237,3);
   ecal_h6->SetBinContent(1238,7);
   ecal_h6->SetBinContent(1239,2);
   ecal_h6->SetBinContent(1240,5);
   ecal_h6->SetBinContent(1241,2);
   ecal_h6->SetBinContent(1242,3);
   ecal_h6->SetBinContent(1243,12);
   ecal_h6->SetBinContent(1244,3);
   ecal_h6->SetBinContent(1245,5);
   ecal_h6->SetBinContent(1246,6);
   ecal_h6->SetBinContent(1247,4);
   ecal_h6->SetBinContent(1248,5);
   ecal_h6->SetBinContent(1249,7);
   ecal_h6->SetBinContent(1250,4);
   ecal_h6->SetBinContent(1251,4);
   ecal_h6->SetBinContent(1252,5);
   ecal_h6->SetBinContent(1253,3);
   ecal_h6->SetBinContent(1254,3);
   ecal_h6->SetBinContent(1255,3);
   ecal_h6->SetBinContent(1256,2);
   ecal_h6->SetBinContent(1257,5);
   ecal_h6->SetBinContent(1258,6);
   ecal_h6->SetBinContent(1259,4);
   ecal_h6->SetBinContent(1260,2);
   ecal_h6->SetBinContent(1261,3);
   ecal_h6->SetBinContent(1262,4);
   ecal_h6->SetBinContent(1263,1);
   ecal_h6->SetBinContent(1264,2);
   ecal_h6->SetBinContent(1265,4);
   ecal_h6->SetBinContent(1266,5);
   ecal_h6->SetBinContent(1267,5);
   ecal_h6->SetBinContent(1268,4);
   ecal_h6->SetBinContent(1269,1);
   ecal_h6->SetBinContent(1270,3);
   ecal_h6->SetBinContent(1271,3);
   ecal_h6->SetBinContent(1272,4);
   ecal_h6->SetBinContent(1273,3);
   ecal_h6->SetBinContent(1275,5);
   ecal_h6->SetBinContent(1276,5);
   ecal_h6->SetBinContent(1277,4);
   ecal_h6->SetBinContent(1278,1);
   ecal_h6->SetBinContent(1279,8);
   ecal_h6->SetBinContent(1280,9);
   ecal_h6->SetBinContent(1281,2);
   ecal_h6->SetBinContent(1282,5);
   ecal_h6->SetBinContent(1283,4);
   ecal_h6->SetBinContent(1284,3);
   ecal_h6->SetBinContent(1285,4);
   ecal_h6->SetBinContent(1286,3);
   ecal_h6->SetBinContent(1287,2);
   ecal_h6->SetBinContent(1288,1);
   ecal_h6->SetBinContent(1289,2);
   ecal_h6->SetBinContent(1290,4);
   ecal_h6->SetBinContent(1291,7);
   ecal_h6->SetBinContent(1292,6);
   ecal_h6->SetBinContent(1293,3);
   ecal_h6->SetBinContent(1294,4);
   ecal_h6->SetBinContent(1295,3);
   ecal_h6->SetBinContent(1296,2);
   ecal_h6->SetBinContent(1297,3);
   ecal_h6->SetBinContent(1298,2);
   ecal_h6->SetBinContent(1300,3);
   ecal_h6->SetBinContent(1301,1);
   ecal_h6->SetBinContent(1302,3);
   ecal_h6->SetBinContent(1303,4);
   ecal_h6->SetBinContent(1304,6);
   ecal_h6->SetBinContent(1305,7);
   ecal_h6->SetBinContent(1306,2);
   ecal_h6->SetBinContent(1307,3);
   ecal_h6->SetBinContent(1308,2);
   ecal_h6->SetBinContent(1309,7);
   ecal_h6->SetBinContent(1310,5);
   ecal_h6->SetBinContent(1311,3);
   ecal_h6->SetBinContent(1312,4);
   ecal_h6->SetBinContent(1313,1);
   ecal_h6->SetBinContent(1315,2);
   ecal_h6->SetBinContent(1316,2);
   ecal_h6->SetBinContent(1318,5);
   ecal_h6->SetBinContent(1319,3);
   ecal_h6->SetBinContent(1320,5);
   ecal_h6->SetBinContent(1321,5);
   ecal_h6->SetBinContent(1322,2);
   ecal_h6->SetBinContent(1323,1);
   ecal_h6->SetBinContent(1324,3);
   ecal_h6->SetBinContent(1325,8);
   ecal_h6->SetBinContent(1326,3);
   ecal_h6->SetBinContent(1327,5);
   ecal_h6->SetBinContent(1328,4);
   ecal_h6->SetBinContent(1329,3);
   ecal_h6->SetBinContent(1330,3);
   ecal_h6->SetBinContent(1331,3);
   ecal_h6->SetBinContent(1332,2);
   ecal_h6->SetBinContent(1333,4);
   ecal_h6->SetBinContent(1334,5);
   ecal_h6->SetBinContent(1336,4);
   ecal_h6->SetBinContent(1337,2);
   ecal_h6->SetBinContent(1338,3);
   ecal_h6->SetBinContent(1339,4);
   ecal_h6->SetBinContent(1340,2);
   ecal_h6->SetBinContent(1341,2);
   ecal_h6->SetBinContent(1342,2);
   ecal_h6->SetBinContent(1343,4);
   ecal_h6->SetBinContent(1344,2);
   ecal_h6->SetBinContent(1345,2);
   ecal_h6->SetBinContent(1346,3);
   ecal_h6->SetBinContent(1347,3);
   ecal_h6->SetBinContent(1348,5);
   ecal_h6->SetBinContent(1349,4);
   ecal_h6->SetBinContent(1350,4);
   ecal_h6->SetBinContent(1351,5);
   ecal_h6->SetBinContent(1352,1);
   ecal_h6->SetBinContent(1353,5);
   ecal_h6->SetBinContent(1354,4);
   ecal_h6->SetBinContent(1355,2);
   ecal_h6->SetBinContent(1356,3);
   ecal_h6->SetBinContent(1357,1);
   ecal_h6->SetBinContent(1358,4);
   ecal_h6->SetBinContent(1359,1);
   ecal_h6->SetBinContent(1360,2);
   ecal_h6->SetBinContent(1361,2);
   ecal_h6->SetBinContent(1362,5);
   ecal_h6->SetBinContent(1363,3);
   ecal_h6->SetBinContent(1365,3);
   ecal_h6->SetBinContent(1366,6);
   ecal_h6->SetBinContent(1367,1);
   ecal_h6->SetBinContent(1368,6);
   ecal_h6->SetBinContent(1369,3);
   ecal_h6->SetBinContent(1371,3);
   ecal_h6->SetBinContent(1372,1);
   ecal_h6->SetBinContent(1373,1);
   ecal_h6->SetBinContent(1374,4);
   ecal_h6->SetBinContent(1375,4);
   ecal_h6->SetBinContent(1376,1);
   ecal_h6->SetBinContent(1377,3);
   ecal_h6->SetBinContent(1378,3);
   ecal_h6->SetBinContent(1379,5);
   ecal_h6->SetBinContent(1380,7);
   ecal_h6->SetBinContent(1382,5);
   ecal_h6->SetBinContent(1384,5);
   ecal_h6->SetBinContent(1385,1);
   ecal_h6->SetBinContent(1386,1);
   ecal_h6->SetBinContent(1387,2);
   ecal_h6->SetBinContent(1388,2);
   ecal_h6->SetBinContent(1389,4);
   ecal_h6->SetBinContent(1390,1);
   ecal_h6->SetBinContent(1391,2);
   ecal_h6->SetBinContent(1392,3);
   ecal_h6->SetBinContent(1393,4);
   ecal_h6->SetBinContent(1394,1);
   ecal_h6->SetBinContent(1395,4);
   ecal_h6->SetBinContent(1396,2);
   ecal_h6->SetBinContent(1398,2);
   ecal_h6->SetBinContent(1399,1);
   ecal_h6->SetBinContent(1400,1);
   ecal_h6->SetBinContent(1401,3);
   ecal_h6->SetBinContent(1402,2);
   ecal_h6->SetBinContent(1403,1);
   ecal_h6->SetBinContent(1404,4);
   ecal_h6->SetBinContent(1405,5);
   ecal_h6->SetBinContent(1406,2);
   ecal_h6->SetBinContent(1408,1);
   ecal_h6->SetBinContent(1409,1);
   ecal_h6->SetBinContent(1410,4);
   ecal_h6->SetBinContent(1411,1);
   ecal_h6->SetBinContent(1412,1);
   ecal_h6->SetBinContent(1414,1);
   ecal_h6->SetBinContent(1415,1);
   ecal_h6->SetBinContent(1416,6);
   ecal_h6->SetBinContent(1417,3);
   ecal_h6->SetBinContent(1418,1);
   ecal_h6->SetBinContent(1419,2);
   ecal_h6->SetBinContent(1420,2);
   ecal_h6->SetBinContent(1421,2);
   ecal_h6->SetBinContent(1422,2);
   ecal_h6->SetBinContent(1423,2);
   ecal_h6->SetBinContent(1424,2);
   ecal_h6->SetBinContent(1425,7);
   ecal_h6->SetBinContent(1426,2);
   ecal_h6->SetBinContent(1427,1);
   ecal_h6->SetBinContent(1428,1);
   ecal_h6->SetBinContent(1429,2);
   ecal_h6->SetBinContent(1431,2);
   ecal_h6->SetBinContent(1432,1);
   ecal_h6->SetBinContent(1434,1);
   ecal_h6->SetBinContent(1435,2);
   ecal_h6->SetBinContent(1436,3);
   ecal_h6->SetBinContent(1437,2);
   ecal_h6->SetBinContent(1438,1);
   ecal_h6->SetBinContent(1439,5);
   ecal_h6->SetBinContent(1440,2);
   ecal_h6->SetBinContent(1442,2);
   ecal_h6->SetBinContent(1443,3);
   ecal_h6->SetBinContent(1444,2);
   ecal_h6->SetBinContent(1445,3);
   ecal_h6->SetBinContent(1446,1);
   ecal_h6->SetBinContent(1447,3);
   ecal_h6->SetBinContent(1448,2);
   ecal_h6->SetBinContent(1449,2);
   ecal_h6->SetBinContent(1450,3);
   ecal_h6->SetBinContent(1453,2);
   ecal_h6->SetBinContent(1454,1);
   ecal_h6->SetBinContent(1456,7);
   ecal_h6->SetBinContent(1459,1);
   ecal_h6->SetBinContent(1460,5);
   ecal_h6->SetBinContent(1462,1);
   ecal_h6->SetBinContent(1463,1);
   ecal_h6->SetBinContent(1464,2);
   ecal_h6->SetBinContent(1465,2);
   ecal_h6->SetBinContent(1466,3);
   ecal_h6->SetBinContent(1467,1);
   ecal_h6->SetBinContent(1468,2);
   ecal_h6->SetBinContent(1469,1);
   ecal_h6->SetBinContent(1470,2);
   ecal_h6->SetBinContent(1471,4);
   ecal_h6->SetBinContent(1472,4);
   ecal_h6->SetBinContent(1474,2);
   ecal_h6->SetBinContent(1475,1);
   ecal_h6->SetBinContent(1476,1);
   ecal_h6->SetBinContent(1477,4);
   ecal_h6->SetBinContent(1478,3);
   ecal_h6->SetBinContent(1479,1);
   ecal_h6->SetBinContent(1480,3);
   ecal_h6->SetBinContent(1482,2);
   ecal_h6->SetBinContent(1483,4);
   ecal_h6->SetBinContent(1484,2);
   ecal_h6->SetBinContent(1485,1);
   ecal_h6->SetBinContent(1486,3);
   ecal_h6->SetBinContent(1487,2);
   ecal_h6->SetBinContent(1488,3);
   ecal_h6->SetBinContent(1489,3);
   ecal_h6->SetBinContent(1490,3);
   ecal_h6->SetBinContent(1491,5);
   ecal_h6->SetBinContent(1493,3);
   ecal_h6->SetBinContent(1494,5);
   ecal_h6->SetBinContent(1495,3);
   ecal_h6->SetBinContent(1496,1);
   ecal_h6->SetBinContent(1497,2);
   ecal_h6->SetBinContent(1498,1);
   ecal_h6->SetBinContent(1500,3);
   ecal_h6->SetBinContent(1501,2);
   ecal_h6->SetBinContent(1502,1);
   ecal_h6->SetBinContent(1503,2);
   ecal_h6->SetBinContent(1506,1);
   ecal_h6->SetBinContent(1507,1);
   ecal_h6->SetBinContent(1508,1);
   ecal_h6->SetBinContent(1509,1);
   ecal_h6->SetBinContent(1510,2);
   ecal_h6->SetBinContent(1512,1);
   ecal_h6->SetBinContent(1513,1);
   ecal_h6->SetBinContent(1514,2);
   ecal_h6->SetBinContent(1515,1);
   ecal_h6->SetBinContent(1516,1);
   ecal_h6->SetBinContent(1519,4);
   ecal_h6->SetBinContent(1520,1);
   ecal_h6->SetBinContent(1521,2);
   ecal_h6->SetBinContent(1522,1);
   ecal_h6->SetBinContent(1523,1);
   ecal_h6->SetBinContent(1524,3);
   ecal_h6->SetBinContent(1525,2);
   ecal_h6->SetBinContent(1526,6);
   ecal_h6->SetBinContent(1528,2);
   ecal_h6->SetBinContent(1529,4);
   ecal_h6->SetBinContent(1530,4);
   ecal_h6->SetBinContent(1533,3);
   ecal_h6->SetBinContent(1534,4);
   ecal_h6->SetBinContent(1536,1);
   ecal_h6->SetBinContent(1537,2);
   ecal_h6->SetBinContent(1539,1);
   ecal_h6->SetBinContent(1540,1);
   ecal_h6->SetBinContent(1541,1);
   ecal_h6->SetBinContent(1542,1);
   ecal_h6->SetBinContent(1543,1);
   ecal_h6->SetBinContent(1544,3);
   ecal_h6->SetBinContent(1545,2);
   ecal_h6->SetBinContent(1549,2);
   ecal_h6->SetBinContent(1551,3);
   ecal_h6->SetBinContent(1553,1);
   ecal_h6->SetBinContent(1554,1);
   ecal_h6->SetBinContent(1555,2);
   ecal_h6->SetBinContent(1557,1);
   ecal_h6->SetBinContent(1558,1);
   ecal_h6->SetBinContent(1559,3);
   ecal_h6->SetBinContent(1560,2);
   ecal_h6->SetBinContent(1561,1);
   ecal_h6->SetBinContent(1562,2);
   ecal_h6->SetBinContent(1564,1);
   ecal_h6->SetBinContent(1566,1);
   ecal_h6->SetBinContent(1567,3);
   ecal_h6->SetBinContent(1568,1);
   ecal_h6->SetBinContent(1570,3);
   ecal_h6->SetBinContent(1571,2);
   ecal_h6->SetBinContent(1572,1);
   ecal_h6->SetBinContent(1573,2);
   ecal_h6->SetBinContent(1575,1);
   ecal_h6->SetBinContent(1576,2);
   ecal_h6->SetBinContent(1577,3);
   ecal_h6->SetBinContent(1578,3);
   ecal_h6->SetBinContent(1579,2);
   ecal_h6->SetBinContent(1581,1);
   ecal_h6->SetBinContent(1585,2);
   ecal_h6->SetBinContent(1586,1);
   ecal_h6->SetBinContent(1587,1);
   ecal_h6->SetBinContent(1588,1);
   ecal_h6->SetBinContent(1589,1);
   ecal_h6->SetBinContent(1590,1);
   ecal_h6->SetBinContent(1592,1);
   ecal_h6->SetBinContent(1593,1);
   ecal_h6->SetBinContent(1594,1);
   ecal_h6->SetBinContent(1595,1);
   ecal_h6->SetBinContent(1596,2);
   ecal_h6->SetBinContent(1599,1);
   ecal_h6->SetBinContent(1600,2);
   ecal_h6->SetBinContent(1601,4);
   ecal_h6->SetBinContent(1603,1);
   ecal_h6->SetBinContent(1604,1);
   ecal_h6->SetBinContent(1606,3);
   ecal_h6->SetBinContent(1607,3);
   ecal_h6->SetBinContent(1608,2);
   ecal_h6->SetBinContent(1609,2);
   ecal_h6->SetBinContent(1614,1);
   ecal_h6->SetBinContent(1615,3);
   ecal_h6->SetBinContent(1616,2);
   ecal_h6->SetBinContent(1617,3);
   ecal_h6->SetBinContent(1618,3);
   ecal_h6->SetBinContent(1624,1);
   ecal_h6->SetBinContent(1625,3);
   ecal_h6->SetBinContent(1627,1);
   ecal_h6->SetBinContent(1628,1);
   ecal_h6->SetBinContent(1629,2);
   ecal_h6->SetBinContent(1631,1);
   ecal_h6->SetBinContent(1632,2);
   ecal_h6->SetBinContent(1634,2);
   ecal_h6->SetBinContent(1635,3);
   ecal_h6->SetBinContent(1636,2);
   ecal_h6->SetBinContent(1638,1);
   ecal_h6->SetBinContent(1639,1);
   ecal_h6->SetBinContent(1640,2);
   ecal_h6->SetBinContent(1641,3);
   ecal_h6->SetBinContent(1644,1);
   ecal_h6->SetBinContent(1647,1);
   ecal_h6->SetBinContent(1648,2);
   ecal_h6->SetBinContent(1650,2);
   ecal_h6->SetBinContent(1651,1);
   ecal_h6->SetBinContent(1653,1);
   ecal_h6->SetBinContent(1654,1);
   ecal_h6->SetBinContent(1658,1);
   ecal_h6->SetBinContent(1659,1);
   ecal_h6->SetBinContent(1661,1);
   ecal_h6->SetBinContent(1662,1);
   ecal_h6->SetBinContent(1663,1);
   ecal_h6->SetBinContent(1665,2);
   ecal_h6->SetBinContent(1666,2);
   ecal_h6->SetBinContent(1668,1);
   ecal_h6->SetBinContent(1670,1);
   ecal_h6->SetBinContent(1671,1);
   ecal_h6->SetBinContent(1672,1);
   ecal_h6->SetBinContent(1674,1);
   ecal_h6->SetBinContent(1675,1);
   ecal_h6->SetBinContent(1676,1);
   ecal_h6->SetBinContent(1678,1);
   ecal_h6->SetBinContent(1679,2);
   ecal_h6->SetBinContent(1682,1);
   ecal_h6->SetBinContent(1684,1);
   ecal_h6->SetBinContent(1685,2);
   ecal_h6->SetBinContent(1686,2);
   ecal_h6->SetBinContent(1689,1);
   ecal_h6->SetBinContent(1692,1);
   ecal_h6->SetBinContent(1694,1);
   ecal_h6->SetBinContent(1695,1);
   ecal_h6->SetBinContent(1696,1);
   ecal_h6->SetBinContent(1698,1);
   ecal_h6->SetBinContent(1699,1);
   ecal_h6->SetBinContent(1702,2);
   ecal_h6->SetBinContent(1705,1);
   ecal_h6->SetBinContent(1706,1);
   ecal_h6->SetBinContent(1707,1);
   ecal_h6->SetBinContent(1708,1);
   ecal_h6->SetBinContent(1709,3);
   ecal_h6->SetBinContent(1710,1);
   ecal_h6->SetBinContent(1711,2);
   ecal_h6->SetBinContent(1713,2);
   ecal_h6->SetBinContent(1715,3);
   ecal_h6->SetBinContent(1716,2);
   ecal_h6->SetBinContent(1718,1);
   ecal_h6->SetBinContent(1722,1);
   ecal_h6->SetBinContent(1723,4);
   ecal_h6->SetBinContent(1724,3);
   ecal_h6->SetBinContent(1728,3);
   ecal_h6->SetBinContent(1729,1);
   ecal_h6->SetBinContent(1731,2);
   ecal_h6->SetBinContent(1740,2);
   ecal_h6->SetBinContent(1741,2);
   ecal_h6->SetBinContent(1742,1);
   ecal_h6->SetBinContent(1744,2);
   ecal_h6->SetBinContent(1745,1);
   ecal_h6->SetBinContent(1746,2);
   ecal_h6->SetBinContent(1748,1);
   ecal_h6->SetBinContent(1752,2);
   ecal_h6->SetBinContent(1753,1);
   ecal_h6->SetBinContent(1754,1);
   ecal_h6->SetBinContent(1756,1);
   ecal_h6->SetBinContent(1757,1);
   ecal_h6->SetBinContent(1758,1);
   ecal_h6->SetBinContent(1761,2);
   ecal_h6->SetBinContent(1763,1);
   ecal_h6->SetBinContent(1764,1);
   ecal_h6->SetBinContent(1765,3);
   ecal_h6->SetBinContent(1767,1);
   ecal_h6->SetBinContent(1768,1);
   ecal_h6->SetBinContent(1769,2);
   ecal_h6->SetBinContent(1770,1);
   ecal_h6->SetBinContent(1771,1);
   ecal_h6->SetBinContent(1772,1);
   ecal_h6->SetBinContent(1773,3);
   ecal_h6->SetBinContent(1774,2);
   ecal_h6->SetBinContent(1775,2);
   ecal_h6->SetBinContent(1777,1);
   ecal_h6->SetBinContent(1778,1);
   ecal_h6->SetBinContent(1782,1);
   ecal_h6->SetBinContent(1784,1);
   ecal_h6->SetBinContent(1786,1);
   ecal_h6->SetBinContent(1787,1);
   ecal_h6->SetBinContent(1788,1);
   ecal_h6->SetBinContent(1789,1);
   ecal_h6->SetBinContent(1790,2);
   ecal_h6->SetBinContent(1791,1);
   ecal_h6->SetBinContent(1792,1);
   ecal_h6->SetBinContent(1794,1);
   ecal_h6->SetBinContent(1796,1);
   ecal_h6->SetBinContent(1797,1);
   ecal_h6->SetBinContent(1800,1);
   ecal_h6->SetBinContent(1801,2);
   ecal_h6->SetBinContent(1803,1);
   ecal_h6->SetBinContent(1805,2);
   ecal_h6->SetBinContent(1806,1);
   ecal_h6->SetBinContent(1807,2);
   ecal_h6->SetBinContent(1809,2);
   ecal_h6->SetBinContent(1810,1);
   ecal_h6->SetBinContent(1811,1);
   ecal_h6->SetBinContent(1812,1);
   ecal_h6->SetBinContent(1814,2);
   ecal_h6->SetBinContent(1815,1);
   ecal_h6->SetBinContent(1818,1);
   ecal_h6->SetBinContent(1821,1);
   ecal_h6->SetBinContent(1825,2);
   ecal_h6->SetBinContent(1826,1);
   ecal_h6->SetBinContent(1829,1);
   ecal_h6->SetBinContent(1830,1);
   ecal_h6->SetBinContent(1832,2);
   ecal_h6->SetBinContent(1834,1);
   ecal_h6->SetBinContent(1835,2);
   ecal_h6->SetBinContent(1837,3);
   ecal_h6->SetBinContent(1839,1);
   ecal_h6->SetBinContent(1840,1);
   ecal_h6->SetBinContent(1841,1);
   ecal_h6->SetBinContent(1843,1);
   ecal_h6->SetBinContent(1844,3);
   ecal_h6->SetBinContent(1845,2);
   ecal_h6->SetBinContent(1846,1);
   ecal_h6->SetBinContent(1847,1);
   ecal_h6->SetBinContent(1848,2);
   ecal_h6->SetBinContent(1849,1);
   ecal_h6->SetBinContent(1850,3);
   ecal_h6->SetBinContent(1854,2);
   ecal_h6->SetBinContent(1855,2);
   ecal_h6->SetBinContent(1856,1);
   ecal_h6->SetBinContent(1857,2);
   ecal_h6->SetBinContent(1858,1);
   ecal_h6->SetBinContent(1859,1);
   ecal_h6->SetBinContent(1860,1);
   ecal_h6->SetBinContent(1861,1);
   ecal_h6->SetBinContent(1862,2);
   ecal_h6->SetBinContent(1863,1);
   ecal_h6->SetBinContent(1869,1);
   ecal_h6->SetBinContent(1872,1);
   ecal_h6->SetBinContent(1873,1);
   ecal_h6->SetBinContent(1875,1);
   ecal_h6->SetBinContent(1877,1);
   ecal_h6->SetBinContent(1883,1);
   ecal_h6->SetBinContent(1884,1);
   ecal_h6->SetBinContent(1886,2);
   ecal_h6->SetBinContent(1889,1);
   ecal_h6->SetBinContent(1892,2);
   ecal_h6->SetBinContent(1895,1);
   ecal_h6->SetBinContent(1896,1);
   ecal_h6->SetBinContent(1900,1);
   ecal_h6->SetBinContent(1902,1);
   ecal_h6->SetBinContent(1903,1);
   ecal_h6->SetBinContent(1908,1);
   ecal_h6->SetBinContent(1910,2);
   ecal_h6->SetBinContent(1912,1);
   ecal_h6->SetBinContent(1915,1);
   ecal_h6->SetBinContent(1921,1);
   ecal_h6->SetBinContent(1922,1);
   ecal_h6->SetBinContent(1923,2);
   ecal_h6->SetBinContent(1926,2);
   ecal_h6->SetBinContent(1930,1);
   ecal_h6->SetBinContent(1938,1);
   ecal_h6->SetBinContent(1942,1);
   ecal_h6->SetBinContent(1946,1);
   ecal_h6->SetBinContent(1947,1);
   ecal_h6->SetBinContent(1948,1);
   ecal_h6->SetBinContent(1951,1);
   ecal_h6->SetBinContent(1957,1);
   ecal_h6->SetBinContent(1960,1);
   ecal_h6->SetBinContent(1962,1);
   ecal_h6->SetBinContent(1963,1);
   ecal_h6->SetBinContent(1965,1);
   ecal_h6->SetBinContent(1966,1);
   ecal_h6->SetBinContent(1969,1);
   ecal_h6->SetBinContent(1971,1);
   ecal_h6->SetBinContent(1977,1);
   ecal_h6->SetBinContent(1978,1);
   ecal_h6->SetBinContent(1982,1);
   ecal_h6->SetBinContent(1984,1);
   ecal_h6->SetBinContent(1988,1);
   ecal_h6->SetBinContent(1989,1);
   ecal_h6->SetBinContent(1990,1);
   ecal_h6->SetBinContent(1991,2);
   ecal_h6->SetBinContent(1996,1);
   ecal_h6->SetBinContent(1998,2);
   ecal_h6->SetBinContent(2003,1);
   ecal_h6->SetBinContent(2006,1);
   ecal_h6->SetBinContent(2016,1);
   ecal_h6->SetBinContent(2020,2);
   ecal_h6->SetBinContent(2024,1);
   ecal_h6->SetBinContent(2029,1);
   ecal_h6->SetBinContent(2031,1);
   ecal_h6->SetBinContent(2032,1);
   ecal_h6->SetBinContent(2033,1);
   ecal_h6->SetBinContent(2037,1);
   ecal_h6->SetBinContent(2043,1);
   ecal_h6->SetBinContent(2045,1);
   ecal_h6->SetBinContent(2047,1);
   ecal_h6->SetBinContent(2055,1);
   ecal_h6->SetBinContent(2056,1);
   ecal_h6->SetBinContent(2058,1);
   ecal_h6->SetBinContent(2062,3);
   ecal_h6->SetBinContent(2067,1);
   ecal_h6->SetBinContent(2073,1);
   ecal_h6->SetBinContent(2088,2);
   ecal_h6->SetBinContent(2104,1);
   ecal_h6->SetBinContent(2106,1);
   ecal_h6->SetBinContent(2116,1);
   ecal_h6->SetBinContent(2130,1);
   ecal_h6->SetBinContent(2133,2);
   ecal_h6->SetBinContent(2136,1);
   ecal_h6->SetBinContent(2140,1);
   ecal_h6->SetBinContent(2143,1);
   ecal_h6->SetBinContent(2151,1);
   ecal_h6->SetBinContent(2153,1);
   ecal_h6->SetBinContent(2157,1);
   ecal_h6->SetBinContent(2163,2);
   ecal_h6->SetBinContent(2165,2);
   ecal_h6->SetBinContent(2167,1);
   ecal_h6->SetBinContent(2168,1);
   ecal_h6->SetBinContent(2173,1);
   ecal_h6->SetBinContent(2178,2);
   ecal_h6->SetBinContent(2181,1);
   ecal_h6->SetBinContent(2182,1);
   ecal_h6->SetBinContent(2185,1);
   ecal_h6->SetBinContent(2203,1);
   ecal_h6->SetBinContent(2207,1);
   ecal_h6->SetBinContent(2210,2);
   ecal_h6->SetBinContent(2214,1);
   ecal_h6->SetBinContent(2219,1);
   ecal_h6->SetBinContent(2220,1);
   ecal_h6->SetBinContent(2229,1);
   ecal_h6->SetBinContent(2232,3);
   ecal_h6->SetBinContent(2233,1);
   ecal_h6->SetBinContent(2242,1);
   ecal_h6->SetBinContent(2244,1);
   ecal_h6->SetBinContent(2247,1);
   ecal_h6->SetBinContent(2255,1);
   ecal_h6->SetBinContent(2263,1);
   ecal_h6->SetBinContent(2265,1);
   ecal_h6->SetBinContent(2267,1);
   ecal_h6->SetBinContent(2275,1);
   ecal_h6->SetBinContent(2278,1);
   ecal_h6->SetBinContent(2284,1);
   ecal_h6->SetBinContent(2301,2);
   ecal_h6->SetBinContent(2307,1);
   ecal_h6->SetBinContent(2312,1);
   ecal_h6->SetBinContent(2318,1);
   ecal_h6->SetBinContent(2321,1);
   ecal_h6->SetBinContent(2322,1);
   ecal_h6->SetBinContent(2324,1);
   ecal_h6->SetBinContent(2332,1);
   ecal_h6->SetBinContent(2334,1);
   ecal_h6->SetBinContent(2335,2);
   ecal_h6->SetBinContent(2336,1);
   ecal_h6->SetBinContent(2337,1);
   ecal_h6->SetBinContent(2343,1);
   ecal_h6->SetBinContent(2344,1);
   ecal_h6->SetBinContent(2350,1);
   ecal_h6->SetBinContent(2352,1);
   ecal_h6->SetBinContent(2359,1);
   ecal_h6->SetBinContent(2361,1);
   ecal_h6->SetBinContent(2368,1);
   ecal_h6->SetBinContent(2372,1);
   ecal_h6->SetBinContent(2373,1);
   ecal_h6->SetBinContent(2376,2);
   ecal_h6->SetBinContent(2386,1);
   ecal_h6->SetBinContent(2388,1);
   ecal_h6->SetBinContent(2393,1);
   ecal_h6->SetBinContent(2404,2);
   ecal_h6->SetBinContent(2407,1);
   ecal_h6->SetBinContent(2408,1);
   ecal_h6->SetBinContent(2413,1);
   ecal_h6->SetBinContent(2420,1);
   ecal_h6->SetBinContent(2438,1);
   ecal_h6->SetBinContent(2443,1);
   ecal_h6->SetBinContent(2457,1);
   ecal_h6->SetBinContent(2461,1);
   ecal_h6->SetBinContent(2465,1);
   ecal_h6->SetBinContent(2470,1);
   ecal_h6->SetBinContent(2472,1);
   ecal_h6->SetBinContent(2477,1);
   ecal_h6->SetBinContent(2480,1);
   ecal_h6->SetBinContent(2490,1);
   ecal_h6->SetBinContent(2493,2);
   ecal_h6->SetBinContent(2508,1);
   ecal_h6->SetBinContent(2512,1);
   ecal_h6->SetBinContent(2514,1);
   ecal_h6->SetBinContent(2531,1);
   ecal_h6->SetBinContent(2564,1);
   ecal_h6->SetBinContent(2565,1);
   ecal_h6->SetBinContent(2568,1);
   ecal_h6->SetBinContent(2573,2);
   ecal_h6->SetBinContent(2574,1);
   ecal_h6->SetBinContent(2576,1);
   ecal_h6->SetBinContent(2588,1);
   ecal_h6->SetBinContent(2591,1);
   ecal_h6->SetBinContent(2595,1);
   ecal_h6->SetBinContent(2596,1);
   ecal_h6->SetBinContent(2611,1);
   ecal_h6->SetBinContent(2613,1);
   ecal_h6->SetBinContent(2627,1);
   ecal_h6->SetBinContent(2639,1);
   ecal_h6->SetBinContent(2653,1);
   ecal_h6->SetBinContent(2655,1);
   ecal_h6->SetBinContent(2656,1);
   ecal_h6->SetBinContent(2660,1);
   ecal_h6->SetBinContent(2666,2);
   ecal_h6->SetBinContent(2667,1);
   ecal_h6->SetBinContent(2677,1);
   ecal_h6->SetBinContent(2678,1);
   ecal_h6->SetBinContent(2680,1);
   ecal_h6->SetBinContent(2682,1);
   ecal_h6->SetBinContent(2687,1);
   ecal_h6->SetBinContent(2689,1);
   ecal_h6->SetBinContent(2692,1);
   ecal_h6->SetBinContent(2693,1);
   ecal_h6->SetBinContent(2696,1);
   ecal_h6->SetBinContent(2700,1);
   ecal_h6->SetBinContent(2701,1);
   ecal_h6->SetBinContent(2707,1);
   ecal_h6->SetBinContent(2720,1);
   ecal_h6->SetBinContent(2722,1);
   ecal_h6->SetBinContent(2725,1);
   ecal_h6->SetBinContent(2728,1);
   ecal_h6->SetBinContent(2732,1);
   ecal_h6->SetBinContent(2739,1);
   ecal_h6->SetBinContent(2747,1);
   ecal_h6->SetBinContent(2751,1);
   ecal_h6->SetBinContent(2765,1);
   ecal_h6->SetBinContent(2769,1);
   ecal_h6->SetBinContent(2773,1);
   ecal_h6->SetBinContent(2774,2);
   ecal_h6->SetBinContent(2807,1);
   ecal_h6->SetBinContent(2853,1);
   ecal_h6->SetBinContent(2870,1);
   ecal_h6->SetBinContent(2897,1);
   ecal_h6->SetBinContent(2915,1);
   ecal_h6->SetBinContent(3024,1);
   ecal_h6->SetMaximum(2.99943e+07);
   ecal_h6->SetEntries(5080675);
   ecal_h6->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccc33");
   ecal_h6->SetFillColor(ci);
   ecal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   ecal_h6->GetXaxis()->SetRange(1,9000);
   ecal_h6->GetXaxis()->SetNdivisions(506);
   ecal_h6->GetXaxis()->SetLabelFont(43);
   ecal_h6->GetXaxis()->SetLabelOffset(0.015);
   ecal_h6->GetXaxis()->SetLabelSize(30);
   ecal_h6->GetXaxis()->SetTitleSize(35);
   ecal_h6->GetXaxis()->SetTitleOffset(1.2);
   ecal_h6->GetXaxis()->SetTitleFont(43);
   ecal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   ecal_h6->GetYaxis()->SetNdivisions(506);
   ecal_h6->GetYaxis()->SetLabelFont(43);
   ecal_h6->GetYaxis()->SetLabelOffset(0.015);
   ecal_h6->GetYaxis()->SetLabelSize(30);
   ecal_h6->GetYaxis()->SetTitleSize(35);
   ecal_h6->GetYaxis()->SetTitleOffset(1.4);
   ecal_h6->GetYaxis()->SetTitleFont(43);
   ecal_h6->GetZaxis()->SetLabelFont(42);
   ecal_h6->GetZaxis()->SetLabelSize(0.035);
   ecal_h6->GetZaxis()->SetTitleSize(0.035);
   ecal_h6->GetZaxis()->SetTitleFont(42);
   ecal_h6->Draw("hist");
   
   TH1F *ecal_h6 = new TH1F("ecal_h6","",9000,0,2000);
   ecal_h6->SetBinContent(3,172386);
   ecal_h6->SetBinContent(4,333389);
   ecal_h6->SetBinContent(5,599886);
   ecal_h6->SetBinContent(6,523868);
   ecal_h6->SetBinContent(7,334831);
   ecal_h6->SetBinContent(8,236106);
   ecal_h6->SetBinContent(9,193813);
   ecal_h6->SetBinContent(10,172898);
   ecal_h6->SetBinContent(11,153432);
   ecal_h6->SetBinContent(12,134654);
   ecal_h6->SetBinContent(13,120096);
   ecal_h6->SetBinContent(14,108056);
   ecal_h6->SetBinContent(15,99589);
   ecal_h6->SetBinContent(16,90389);
   ecal_h6->SetBinContent(17,82684);
   ecal_h6->SetBinContent(18,75573);
   ecal_h6->SetBinContent(19,70445);
   ecal_h6->SetBinContent(20,65344);
   ecal_h6->SetBinContent(21,60572);
   ecal_h6->SetBinContent(22,56142);
   ecal_h6->SetBinContent(23,52493);
   ecal_h6->SetBinContent(24,48523);
   ecal_h6->SetBinContent(25,46026);
   ecal_h6->SetBinContent(26,42802);
   ecal_h6->SetBinContent(27,40478);
   ecal_h6->SetBinContent(28,38052);
   ecal_h6->SetBinContent(29,35949);
   ecal_h6->SetBinContent(30,33544);
   ecal_h6->SetBinContent(31,32333);
   ecal_h6->SetBinContent(32,30134);
   ecal_h6->SetBinContent(33,28448);
   ecal_h6->SetBinContent(34,27034);
   ecal_h6->SetBinContent(35,25796);
   ecal_h6->SetBinContent(36,24339);
   ecal_h6->SetBinContent(37,23082);
   ecal_h6->SetBinContent(38,22458);
   ecal_h6->SetBinContent(39,21234);
   ecal_h6->SetBinContent(40,20243);
   ecal_h6->SetBinContent(41,19210);
   ecal_h6->SetBinContent(42,18381);
   ecal_h6->SetBinContent(43,17389);
   ecal_h6->SetBinContent(44,16877);
   ecal_h6->SetBinContent(45,16274);
   ecal_h6->SetBinContent(46,15532);
   ecal_h6->SetBinContent(47,14890);
   ecal_h6->SetBinContent(48,14467);
   ecal_h6->SetBinContent(49,13782);
   ecal_h6->SetBinContent(50,13464);
   ecal_h6->SetBinContent(51,12983);
   ecal_h6->SetBinContent(52,12381);
   ecal_h6->SetBinContent(53,11865);
   ecal_h6->SetBinContent(54,11579);
   ecal_h6->SetBinContent(55,11023);
   ecal_h6->SetBinContent(56,10807);
   ecal_h6->SetBinContent(57,10286);
   ecal_h6->SetBinContent(58,9980);
   ecal_h6->SetBinContent(59,9851);
   ecal_h6->SetBinContent(60,9384);
   ecal_h6->SetBinContent(61,9135);
   ecal_h6->SetBinContent(62,8922);
   ecal_h6->SetBinContent(63,8714);
   ecal_h6->SetBinContent(64,8225);
   ecal_h6->SetBinContent(65,8056);
   ecal_h6->SetBinContent(66,7889);
   ecal_h6->SetBinContent(67,7656);
   ecal_h6->SetBinContent(68,7409);
   ecal_h6->SetBinContent(69,7176);
   ecal_h6->SetBinContent(70,6985);
   ecal_h6->SetBinContent(71,6691);
   ecal_h6->SetBinContent(72,6642);
   ecal_h6->SetBinContent(73,6431);
   ecal_h6->SetBinContent(74,6215);
   ecal_h6->SetBinContent(75,6157);
   ecal_h6->SetBinContent(76,6029);
   ecal_h6->SetBinContent(77,5848);
   ecal_h6->SetBinContent(78,5633);
   ecal_h6->SetBinContent(79,5481);
   ecal_h6->SetBinContent(80,5357);
   ecal_h6->SetBinContent(81,5393);
   ecal_h6->SetBinContent(82,5152);
   ecal_h6->SetBinContent(83,4971);
   ecal_h6->SetBinContent(84,4899);
   ecal_h6->SetBinContent(85,4847);
   ecal_h6->SetBinContent(86,4627);
   ecal_h6->SetBinContent(87,4611);
   ecal_h6->SetBinContent(88,4578);
   ecal_h6->SetBinContent(89,4375);
   ecal_h6->SetBinContent(90,4259);
   ecal_h6->SetBinContent(91,4216);
   ecal_h6->SetBinContent(92,4023);
   ecal_h6->SetBinContent(93,4054);
   ecal_h6->SetBinContent(94,3804);
   ecal_h6->SetBinContent(95,3793);
   ecal_h6->SetBinContent(96,3760);
   ecal_h6->SetBinContent(97,3645);
   ecal_h6->SetBinContent(98,3527);
   ecal_h6->SetBinContent(99,3472);
   ecal_h6->SetBinContent(100,3497);
   ecal_h6->SetBinContent(101,3402);
   ecal_h6->SetBinContent(102,3348);
   ecal_h6->SetBinContent(103,3318);
   ecal_h6->SetBinContent(104,3220);
   ecal_h6->SetBinContent(105,3223);
   ecal_h6->SetBinContent(106,3066);
   ecal_h6->SetBinContent(107,3104);
   ecal_h6->SetBinContent(108,3138);
   ecal_h6->SetBinContent(109,3003);
   ecal_h6->SetBinContent(110,2876);
   ecal_h6->SetBinContent(111,2936);
   ecal_h6->SetBinContent(112,2834);
   ecal_h6->SetBinContent(113,2719);
   ecal_h6->SetBinContent(114,2694);
   ecal_h6->SetBinContent(115,2623);
   ecal_h6->SetBinContent(116,2635);
   ecal_h6->SetBinContent(117,2676);
   ecal_h6->SetBinContent(118,2452);
   ecal_h6->SetBinContent(119,2502);
   ecal_h6->SetBinContent(120,2503);
   ecal_h6->SetBinContent(121,2321);
   ecal_h6->SetBinContent(122,2327);
   ecal_h6->SetBinContent(123,2367);
   ecal_h6->SetBinContent(124,2387);
   ecal_h6->SetBinContent(125,2237);
   ecal_h6->SetBinContent(126,2287);
   ecal_h6->SetBinContent(127,2177);
   ecal_h6->SetBinContent(128,2079);
   ecal_h6->SetBinContent(129,2161);
   ecal_h6->SetBinContent(130,2033);
   ecal_h6->SetBinContent(131,2033);
   ecal_h6->SetBinContent(132,2119);
   ecal_h6->SetBinContent(133,1969);
   ecal_h6->SetBinContent(134,2005);
   ecal_h6->SetBinContent(135,1979);
   ecal_h6->SetBinContent(136,1923);
   ecal_h6->SetBinContent(137,1992);
   ecal_h6->SetBinContent(138,1885);
   ecal_h6->SetBinContent(139,1833);
   ecal_h6->SetBinContent(140,1817);
   ecal_h6->SetBinContent(141,1873);
   ecal_h6->SetBinContent(142,1842);
   ecal_h6->SetBinContent(143,1773);
   ecal_h6->SetBinContent(144,1759);
   ecal_h6->SetBinContent(145,1720);
   ecal_h6->SetBinContent(146,1711);
   ecal_h6->SetBinContent(147,1650);
   ecal_h6->SetBinContent(148,1616);
   ecal_h6->SetBinContent(149,1624);
   ecal_h6->SetBinContent(150,1557);
   ecal_h6->SetBinContent(151,1641);
   ecal_h6->SetBinContent(152,1582);
   ecal_h6->SetBinContent(153,1569);
   ecal_h6->SetBinContent(154,1481);
   ecal_h6->SetBinContent(155,1516);
   ecal_h6->SetBinContent(156,1482);
   ecal_h6->SetBinContent(157,1456);
   ecal_h6->SetBinContent(158,1449);
   ecal_h6->SetBinContent(159,1422);
   ecal_h6->SetBinContent(160,1432);
   ecal_h6->SetBinContent(161,1363);
   ecal_h6->SetBinContent(162,1320);
   ecal_h6->SetBinContent(163,1407);
   ecal_h6->SetBinContent(164,1349);
   ecal_h6->SetBinContent(165,1357);
   ecal_h6->SetBinContent(166,1319);
   ecal_h6->SetBinContent(167,1356);
   ecal_h6->SetBinContent(168,1316);
   ecal_h6->SetBinContent(169,1241);
   ecal_h6->SetBinContent(170,1283);
   ecal_h6->SetBinContent(171,1282);
   ecal_h6->SetBinContent(172,1219);
   ecal_h6->SetBinContent(173,1257);
   ecal_h6->SetBinContent(174,1162);
   ecal_h6->SetBinContent(175,1163);
   ecal_h6->SetBinContent(176,1239);
   ecal_h6->SetBinContent(177,1185);
   ecal_h6->SetBinContent(178,1170);
   ecal_h6->SetBinContent(179,1156);
   ecal_h6->SetBinContent(180,1123);
   ecal_h6->SetBinContent(181,1069);
   ecal_h6->SetBinContent(182,1132);
   ecal_h6->SetBinContent(183,1058);
   ecal_h6->SetBinContent(184,1120);
   ecal_h6->SetBinContent(185,1094);
   ecal_h6->SetBinContent(186,1122);
   ecal_h6->SetBinContent(187,1072);
   ecal_h6->SetBinContent(188,1046);
   ecal_h6->SetBinContent(189,1040);
   ecal_h6->SetBinContent(190,1035);
   ecal_h6->SetBinContent(191,969);
   ecal_h6->SetBinContent(192,962);
   ecal_h6->SetBinContent(193,1003);
   ecal_h6->SetBinContent(194,1006);
   ecal_h6->SetBinContent(195,928);
   ecal_h6->SetBinContent(196,878);
   ecal_h6->SetBinContent(197,924);
   ecal_h6->SetBinContent(198,955);
   ecal_h6->SetBinContent(199,879);
   ecal_h6->SetBinContent(200,869);
   ecal_h6->SetBinContent(201,892);
   ecal_h6->SetBinContent(202,895);
   ecal_h6->SetBinContent(203,879);
   ecal_h6->SetBinContent(204,833);
   ecal_h6->SetBinContent(205,884);
   ecal_h6->SetBinContent(206,865);
   ecal_h6->SetBinContent(207,850);
   ecal_h6->SetBinContent(208,841);
   ecal_h6->SetBinContent(209,876);
   ecal_h6->SetBinContent(210,869);
   ecal_h6->SetBinContent(211,847);
   ecal_h6->SetBinContent(212,861);
   ecal_h6->SetBinContent(213,825);
   ecal_h6->SetBinContent(214,855);
   ecal_h6->SetBinContent(215,784);
   ecal_h6->SetBinContent(216,804);
   ecal_h6->SetBinContent(217,760);
   ecal_h6->SetBinContent(218,803);
   ecal_h6->SetBinContent(219,799);
   ecal_h6->SetBinContent(220,807);
   ecal_h6->SetBinContent(221,793);
   ecal_h6->SetBinContent(222,734);
   ecal_h6->SetBinContent(223,715);
   ecal_h6->SetBinContent(224,715);
   ecal_h6->SetBinContent(225,744);
   ecal_h6->SetBinContent(226,701);
   ecal_h6->SetBinContent(227,704);
   ecal_h6->SetBinContent(228,694);
   ecal_h6->SetBinContent(229,674);
   ecal_h6->SetBinContent(230,689);
   ecal_h6->SetBinContent(231,737);
   ecal_h6->SetBinContent(232,685);
   ecal_h6->SetBinContent(233,644);
   ecal_h6->SetBinContent(234,680);
   ecal_h6->SetBinContent(235,638);
   ecal_h6->SetBinContent(236,643);
   ecal_h6->SetBinContent(237,648);
   ecal_h6->SetBinContent(238,629);
   ecal_h6->SetBinContent(239,673);
   ecal_h6->SetBinContent(240,628);
   ecal_h6->SetBinContent(241,630);
   ecal_h6->SetBinContent(242,631);
   ecal_h6->SetBinContent(243,619);
   ecal_h6->SetBinContent(244,639);
   ecal_h6->SetBinContent(245,630);
   ecal_h6->SetBinContent(246,607);
   ecal_h6->SetBinContent(247,598);
   ecal_h6->SetBinContent(248,593);
   ecal_h6->SetBinContent(249,607);
   ecal_h6->SetBinContent(250,579);
   ecal_h6->SetBinContent(251,583);
   ecal_h6->SetBinContent(252,592);
   ecal_h6->SetBinContent(253,587);
   ecal_h6->SetBinContent(254,557);
   ecal_h6->SetBinContent(255,558);
   ecal_h6->SetBinContent(256,562);
   ecal_h6->SetBinContent(257,558);
   ecal_h6->SetBinContent(258,529);
   ecal_h6->SetBinContent(259,589);
   ecal_h6->SetBinContent(260,573);
   ecal_h6->SetBinContent(261,543);
   ecal_h6->SetBinContent(262,530);
   ecal_h6->SetBinContent(263,540);
   ecal_h6->SetBinContent(264,532);
   ecal_h6->SetBinContent(265,500);
   ecal_h6->SetBinContent(266,532);
   ecal_h6->SetBinContent(267,493);
   ecal_h6->SetBinContent(268,516);
   ecal_h6->SetBinContent(269,511);
   ecal_h6->SetBinContent(270,476);
   ecal_h6->SetBinContent(271,477);
   ecal_h6->SetBinContent(272,467);
   ecal_h6->SetBinContent(273,485);
   ecal_h6->SetBinContent(274,518);
   ecal_h6->SetBinContent(275,475);
   ecal_h6->SetBinContent(276,449);
   ecal_h6->SetBinContent(277,460);
   ecal_h6->SetBinContent(278,473);
   ecal_h6->SetBinContent(279,460);
   ecal_h6->SetBinContent(280,486);
   ecal_h6->SetBinContent(281,456);
   ecal_h6->SetBinContent(282,481);
   ecal_h6->SetBinContent(283,499);
   ecal_h6->SetBinContent(284,446);
   ecal_h6->SetBinContent(285,459);
   ecal_h6->SetBinContent(286,480);
   ecal_h6->SetBinContent(287,432);
   ecal_h6->SetBinContent(288,403);
   ecal_h6->SetBinContent(289,440);
   ecal_h6->SetBinContent(290,461);
   ecal_h6->SetBinContent(291,422);
   ecal_h6->SetBinContent(292,411);
   ecal_h6->SetBinContent(293,417);
   ecal_h6->SetBinContent(294,478);
   ecal_h6->SetBinContent(295,459);
   ecal_h6->SetBinContent(296,397);
   ecal_h6->SetBinContent(297,405);
   ecal_h6->SetBinContent(298,397);
   ecal_h6->SetBinContent(299,415);
   ecal_h6->SetBinContent(300,387);
   ecal_h6->SetBinContent(301,413);
   ecal_h6->SetBinContent(302,391);
   ecal_h6->SetBinContent(303,374);
   ecal_h6->SetBinContent(304,346);
   ecal_h6->SetBinContent(305,408);
   ecal_h6->SetBinContent(306,393);
   ecal_h6->SetBinContent(307,363);
   ecal_h6->SetBinContent(308,381);
   ecal_h6->SetBinContent(309,380);
   ecal_h6->SetBinContent(310,380);
   ecal_h6->SetBinContent(311,366);
   ecal_h6->SetBinContent(312,334);
   ecal_h6->SetBinContent(313,350);
   ecal_h6->SetBinContent(314,341);
   ecal_h6->SetBinContent(315,354);
   ecal_h6->SetBinContent(316,358);
   ecal_h6->SetBinContent(317,384);
   ecal_h6->SetBinContent(318,358);
   ecal_h6->SetBinContent(319,372);
   ecal_h6->SetBinContent(320,338);
   ecal_h6->SetBinContent(321,368);
   ecal_h6->SetBinContent(322,320);
   ecal_h6->SetBinContent(323,329);
   ecal_h6->SetBinContent(324,319);
   ecal_h6->SetBinContent(325,340);
   ecal_h6->SetBinContent(326,303);
   ecal_h6->SetBinContent(327,337);
   ecal_h6->SetBinContent(328,308);
   ecal_h6->SetBinContent(329,342);
   ecal_h6->SetBinContent(330,345);
   ecal_h6->SetBinContent(331,315);
   ecal_h6->SetBinContent(332,296);
   ecal_h6->SetBinContent(333,287);
   ecal_h6->SetBinContent(334,292);
   ecal_h6->SetBinContent(335,318);
   ecal_h6->SetBinContent(336,300);
   ecal_h6->SetBinContent(337,309);
   ecal_h6->SetBinContent(338,284);
   ecal_h6->SetBinContent(339,300);
   ecal_h6->SetBinContent(340,281);
   ecal_h6->SetBinContent(341,290);
   ecal_h6->SetBinContent(342,285);
   ecal_h6->SetBinContent(343,278);
   ecal_h6->SetBinContent(344,278);
   ecal_h6->SetBinContent(345,259);
   ecal_h6->SetBinContent(346,287);
   ecal_h6->SetBinContent(347,290);
   ecal_h6->SetBinContent(348,282);
   ecal_h6->SetBinContent(349,301);
   ecal_h6->SetBinContent(350,291);
   ecal_h6->SetBinContent(351,273);
   ecal_h6->SetBinContent(352,301);
   ecal_h6->SetBinContent(353,277);
   ecal_h6->SetBinContent(354,268);
   ecal_h6->SetBinContent(355,266);
   ecal_h6->SetBinContent(356,264);
   ecal_h6->SetBinContent(357,244);
   ecal_h6->SetBinContent(358,288);
   ecal_h6->SetBinContent(359,275);
   ecal_h6->SetBinContent(360,255);
   ecal_h6->SetBinContent(361,247);
   ecal_h6->SetBinContent(362,266);
   ecal_h6->SetBinContent(363,278);
   ecal_h6->SetBinContent(364,249);
   ecal_h6->SetBinContent(365,251);
   ecal_h6->SetBinContent(366,223);
   ecal_h6->SetBinContent(367,230);
   ecal_h6->SetBinContent(368,267);
   ecal_h6->SetBinContent(369,237);
   ecal_h6->SetBinContent(370,245);
   ecal_h6->SetBinContent(371,238);
   ecal_h6->SetBinContent(372,232);
   ecal_h6->SetBinContent(373,246);
   ecal_h6->SetBinContent(374,248);
   ecal_h6->SetBinContent(375,228);
   ecal_h6->SetBinContent(376,232);
   ecal_h6->SetBinContent(377,235);
   ecal_h6->SetBinContent(378,234);
   ecal_h6->SetBinContent(379,242);
   ecal_h6->SetBinContent(380,251);
   ecal_h6->SetBinContent(381,234);
   ecal_h6->SetBinContent(382,249);
   ecal_h6->SetBinContent(383,237);
   ecal_h6->SetBinContent(384,233);
   ecal_h6->SetBinContent(385,238);
   ecal_h6->SetBinContent(386,208);
   ecal_h6->SetBinContent(387,215);
   ecal_h6->SetBinContent(388,227);
   ecal_h6->SetBinContent(389,220);
   ecal_h6->SetBinContent(390,210);
   ecal_h6->SetBinContent(391,219);
   ecal_h6->SetBinContent(392,232);
   ecal_h6->SetBinContent(393,187);
   ecal_h6->SetBinContent(394,216);
   ecal_h6->SetBinContent(395,193);
   ecal_h6->SetBinContent(396,196);
   ecal_h6->SetBinContent(397,236);
   ecal_h6->SetBinContent(398,205);
   ecal_h6->SetBinContent(399,213);
   ecal_h6->SetBinContent(400,187);
   ecal_h6->SetBinContent(401,190);
   ecal_h6->SetBinContent(402,175);
   ecal_h6->SetBinContent(403,212);
   ecal_h6->SetBinContent(404,198);
   ecal_h6->SetBinContent(405,195);
   ecal_h6->SetBinContent(406,206);
   ecal_h6->SetBinContent(407,208);
   ecal_h6->SetBinContent(408,199);
   ecal_h6->SetBinContent(409,189);
   ecal_h6->SetBinContent(410,200);
   ecal_h6->SetBinContent(411,177);
   ecal_h6->SetBinContent(412,168);
   ecal_h6->SetBinContent(413,201);
   ecal_h6->SetBinContent(414,198);
   ecal_h6->SetBinContent(415,207);
   ecal_h6->SetBinContent(416,156);
   ecal_h6->SetBinContent(417,181);
   ecal_h6->SetBinContent(418,191);
   ecal_h6->SetBinContent(419,180);
   ecal_h6->SetBinContent(420,174);
   ecal_h6->SetBinContent(421,173);
   ecal_h6->SetBinContent(422,180);
   ecal_h6->SetBinContent(423,180);
   ecal_h6->SetBinContent(424,173);
   ecal_h6->SetBinContent(425,173);
   ecal_h6->SetBinContent(426,185);
   ecal_h6->SetBinContent(427,186);
   ecal_h6->SetBinContent(428,159);
   ecal_h6->SetBinContent(429,147);
   ecal_h6->SetBinContent(430,176);
   ecal_h6->SetBinContent(431,181);
   ecal_h6->SetBinContent(432,154);
   ecal_h6->SetBinContent(433,181);
   ecal_h6->SetBinContent(434,157);
   ecal_h6->SetBinContent(435,165);
   ecal_h6->SetBinContent(436,187);
   ecal_h6->SetBinContent(437,154);
   ecal_h6->SetBinContent(438,154);
   ecal_h6->SetBinContent(439,174);
   ecal_h6->SetBinContent(440,175);
   ecal_h6->SetBinContent(441,157);
   ecal_h6->SetBinContent(442,149);
   ecal_h6->SetBinContent(443,157);
   ecal_h6->SetBinContent(444,150);
   ecal_h6->SetBinContent(445,168);
   ecal_h6->SetBinContent(446,143);
   ecal_h6->SetBinContent(447,155);
   ecal_h6->SetBinContent(448,131);
   ecal_h6->SetBinContent(449,156);
   ecal_h6->SetBinContent(450,164);
   ecal_h6->SetBinContent(451,149);
   ecal_h6->SetBinContent(452,160);
   ecal_h6->SetBinContent(453,151);
   ecal_h6->SetBinContent(454,139);
   ecal_h6->SetBinContent(455,155);
   ecal_h6->SetBinContent(456,142);
   ecal_h6->SetBinContent(457,134);
   ecal_h6->SetBinContent(458,146);
   ecal_h6->SetBinContent(459,132);
   ecal_h6->SetBinContent(460,153);
   ecal_h6->SetBinContent(461,142);
   ecal_h6->SetBinContent(462,136);
   ecal_h6->SetBinContent(463,125);
   ecal_h6->SetBinContent(464,145);
   ecal_h6->SetBinContent(465,138);
   ecal_h6->SetBinContent(466,129);
   ecal_h6->SetBinContent(467,126);
   ecal_h6->SetBinContent(468,150);
   ecal_h6->SetBinContent(469,150);
   ecal_h6->SetBinContent(470,112);
   ecal_h6->SetBinContent(471,132);
   ecal_h6->SetBinContent(472,128);
   ecal_h6->SetBinContent(473,140);
   ecal_h6->SetBinContent(474,149);
   ecal_h6->SetBinContent(475,137);
   ecal_h6->SetBinContent(476,129);
   ecal_h6->SetBinContent(477,132);
   ecal_h6->SetBinContent(478,147);
   ecal_h6->SetBinContent(479,130);
   ecal_h6->SetBinContent(480,127);
   ecal_h6->SetBinContent(481,123);
   ecal_h6->SetBinContent(482,114);
   ecal_h6->SetBinContent(483,120);
   ecal_h6->SetBinContent(484,135);
   ecal_h6->SetBinContent(485,127);
   ecal_h6->SetBinContent(486,116);
   ecal_h6->SetBinContent(487,121);
   ecal_h6->SetBinContent(488,109);
   ecal_h6->SetBinContent(489,145);
   ecal_h6->SetBinContent(490,117);
   ecal_h6->SetBinContent(491,106);
   ecal_h6->SetBinContent(492,123);
   ecal_h6->SetBinContent(493,113);
   ecal_h6->SetBinContent(494,97);
   ecal_h6->SetBinContent(495,127);
   ecal_h6->SetBinContent(496,112);
   ecal_h6->SetBinContent(497,104);
   ecal_h6->SetBinContent(498,112);
   ecal_h6->SetBinContent(499,143);
   ecal_h6->SetBinContent(500,102);
   ecal_h6->SetBinContent(501,121);
   ecal_h6->SetBinContent(502,117);
   ecal_h6->SetBinContent(503,106);
   ecal_h6->SetBinContent(504,119);
   ecal_h6->SetBinContent(505,109);
   ecal_h6->SetBinContent(506,114);
   ecal_h6->SetBinContent(507,124);
   ecal_h6->SetBinContent(508,95);
   ecal_h6->SetBinContent(509,86);
   ecal_h6->SetBinContent(510,116);
   ecal_h6->SetBinContent(511,120);
   ecal_h6->SetBinContent(512,109);
   ecal_h6->SetBinContent(513,106);
   ecal_h6->SetBinContent(514,130);
   ecal_h6->SetBinContent(515,109);
   ecal_h6->SetBinContent(516,105);
   ecal_h6->SetBinContent(517,90);
   ecal_h6->SetBinContent(518,97);
   ecal_h6->SetBinContent(519,108);
   ecal_h6->SetBinContent(520,99);
   ecal_h6->SetBinContent(521,112);
   ecal_h6->SetBinContent(522,104);
   ecal_h6->SetBinContent(523,97);
   ecal_h6->SetBinContent(524,84);
   ecal_h6->SetBinContent(525,90);
   ecal_h6->SetBinContent(526,118);
   ecal_h6->SetBinContent(527,103);
   ecal_h6->SetBinContent(528,112);
   ecal_h6->SetBinContent(529,101);
   ecal_h6->SetBinContent(530,99);
   ecal_h6->SetBinContent(531,102);
   ecal_h6->SetBinContent(532,105);
   ecal_h6->SetBinContent(533,101);
   ecal_h6->SetBinContent(534,94);
   ecal_h6->SetBinContent(535,102);
   ecal_h6->SetBinContent(536,104);
   ecal_h6->SetBinContent(537,108);
   ecal_h6->SetBinContent(538,87);
   ecal_h6->SetBinContent(539,90);
   ecal_h6->SetBinContent(540,86);
   ecal_h6->SetBinContent(541,104);
   ecal_h6->SetBinContent(542,85);
   ecal_h6->SetBinContent(543,98);
   ecal_h6->SetBinContent(544,101);
   ecal_h6->SetBinContent(545,71);
   ecal_h6->SetBinContent(546,89);
   ecal_h6->SetBinContent(547,88);
   ecal_h6->SetBinContent(548,84);
   ecal_h6->SetBinContent(549,95);
   ecal_h6->SetBinContent(550,84);
   ecal_h6->SetBinContent(551,76);
   ecal_h6->SetBinContent(552,91);
   ecal_h6->SetBinContent(553,81);
   ecal_h6->SetBinContent(554,99);
   ecal_h6->SetBinContent(555,68);
   ecal_h6->SetBinContent(556,84);
   ecal_h6->SetBinContent(557,86);
   ecal_h6->SetBinContent(558,90);
   ecal_h6->SetBinContent(559,71);
   ecal_h6->SetBinContent(560,83);
   ecal_h6->SetBinContent(561,88);
   ecal_h6->SetBinContent(562,71);
   ecal_h6->SetBinContent(563,74);
   ecal_h6->SetBinContent(564,79);
   ecal_h6->SetBinContent(565,86);
   ecal_h6->SetBinContent(566,77);
   ecal_h6->SetBinContent(567,83);
   ecal_h6->SetBinContent(568,87);
   ecal_h6->SetBinContent(569,97);
   ecal_h6->SetBinContent(570,66);
   ecal_h6->SetBinContent(571,98);
   ecal_h6->SetBinContent(572,87);
   ecal_h6->SetBinContent(573,69);
   ecal_h6->SetBinContent(574,81);
   ecal_h6->SetBinContent(575,75);
   ecal_h6->SetBinContent(576,72);
   ecal_h6->SetBinContent(577,72);
   ecal_h6->SetBinContent(578,94);
   ecal_h6->SetBinContent(579,75);
   ecal_h6->SetBinContent(580,70);
   ecal_h6->SetBinContent(581,90);
   ecal_h6->SetBinContent(582,71);
   ecal_h6->SetBinContent(583,84);
   ecal_h6->SetBinContent(584,59);
   ecal_h6->SetBinContent(585,80);
   ecal_h6->SetBinContent(586,80);
   ecal_h6->SetBinContent(587,66);
   ecal_h6->SetBinContent(588,79);
   ecal_h6->SetBinContent(589,86);
   ecal_h6->SetBinContent(590,71);
   ecal_h6->SetBinContent(591,60);
   ecal_h6->SetBinContent(592,59);
   ecal_h6->SetBinContent(593,71);
   ecal_h6->SetBinContent(594,73);
   ecal_h6->SetBinContent(595,89);
   ecal_h6->SetBinContent(596,81);
   ecal_h6->SetBinContent(597,70);
   ecal_h6->SetBinContent(598,81);
   ecal_h6->SetBinContent(599,64);
   ecal_h6->SetBinContent(600,85);
   ecal_h6->SetBinContent(601,48);
   ecal_h6->SetBinContent(602,70);
   ecal_h6->SetBinContent(603,63);
   ecal_h6->SetBinContent(604,60);
   ecal_h6->SetBinContent(605,62);
   ecal_h6->SetBinContent(606,66);
   ecal_h6->SetBinContent(607,64);
   ecal_h6->SetBinContent(608,63);
   ecal_h6->SetBinContent(609,67);
   ecal_h6->SetBinContent(610,70);
   ecal_h6->SetBinContent(611,61);
   ecal_h6->SetBinContent(612,61);
   ecal_h6->SetBinContent(613,87);
   ecal_h6->SetBinContent(614,60);
   ecal_h6->SetBinContent(615,63);
   ecal_h6->SetBinContent(616,69);
   ecal_h6->SetBinContent(617,43);
   ecal_h6->SetBinContent(618,63);
   ecal_h6->SetBinContent(619,63);
   ecal_h6->SetBinContent(620,57);
   ecal_h6->SetBinContent(621,61);
   ecal_h6->SetBinContent(622,59);
   ecal_h6->SetBinContent(623,61);
   ecal_h6->SetBinContent(624,63);
   ecal_h6->SetBinContent(625,58);
   ecal_h6->SetBinContent(626,63);
   ecal_h6->SetBinContent(627,51);
   ecal_h6->SetBinContent(628,61);
   ecal_h6->SetBinContent(629,56);
   ecal_h6->SetBinContent(630,66);
   ecal_h6->SetBinContent(631,67);
   ecal_h6->SetBinContent(632,51);
   ecal_h6->SetBinContent(633,60);
   ecal_h6->SetBinContent(634,41);
   ecal_h6->SetBinContent(635,53);
   ecal_h6->SetBinContent(636,56);
   ecal_h6->SetBinContent(637,67);
   ecal_h6->SetBinContent(638,74);
   ecal_h6->SetBinContent(639,62);
   ecal_h6->SetBinContent(640,44);
   ecal_h6->SetBinContent(641,47);
   ecal_h6->SetBinContent(642,66);
   ecal_h6->SetBinContent(643,64);
   ecal_h6->SetBinContent(644,54);
   ecal_h6->SetBinContent(645,56);
   ecal_h6->SetBinContent(646,57);
   ecal_h6->SetBinContent(647,52);
   ecal_h6->SetBinContent(648,55);
   ecal_h6->SetBinContent(649,44);
   ecal_h6->SetBinContent(650,52);
   ecal_h6->SetBinContent(651,47);
   ecal_h6->SetBinContent(652,60);
   ecal_h6->SetBinContent(653,71);
   ecal_h6->SetBinContent(654,64);
   ecal_h6->SetBinContent(655,56);
   ecal_h6->SetBinContent(656,56);
   ecal_h6->SetBinContent(657,44);
   ecal_h6->SetBinContent(658,54);
   ecal_h6->SetBinContent(659,58);
   ecal_h6->SetBinContent(660,46);
   ecal_h6->SetBinContent(661,57);
   ecal_h6->SetBinContent(662,47);
   ecal_h6->SetBinContent(663,58);
   ecal_h6->SetBinContent(664,50);
   ecal_h6->SetBinContent(665,53);
   ecal_h6->SetBinContent(666,45);
   ecal_h6->SetBinContent(667,63);
   ecal_h6->SetBinContent(668,58);
   ecal_h6->SetBinContent(669,57);
   ecal_h6->SetBinContent(670,46);
   ecal_h6->SetBinContent(671,40);
   ecal_h6->SetBinContent(672,54);
   ecal_h6->SetBinContent(673,45);
   ecal_h6->SetBinContent(674,45);
   ecal_h6->SetBinContent(675,48);
   ecal_h6->SetBinContent(676,51);
   ecal_h6->SetBinContent(677,46);
   ecal_h6->SetBinContent(678,46);
   ecal_h6->SetBinContent(679,41);
   ecal_h6->SetBinContent(680,51);
   ecal_h6->SetBinContent(681,39);
   ecal_h6->SetBinContent(682,45);
   ecal_h6->SetBinContent(683,52);
   ecal_h6->SetBinContent(684,57);
   ecal_h6->SetBinContent(685,45);
   ecal_h6->SetBinContent(686,39);
   ecal_h6->SetBinContent(687,27);
   ecal_h6->SetBinContent(688,36);
   ecal_h6->SetBinContent(689,46);
   ecal_h6->SetBinContent(690,46);
   ecal_h6->SetBinContent(691,36);
   ecal_h6->SetBinContent(692,34);
   ecal_h6->SetBinContent(693,45);
   ecal_h6->SetBinContent(694,38);
   ecal_h6->SetBinContent(695,50);
   ecal_h6->SetBinContent(696,48);
   ecal_h6->SetBinContent(697,56);
   ecal_h6->SetBinContent(698,31);
   ecal_h6->SetBinContent(699,50);
   ecal_h6->SetBinContent(700,49);
   ecal_h6->SetBinContent(701,41);
   ecal_h6->SetBinContent(702,39);
   ecal_h6->SetBinContent(703,35);
   ecal_h6->SetBinContent(704,51);
   ecal_h6->SetBinContent(705,30);
   ecal_h6->SetBinContent(706,42);
   ecal_h6->SetBinContent(707,42);
   ecal_h6->SetBinContent(708,43);
   ecal_h6->SetBinContent(709,43);
   ecal_h6->SetBinContent(710,45);
   ecal_h6->SetBinContent(711,35);
   ecal_h6->SetBinContent(712,57);
   ecal_h6->SetBinContent(713,35);
   ecal_h6->SetBinContent(714,35);
   ecal_h6->SetBinContent(715,55);
   ecal_h6->SetBinContent(716,38);
   ecal_h6->SetBinContent(717,38);
   ecal_h6->SetBinContent(718,44);
   ecal_h6->SetBinContent(719,28);
   ecal_h6->SetBinContent(720,49);
   ecal_h6->SetBinContent(721,24);
   ecal_h6->SetBinContent(722,48);
   ecal_h6->SetBinContent(723,32);
   ecal_h6->SetBinContent(724,50);
   ecal_h6->SetBinContent(725,29);
   ecal_h6->SetBinContent(726,48);
   ecal_h6->SetBinContent(727,36);
   ecal_h6->SetBinContent(728,34);
   ecal_h6->SetBinContent(729,45);
   ecal_h6->SetBinContent(730,41);
   ecal_h6->SetBinContent(731,36);
   ecal_h6->SetBinContent(732,51);
   ecal_h6->SetBinContent(733,44);
   ecal_h6->SetBinContent(734,31);
   ecal_h6->SetBinContent(735,39);
   ecal_h6->SetBinContent(736,37);
   ecal_h6->SetBinContent(737,38);
   ecal_h6->SetBinContent(738,26);
   ecal_h6->SetBinContent(739,37);
   ecal_h6->SetBinContent(740,31);
   ecal_h6->SetBinContent(741,37);
   ecal_h6->SetBinContent(742,34);
   ecal_h6->SetBinContent(743,36);
   ecal_h6->SetBinContent(744,32);
   ecal_h6->SetBinContent(745,31);
   ecal_h6->SetBinContent(746,40);
   ecal_h6->SetBinContent(747,34);
   ecal_h6->SetBinContent(748,28);
   ecal_h6->SetBinContent(749,43);
   ecal_h6->SetBinContent(750,40);
   ecal_h6->SetBinContent(751,37);
   ecal_h6->SetBinContent(752,36);
   ecal_h6->SetBinContent(753,36);
   ecal_h6->SetBinContent(754,27);
   ecal_h6->SetBinContent(755,29);
   ecal_h6->SetBinContent(756,22);
   ecal_h6->SetBinContent(757,31);
   ecal_h6->SetBinContent(758,31);
   ecal_h6->SetBinContent(759,23);
   ecal_h6->SetBinContent(760,35);
   ecal_h6->SetBinContent(761,27);
   ecal_h6->SetBinContent(762,32);
   ecal_h6->SetBinContent(763,38);
   ecal_h6->SetBinContent(764,20);
   ecal_h6->SetBinContent(765,26);
   ecal_h6->SetBinContent(766,22);
   ecal_h6->SetBinContent(767,36);
   ecal_h6->SetBinContent(768,18);
   ecal_h6->SetBinContent(769,26);
   ecal_h6->SetBinContent(770,39);
   ecal_h6->SetBinContent(771,31);
   ecal_h6->SetBinContent(772,35);
   ecal_h6->SetBinContent(773,28);
   ecal_h6->SetBinContent(774,29);
   ecal_h6->SetBinContent(775,33);
   ecal_h6->SetBinContent(776,30);
   ecal_h6->SetBinContent(777,34);
   ecal_h6->SetBinContent(778,28);
   ecal_h6->SetBinContent(779,19);
   ecal_h6->SetBinContent(780,25);
   ecal_h6->SetBinContent(781,37);
   ecal_h6->SetBinContent(782,29);
   ecal_h6->SetBinContent(783,28);
   ecal_h6->SetBinContent(784,27);
   ecal_h6->SetBinContent(785,35);
   ecal_h6->SetBinContent(786,32);
   ecal_h6->SetBinContent(787,28);
   ecal_h6->SetBinContent(788,29);
   ecal_h6->SetBinContent(789,19);
   ecal_h6->SetBinContent(790,33);
   ecal_h6->SetBinContent(791,31);
   ecal_h6->SetBinContent(792,24);
   ecal_h6->SetBinContent(793,25);
   ecal_h6->SetBinContent(794,27);
   ecal_h6->SetBinContent(795,30);
   ecal_h6->SetBinContent(796,26);
   ecal_h6->SetBinContent(797,23);
   ecal_h6->SetBinContent(798,27);
   ecal_h6->SetBinContent(799,22);
   ecal_h6->SetBinContent(800,23);
   ecal_h6->SetBinContent(801,29);
   ecal_h6->SetBinContent(802,26);
   ecal_h6->SetBinContent(803,19);
   ecal_h6->SetBinContent(804,29);
   ecal_h6->SetBinContent(805,23);
   ecal_h6->SetBinContent(806,31);
   ecal_h6->SetBinContent(807,19);
   ecal_h6->SetBinContent(808,31);
   ecal_h6->SetBinContent(809,14);
   ecal_h6->SetBinContent(810,30);
   ecal_h6->SetBinContent(811,24);
   ecal_h6->SetBinContent(812,17);
   ecal_h6->SetBinContent(813,31);
   ecal_h6->SetBinContent(814,27);
   ecal_h6->SetBinContent(815,28);
   ecal_h6->SetBinContent(816,29);
   ecal_h6->SetBinContent(817,23);
   ecal_h6->SetBinContent(818,22);
   ecal_h6->SetBinContent(819,26);
   ecal_h6->SetBinContent(820,26);
   ecal_h6->SetBinContent(821,32);
   ecal_h6->SetBinContent(822,26);
   ecal_h6->SetBinContent(823,32);
   ecal_h6->SetBinContent(824,23);
   ecal_h6->SetBinContent(825,29);
   ecal_h6->SetBinContent(826,26);
   ecal_h6->SetBinContent(827,29);
   ecal_h6->SetBinContent(828,17);
   ecal_h6->SetBinContent(829,19);
   ecal_h6->SetBinContent(830,16);
   ecal_h6->SetBinContent(831,22);
   ecal_h6->SetBinContent(832,16);
   ecal_h6->SetBinContent(833,32);
   ecal_h6->SetBinContent(834,17);
   ecal_h6->SetBinContent(835,17);
   ecal_h6->SetBinContent(836,21);
   ecal_h6->SetBinContent(837,25);
   ecal_h6->SetBinContent(838,21);
   ecal_h6->SetBinContent(839,32);
   ecal_h6->SetBinContent(840,16);
   ecal_h6->SetBinContent(841,22);
   ecal_h6->SetBinContent(842,17);
   ecal_h6->SetBinContent(843,19);
   ecal_h6->SetBinContent(844,17);
   ecal_h6->SetBinContent(845,21);
   ecal_h6->SetBinContent(846,17);
   ecal_h6->SetBinContent(847,15);
   ecal_h6->SetBinContent(848,28);
   ecal_h6->SetBinContent(849,19);
   ecal_h6->SetBinContent(850,10);
   ecal_h6->SetBinContent(851,21);
   ecal_h6->SetBinContent(852,26);
   ecal_h6->SetBinContent(853,24);
   ecal_h6->SetBinContent(854,18);
   ecal_h6->SetBinContent(855,25);
   ecal_h6->SetBinContent(856,22);
   ecal_h6->SetBinContent(857,30);
   ecal_h6->SetBinContent(858,16);
   ecal_h6->SetBinContent(859,19);
   ecal_h6->SetBinContent(860,20);
   ecal_h6->SetBinContent(861,22);
   ecal_h6->SetBinContent(862,20);
   ecal_h6->SetBinContent(863,25);
   ecal_h6->SetBinContent(864,21);
   ecal_h6->SetBinContent(865,17);
   ecal_h6->SetBinContent(866,23);
   ecal_h6->SetBinContent(867,22);
   ecal_h6->SetBinContent(868,25);
   ecal_h6->SetBinContent(869,27);
   ecal_h6->SetBinContent(870,26);
   ecal_h6->SetBinContent(871,30);
   ecal_h6->SetBinContent(872,21);
   ecal_h6->SetBinContent(873,14);
   ecal_h6->SetBinContent(874,18);
   ecal_h6->SetBinContent(875,15);
   ecal_h6->SetBinContent(876,17);
   ecal_h6->SetBinContent(877,19);
   ecal_h6->SetBinContent(878,22);
   ecal_h6->SetBinContent(879,21);
   ecal_h6->SetBinContent(880,16);
   ecal_h6->SetBinContent(881,12);
   ecal_h6->SetBinContent(882,21);
   ecal_h6->SetBinContent(883,20);
   ecal_h6->SetBinContent(884,22);
   ecal_h6->SetBinContent(885,11);
   ecal_h6->SetBinContent(886,10);
   ecal_h6->SetBinContent(887,18);
   ecal_h6->SetBinContent(888,16);
   ecal_h6->SetBinContent(889,16);
   ecal_h6->SetBinContent(890,26);
   ecal_h6->SetBinContent(891,16);
   ecal_h6->SetBinContent(892,21);
   ecal_h6->SetBinContent(893,23);
   ecal_h6->SetBinContent(894,22);
   ecal_h6->SetBinContent(895,18);
   ecal_h6->SetBinContent(896,14);
   ecal_h6->SetBinContent(897,10);
   ecal_h6->SetBinContent(898,18);
   ecal_h6->SetBinContent(899,10);
   ecal_h6->SetBinContent(900,25);
   ecal_h6->SetBinContent(901,19);
   ecal_h6->SetBinContent(902,25);
   ecal_h6->SetBinContent(903,20);
   ecal_h6->SetBinContent(904,14);
   ecal_h6->SetBinContent(905,15);
   ecal_h6->SetBinContent(906,16);
   ecal_h6->SetBinContent(907,16);
   ecal_h6->SetBinContent(908,21);
   ecal_h6->SetBinContent(909,14);
   ecal_h6->SetBinContent(910,19);
   ecal_h6->SetBinContent(911,22);
   ecal_h6->SetBinContent(912,17);
   ecal_h6->SetBinContent(913,23);
   ecal_h6->SetBinContent(914,16);
   ecal_h6->SetBinContent(915,14);
   ecal_h6->SetBinContent(916,12);
   ecal_h6->SetBinContent(917,14);
   ecal_h6->SetBinContent(918,13);
   ecal_h6->SetBinContent(919,20);
   ecal_h6->SetBinContent(920,23);
   ecal_h6->SetBinContent(921,16);
   ecal_h6->SetBinContent(922,14);
   ecal_h6->SetBinContent(923,15);
   ecal_h6->SetBinContent(924,11);
   ecal_h6->SetBinContent(925,15);
   ecal_h6->SetBinContent(926,14);
   ecal_h6->SetBinContent(927,7);
   ecal_h6->SetBinContent(928,11);
   ecal_h6->SetBinContent(929,20);
   ecal_h6->SetBinContent(930,10);
   ecal_h6->SetBinContent(931,11);
   ecal_h6->SetBinContent(932,14);
   ecal_h6->SetBinContent(933,15);
   ecal_h6->SetBinContent(934,21);
   ecal_h6->SetBinContent(935,14);
   ecal_h6->SetBinContent(936,19);
   ecal_h6->SetBinContent(937,13);
   ecal_h6->SetBinContent(938,21);
   ecal_h6->SetBinContent(939,16);
   ecal_h6->SetBinContent(940,13);
   ecal_h6->SetBinContent(941,10);
   ecal_h6->SetBinContent(942,12);
   ecal_h6->SetBinContent(943,8);
   ecal_h6->SetBinContent(944,19);
   ecal_h6->SetBinContent(945,14);
   ecal_h6->SetBinContent(946,10);
   ecal_h6->SetBinContent(947,12);
   ecal_h6->SetBinContent(948,9);
   ecal_h6->SetBinContent(949,15);
   ecal_h6->SetBinContent(950,13);
   ecal_h6->SetBinContent(951,15);
   ecal_h6->SetBinContent(952,11);
   ecal_h6->SetBinContent(953,13);
   ecal_h6->SetBinContent(954,16);
   ecal_h6->SetBinContent(955,17);
   ecal_h6->SetBinContent(956,13);
   ecal_h6->SetBinContent(957,13);
   ecal_h6->SetBinContent(958,17);
   ecal_h6->SetBinContent(959,11);
   ecal_h6->SetBinContent(960,12);
   ecal_h6->SetBinContent(961,19);
   ecal_h6->SetBinContent(962,8);
   ecal_h6->SetBinContent(963,14);
   ecal_h6->SetBinContent(964,12);
   ecal_h6->SetBinContent(965,7);
   ecal_h6->SetBinContent(966,7);
   ecal_h6->SetBinContent(967,10);
   ecal_h6->SetBinContent(968,11);
   ecal_h6->SetBinContent(969,9);
   ecal_h6->SetBinContent(970,12);
   ecal_h6->SetBinContent(971,10);
   ecal_h6->SetBinContent(972,14);
   ecal_h6->SetBinContent(973,11);
   ecal_h6->SetBinContent(974,13);
   ecal_h6->SetBinContent(975,13);
   ecal_h6->SetBinContent(976,11);
   ecal_h6->SetBinContent(977,12);
   ecal_h6->SetBinContent(978,9);
   ecal_h6->SetBinContent(979,15);
   ecal_h6->SetBinContent(980,12);
   ecal_h6->SetBinContent(981,9);
   ecal_h6->SetBinContent(982,8);
   ecal_h6->SetBinContent(983,13);
   ecal_h6->SetBinContent(984,13);
   ecal_h6->SetBinContent(985,7);
   ecal_h6->SetBinContent(986,15);
   ecal_h6->SetBinContent(987,11);
   ecal_h6->SetBinContent(988,13);
   ecal_h6->SetBinContent(989,14);
   ecal_h6->SetBinContent(990,7);
   ecal_h6->SetBinContent(991,10);
   ecal_h6->SetBinContent(992,13);
   ecal_h6->SetBinContent(993,22);
   ecal_h6->SetBinContent(994,10);
   ecal_h6->SetBinContent(995,10);
   ecal_h6->SetBinContent(996,20);
   ecal_h6->SetBinContent(997,14);
   ecal_h6->SetBinContent(998,11);
   ecal_h6->SetBinContent(999,11);
   ecal_h6->SetBinContent(1000,10);
   ecal_h6->SetBinContent(1001,11);
   ecal_h6->SetBinContent(1002,10);
   ecal_h6->SetBinContent(1003,8);
   ecal_h6->SetBinContent(1004,9);
   ecal_h6->SetBinContent(1005,8);
   ecal_h6->SetBinContent(1006,16);
   ecal_h6->SetBinContent(1007,4);
   ecal_h6->SetBinContent(1008,7);
   ecal_h6->SetBinContent(1009,8);
   ecal_h6->SetBinContent(1010,9);
   ecal_h6->SetBinContent(1011,13);
   ecal_h6->SetBinContent(1012,8);
   ecal_h6->SetBinContent(1013,15);
   ecal_h6->SetBinContent(1014,15);
   ecal_h6->SetBinContent(1015,21);
   ecal_h6->SetBinContent(1016,8);
   ecal_h6->SetBinContent(1017,9);
   ecal_h6->SetBinContent(1018,12);
   ecal_h6->SetBinContent(1019,3);
   ecal_h6->SetBinContent(1020,3);
   ecal_h6->SetBinContent(1021,13);
   ecal_h6->SetBinContent(1022,11);
   ecal_h6->SetBinContent(1023,7);
   ecal_h6->SetBinContent(1024,14);
   ecal_h6->SetBinContent(1025,9);
   ecal_h6->SetBinContent(1026,5);
   ecal_h6->SetBinContent(1027,16);
   ecal_h6->SetBinContent(1028,12);
   ecal_h6->SetBinContent(1029,11);
   ecal_h6->SetBinContent(1030,9);
   ecal_h6->SetBinContent(1031,11);
   ecal_h6->SetBinContent(1032,12);
   ecal_h6->SetBinContent(1033,13);
   ecal_h6->SetBinContent(1034,11);
   ecal_h6->SetBinContent(1035,12);
   ecal_h6->SetBinContent(1036,12);
   ecal_h6->SetBinContent(1037,6);
   ecal_h6->SetBinContent(1038,12);
   ecal_h6->SetBinContent(1039,13);
   ecal_h6->SetBinContent(1040,11);
   ecal_h6->SetBinContent(1041,7);
   ecal_h6->SetBinContent(1042,12);
   ecal_h6->SetBinContent(1043,8);
   ecal_h6->SetBinContent(1044,13);
   ecal_h6->SetBinContent(1045,12);
   ecal_h6->SetBinContent(1046,8);
   ecal_h6->SetBinContent(1047,7);
   ecal_h6->SetBinContent(1048,11);
   ecal_h6->SetBinContent(1049,10);
   ecal_h6->SetBinContent(1050,13);
   ecal_h6->SetBinContent(1051,1);
   ecal_h6->SetBinContent(1052,13);
   ecal_h6->SetBinContent(1053,5);
   ecal_h6->SetBinContent(1054,19);
   ecal_h6->SetBinContent(1055,7);
   ecal_h6->SetBinContent(1056,10);
   ecal_h6->SetBinContent(1057,12);
   ecal_h6->SetBinContent(1058,13);
   ecal_h6->SetBinContent(1059,8);
   ecal_h6->SetBinContent(1060,10);
   ecal_h6->SetBinContent(1061,5);
   ecal_h6->SetBinContent(1062,12);
   ecal_h6->SetBinContent(1063,6);
   ecal_h6->SetBinContent(1064,8);
   ecal_h6->SetBinContent(1065,3);
   ecal_h6->SetBinContent(1066,4);
   ecal_h6->SetBinContent(1067,11);
   ecal_h6->SetBinContent(1068,7);
   ecal_h6->SetBinContent(1069,11);
   ecal_h6->SetBinContent(1070,9);
   ecal_h6->SetBinContent(1071,7);
   ecal_h6->SetBinContent(1072,11);
   ecal_h6->SetBinContent(1073,5);
   ecal_h6->SetBinContent(1074,6);
   ecal_h6->SetBinContent(1075,9);
   ecal_h6->SetBinContent(1076,3);
   ecal_h6->SetBinContent(1077,9);
   ecal_h6->SetBinContent(1078,4);
   ecal_h6->SetBinContent(1079,8);
   ecal_h6->SetBinContent(1080,9);
   ecal_h6->SetBinContent(1081,11);
   ecal_h6->SetBinContent(1082,10);
   ecal_h6->SetBinContent(1083,8);
   ecal_h6->SetBinContent(1084,11);
   ecal_h6->SetBinContent(1085,7);
   ecal_h6->SetBinContent(1086,9);
   ecal_h6->SetBinContent(1087,10);
   ecal_h6->SetBinContent(1088,6);
   ecal_h6->SetBinContent(1089,9);
   ecal_h6->SetBinContent(1090,8);
   ecal_h6->SetBinContent(1091,7);
   ecal_h6->SetBinContent(1092,10);
   ecal_h6->SetBinContent(1093,11);
   ecal_h6->SetBinContent(1094,8);
   ecal_h6->SetBinContent(1095,9);
   ecal_h6->SetBinContent(1096,5);
   ecal_h6->SetBinContent(1097,11);
   ecal_h6->SetBinContent(1098,7);
   ecal_h6->SetBinContent(1099,7);
   ecal_h6->SetBinContent(1100,11);
   ecal_h6->SetBinContent(1101,5);
   ecal_h6->SetBinContent(1102,8);
   ecal_h6->SetBinContent(1103,8);
   ecal_h6->SetBinContent(1104,3);
   ecal_h6->SetBinContent(1105,13);
   ecal_h6->SetBinContent(1106,7);
   ecal_h6->SetBinContent(1107,7);
   ecal_h6->SetBinContent(1108,14);
   ecal_h6->SetBinContent(1109,6);
   ecal_h6->SetBinContent(1110,8);
   ecal_h6->SetBinContent(1111,12);
   ecal_h6->SetBinContent(1112,5);
   ecal_h6->SetBinContent(1113,6);
   ecal_h6->SetBinContent(1114,6);
   ecal_h6->SetBinContent(1115,5);
   ecal_h6->SetBinContent(1116,8);
   ecal_h6->SetBinContent(1117,7);
   ecal_h6->SetBinContent(1118,5);
   ecal_h6->SetBinContent(1119,10);
   ecal_h6->SetBinContent(1120,6);
   ecal_h6->SetBinContent(1121,9);
   ecal_h6->SetBinContent(1122,7);
   ecal_h6->SetBinContent(1123,7);
   ecal_h6->SetBinContent(1124,11);
   ecal_h6->SetBinContent(1125,4);
   ecal_h6->SetBinContent(1126,7);
   ecal_h6->SetBinContent(1127,2);
   ecal_h6->SetBinContent(1128,3);
   ecal_h6->SetBinContent(1129,4);
   ecal_h6->SetBinContent(1130,6);
   ecal_h6->SetBinContent(1131,9);
   ecal_h6->SetBinContent(1132,7);
   ecal_h6->SetBinContent(1133,9);
   ecal_h6->SetBinContent(1134,7);
   ecal_h6->SetBinContent(1135,5);
   ecal_h6->SetBinContent(1136,5);
   ecal_h6->SetBinContent(1137,6);
   ecal_h6->SetBinContent(1138,7);
   ecal_h6->SetBinContent(1139,7);
   ecal_h6->SetBinContent(1140,11);
   ecal_h6->SetBinContent(1141,4);
   ecal_h6->SetBinContent(1142,3);
   ecal_h6->SetBinContent(1143,8);
   ecal_h6->SetBinContent(1144,5);
   ecal_h6->SetBinContent(1145,8);
   ecal_h6->SetBinContent(1146,4);
   ecal_h6->SetBinContent(1147,5);
   ecal_h6->SetBinContent(1148,4);
   ecal_h6->SetBinContent(1149,9);
   ecal_h6->SetBinContent(1150,6);
   ecal_h6->SetBinContent(1151,6);
   ecal_h6->SetBinContent(1152,8);
   ecal_h6->SetBinContent(1153,2);
   ecal_h6->SetBinContent(1154,8);
   ecal_h6->SetBinContent(1155,6);
   ecal_h6->SetBinContent(1156,6);
   ecal_h6->SetBinContent(1157,5);
   ecal_h6->SetBinContent(1158,5);
   ecal_h6->SetBinContent(1159,4);
   ecal_h6->SetBinContent(1160,6);
   ecal_h6->SetBinContent(1161,12);
   ecal_h6->SetBinContent(1162,7);
   ecal_h6->SetBinContent(1163,8);
   ecal_h6->SetBinContent(1164,7);
   ecal_h6->SetBinContent(1165,5);
   ecal_h6->SetBinContent(1166,5);
   ecal_h6->SetBinContent(1167,3);
   ecal_h6->SetBinContent(1168,6);
   ecal_h6->SetBinContent(1169,6);
   ecal_h6->SetBinContent(1170,7);
   ecal_h6->SetBinContent(1171,11);
   ecal_h6->SetBinContent(1172,8);
   ecal_h6->SetBinContent(1173,7);
   ecal_h6->SetBinContent(1174,3);
   ecal_h6->SetBinContent(1175,6);
   ecal_h6->SetBinContent(1176,4);
   ecal_h6->SetBinContent(1177,4);
   ecal_h6->SetBinContent(1178,2);
   ecal_h6->SetBinContent(1179,2);
   ecal_h6->SetBinContent(1180,7);
   ecal_h6->SetBinContent(1181,5);
   ecal_h6->SetBinContent(1182,7);
   ecal_h6->SetBinContent(1183,2);
   ecal_h6->SetBinContent(1184,7);
   ecal_h6->SetBinContent(1185,7);
   ecal_h6->SetBinContent(1186,6);
   ecal_h6->SetBinContent(1187,4);
   ecal_h6->SetBinContent(1188,4);
   ecal_h6->SetBinContent(1189,3);
   ecal_h6->SetBinContent(1190,4);
   ecal_h6->SetBinContent(1191,4);
   ecal_h6->SetBinContent(1192,4);
   ecal_h6->SetBinContent(1193,5);
   ecal_h6->SetBinContent(1194,4);
   ecal_h6->SetBinContent(1195,6);
   ecal_h6->SetBinContent(1196,6);
   ecal_h6->SetBinContent(1197,4);
   ecal_h6->SetBinContent(1198,4);
   ecal_h6->SetBinContent(1199,11);
   ecal_h6->SetBinContent(1200,6);
   ecal_h6->SetBinContent(1201,4);
   ecal_h6->SetBinContent(1202,4);
   ecal_h6->SetBinContent(1203,5);
   ecal_h6->SetBinContent(1204,1);
   ecal_h6->SetBinContent(1205,8);
   ecal_h6->SetBinContent(1206,7);
   ecal_h6->SetBinContent(1207,3);
   ecal_h6->SetBinContent(1208,6);
   ecal_h6->SetBinContent(1209,5);
   ecal_h6->SetBinContent(1210,1);
   ecal_h6->SetBinContent(1211,7);
   ecal_h6->SetBinContent(1212,5);
   ecal_h6->SetBinContent(1213,7);
   ecal_h6->SetBinContent(1214,8);
   ecal_h6->SetBinContent(1215,2);
   ecal_h6->SetBinContent(1216,2);
   ecal_h6->SetBinContent(1217,6);
   ecal_h6->SetBinContent(1218,7);
   ecal_h6->SetBinContent(1219,8);
   ecal_h6->SetBinContent(1220,5);
   ecal_h6->SetBinContent(1221,5);
   ecal_h6->SetBinContent(1222,4);
   ecal_h6->SetBinContent(1223,4);
   ecal_h6->SetBinContent(1224,7);
   ecal_h6->SetBinContent(1225,5);
   ecal_h6->SetBinContent(1226,3);
   ecal_h6->SetBinContent(1227,5);
   ecal_h6->SetBinContent(1228,4);
   ecal_h6->SetBinContent(1229,6);
   ecal_h6->SetBinContent(1230,2);
   ecal_h6->SetBinContent(1231,4);
   ecal_h6->SetBinContent(1232,5);
   ecal_h6->SetBinContent(1233,5);
   ecal_h6->SetBinContent(1234,6);
   ecal_h6->SetBinContent(1235,5);
   ecal_h6->SetBinContent(1236,7);
   ecal_h6->SetBinContent(1237,3);
   ecal_h6->SetBinContent(1238,7);
   ecal_h6->SetBinContent(1239,2);
   ecal_h6->SetBinContent(1240,5);
   ecal_h6->SetBinContent(1241,2);
   ecal_h6->SetBinContent(1242,3);
   ecal_h6->SetBinContent(1243,12);
   ecal_h6->SetBinContent(1244,3);
   ecal_h6->SetBinContent(1245,5);
   ecal_h6->SetBinContent(1246,6);
   ecal_h6->SetBinContent(1247,4);
   ecal_h6->SetBinContent(1248,5);
   ecal_h6->SetBinContent(1249,7);
   ecal_h6->SetBinContent(1250,4);
   ecal_h6->SetBinContent(1251,4);
   ecal_h6->SetBinContent(1252,5);
   ecal_h6->SetBinContent(1253,3);
   ecal_h6->SetBinContent(1254,3);
   ecal_h6->SetBinContent(1255,3);
   ecal_h6->SetBinContent(1256,2);
   ecal_h6->SetBinContent(1257,5);
   ecal_h6->SetBinContent(1258,6);
   ecal_h6->SetBinContent(1259,4);
   ecal_h6->SetBinContent(1260,2);
   ecal_h6->SetBinContent(1261,3);
   ecal_h6->SetBinContent(1262,4);
   ecal_h6->SetBinContent(1263,1);
   ecal_h6->SetBinContent(1264,2);
   ecal_h6->SetBinContent(1265,4);
   ecal_h6->SetBinContent(1266,5);
   ecal_h6->SetBinContent(1267,5);
   ecal_h6->SetBinContent(1268,4);
   ecal_h6->SetBinContent(1269,1);
   ecal_h6->SetBinContent(1270,3);
   ecal_h6->SetBinContent(1271,3);
   ecal_h6->SetBinContent(1272,4);
   ecal_h6->SetBinContent(1273,3);
   ecal_h6->SetBinContent(1275,5);
   ecal_h6->SetBinContent(1276,5);
   ecal_h6->SetBinContent(1277,4);
   ecal_h6->SetBinContent(1278,1);
   ecal_h6->SetBinContent(1279,8);
   ecal_h6->SetBinContent(1280,9);
   ecal_h6->SetBinContent(1281,2);
   ecal_h6->SetBinContent(1282,5);
   ecal_h6->SetBinContent(1283,4);
   ecal_h6->SetBinContent(1284,3);
   ecal_h6->SetBinContent(1285,4);
   ecal_h6->SetBinContent(1286,3);
   ecal_h6->SetBinContent(1287,2);
   ecal_h6->SetBinContent(1288,1);
   ecal_h6->SetBinContent(1289,2);
   ecal_h6->SetBinContent(1290,4);
   ecal_h6->SetBinContent(1291,7);
   ecal_h6->SetBinContent(1292,6);
   ecal_h6->SetBinContent(1293,3);
   ecal_h6->SetBinContent(1294,4);
   ecal_h6->SetBinContent(1295,3);
   ecal_h6->SetBinContent(1296,2);
   ecal_h6->SetBinContent(1297,3);
   ecal_h6->SetBinContent(1298,2);
   ecal_h6->SetBinContent(1300,3);
   ecal_h6->SetBinContent(1301,1);
   ecal_h6->SetBinContent(1302,3);
   ecal_h6->SetBinContent(1303,4);
   ecal_h6->SetBinContent(1304,6);
   ecal_h6->SetBinContent(1305,7);
   ecal_h6->SetBinContent(1306,2);
   ecal_h6->SetBinContent(1307,3);
   ecal_h6->SetBinContent(1308,2);
   ecal_h6->SetBinContent(1309,7);
   ecal_h6->SetBinContent(1310,5);
   ecal_h6->SetBinContent(1311,3);
   ecal_h6->SetBinContent(1312,4);
   ecal_h6->SetBinContent(1313,1);
   ecal_h6->SetBinContent(1315,2);
   ecal_h6->SetBinContent(1316,2);
   ecal_h6->SetBinContent(1318,5);
   ecal_h6->SetBinContent(1319,3);
   ecal_h6->SetBinContent(1320,5);
   ecal_h6->SetBinContent(1321,5);
   ecal_h6->SetBinContent(1322,2);
   ecal_h6->SetBinContent(1323,1);
   ecal_h6->SetBinContent(1324,3);
   ecal_h6->SetBinContent(1325,8);
   ecal_h6->SetBinContent(1326,3);
   ecal_h6->SetBinContent(1327,5);
   ecal_h6->SetBinContent(1328,4);
   ecal_h6->SetBinContent(1329,3);
   ecal_h6->SetBinContent(1330,3);
   ecal_h6->SetBinContent(1331,3);
   ecal_h6->SetBinContent(1332,2);
   ecal_h6->SetBinContent(1333,4);
   ecal_h6->SetBinContent(1334,5);
   ecal_h6->SetBinContent(1336,4);
   ecal_h6->SetBinContent(1337,2);
   ecal_h6->SetBinContent(1338,3);
   ecal_h6->SetBinContent(1339,4);
   ecal_h6->SetBinContent(1340,2);
   ecal_h6->SetBinContent(1341,2);
   ecal_h6->SetBinContent(1342,2);
   ecal_h6->SetBinContent(1343,4);
   ecal_h6->SetBinContent(1344,2);
   ecal_h6->SetBinContent(1345,2);
   ecal_h6->SetBinContent(1346,3);
   ecal_h6->SetBinContent(1347,3);
   ecal_h6->SetBinContent(1348,5);
   ecal_h6->SetBinContent(1349,4);
   ecal_h6->SetBinContent(1350,4);
   ecal_h6->SetBinContent(1351,5);
   ecal_h6->SetBinContent(1352,1);
   ecal_h6->SetBinContent(1353,5);
   ecal_h6->SetBinContent(1354,4);
   ecal_h6->SetBinContent(1355,2);
   ecal_h6->SetBinContent(1356,3);
   ecal_h6->SetBinContent(1357,1);
   ecal_h6->SetBinContent(1358,4);
   ecal_h6->SetBinContent(1359,1);
   ecal_h6->SetBinContent(1360,2);
   ecal_h6->SetBinContent(1361,2);
   ecal_h6->SetBinContent(1362,5);
   ecal_h6->SetBinContent(1363,3);
   ecal_h6->SetBinContent(1365,3);
   ecal_h6->SetBinContent(1366,6);
   ecal_h6->SetBinContent(1367,1);
   ecal_h6->SetBinContent(1368,6);
   ecal_h6->SetBinContent(1369,3);
   ecal_h6->SetBinContent(1371,3);
   ecal_h6->SetBinContent(1372,1);
   ecal_h6->SetBinContent(1373,1);
   ecal_h6->SetBinContent(1374,4);
   ecal_h6->SetBinContent(1375,4);
   ecal_h6->SetBinContent(1376,1);
   ecal_h6->SetBinContent(1377,3);
   ecal_h6->SetBinContent(1378,3);
   ecal_h6->SetBinContent(1379,5);
   ecal_h6->SetBinContent(1380,7);
   ecal_h6->SetBinContent(1382,5);
   ecal_h6->SetBinContent(1384,5);
   ecal_h6->SetBinContent(1385,1);
   ecal_h6->SetBinContent(1386,1);
   ecal_h6->SetBinContent(1387,2);
   ecal_h6->SetBinContent(1388,2);
   ecal_h6->SetBinContent(1389,4);
   ecal_h6->SetBinContent(1390,1);
   ecal_h6->SetBinContent(1391,2);
   ecal_h6->SetBinContent(1392,3);
   ecal_h6->SetBinContent(1393,4);
   ecal_h6->SetBinContent(1394,1);
   ecal_h6->SetBinContent(1395,4);
   ecal_h6->SetBinContent(1396,2);
   ecal_h6->SetBinContent(1398,2);
   ecal_h6->SetBinContent(1399,1);
   ecal_h6->SetBinContent(1400,1);
   ecal_h6->SetBinContent(1401,3);
   ecal_h6->SetBinContent(1402,2);
   ecal_h6->SetBinContent(1403,1);
   ecal_h6->SetBinContent(1404,4);
   ecal_h6->SetBinContent(1405,5);
   ecal_h6->SetBinContent(1406,2);
   ecal_h6->SetBinContent(1408,1);
   ecal_h6->SetBinContent(1409,1);
   ecal_h6->SetBinContent(1410,4);
   ecal_h6->SetBinContent(1411,1);
   ecal_h6->SetBinContent(1412,1);
   ecal_h6->SetBinContent(1414,1);
   ecal_h6->SetBinContent(1415,1);
   ecal_h6->SetBinContent(1416,6);
   ecal_h6->SetBinContent(1417,3);
   ecal_h6->SetBinContent(1418,1);
   ecal_h6->SetBinContent(1419,2);
   ecal_h6->SetBinContent(1420,2);
   ecal_h6->SetBinContent(1421,2);
   ecal_h6->SetBinContent(1422,2);
   ecal_h6->SetBinContent(1423,2);
   ecal_h6->SetBinContent(1424,2);
   ecal_h6->SetBinContent(1425,7);
   ecal_h6->SetBinContent(1426,2);
   ecal_h6->SetBinContent(1427,1);
   ecal_h6->SetBinContent(1428,1);
   ecal_h6->SetBinContent(1429,2);
   ecal_h6->SetBinContent(1431,2);
   ecal_h6->SetBinContent(1432,1);
   ecal_h6->SetBinContent(1434,1);
   ecal_h6->SetBinContent(1435,2);
   ecal_h6->SetBinContent(1436,3);
   ecal_h6->SetBinContent(1437,2);
   ecal_h6->SetBinContent(1438,1);
   ecal_h6->SetBinContent(1439,5);
   ecal_h6->SetBinContent(1440,2);
   ecal_h6->SetBinContent(1442,2);
   ecal_h6->SetBinContent(1443,3);
   ecal_h6->SetBinContent(1444,2);
   ecal_h6->SetBinContent(1445,3);
   ecal_h6->SetBinContent(1446,1);
   ecal_h6->SetBinContent(1447,3);
   ecal_h6->SetBinContent(1448,2);
   ecal_h6->SetBinContent(1449,2);
   ecal_h6->SetBinContent(1450,3);
   ecal_h6->SetBinContent(1453,2);
   ecal_h6->SetBinContent(1454,1);
   ecal_h6->SetBinContent(1456,7);
   ecal_h6->SetBinContent(1459,1);
   ecal_h6->SetBinContent(1460,5);
   ecal_h6->SetBinContent(1462,1);
   ecal_h6->SetBinContent(1463,1);
   ecal_h6->SetBinContent(1464,2);
   ecal_h6->SetBinContent(1465,2);
   ecal_h6->SetBinContent(1466,3);
   ecal_h6->SetBinContent(1467,1);
   ecal_h6->SetBinContent(1468,2);
   ecal_h6->SetBinContent(1469,1);
   ecal_h6->SetBinContent(1470,2);
   ecal_h6->SetBinContent(1471,4);
   ecal_h6->SetBinContent(1472,4);
   ecal_h6->SetBinContent(1474,2);
   ecal_h6->SetBinContent(1475,1);
   ecal_h6->SetBinContent(1476,1);
   ecal_h6->SetBinContent(1477,4);
   ecal_h6->SetBinContent(1478,3);
   ecal_h6->SetBinContent(1479,1);
   ecal_h6->SetBinContent(1480,3);
   ecal_h6->SetBinContent(1482,2);
   ecal_h6->SetBinContent(1483,4);
   ecal_h6->SetBinContent(1484,2);
   ecal_h6->SetBinContent(1485,1);
   ecal_h6->SetBinContent(1486,3);
   ecal_h6->SetBinContent(1487,2);
   ecal_h6->SetBinContent(1488,3);
   ecal_h6->SetBinContent(1489,3);
   ecal_h6->SetBinContent(1490,3);
   ecal_h6->SetBinContent(1491,5);
   ecal_h6->SetBinContent(1493,3);
   ecal_h6->SetBinContent(1494,5);
   ecal_h6->SetBinContent(1495,3);
   ecal_h6->SetBinContent(1496,1);
   ecal_h6->SetBinContent(1497,2);
   ecal_h6->SetBinContent(1498,1);
   ecal_h6->SetBinContent(1500,3);
   ecal_h6->SetBinContent(1501,2);
   ecal_h6->SetBinContent(1502,1);
   ecal_h6->SetBinContent(1503,2);
   ecal_h6->SetBinContent(1506,1);
   ecal_h6->SetBinContent(1507,1);
   ecal_h6->SetBinContent(1508,1);
   ecal_h6->SetBinContent(1509,1);
   ecal_h6->SetBinContent(1510,2);
   ecal_h6->SetBinContent(1512,1);
   ecal_h6->SetBinContent(1513,1);
   ecal_h6->SetBinContent(1514,2);
   ecal_h6->SetBinContent(1515,1);
   ecal_h6->SetBinContent(1516,1);
   ecal_h6->SetBinContent(1519,4);
   ecal_h6->SetBinContent(1520,1);
   ecal_h6->SetBinContent(1521,2);
   ecal_h6->SetBinContent(1522,1);
   ecal_h6->SetBinContent(1523,1);
   ecal_h6->SetBinContent(1524,3);
   ecal_h6->SetBinContent(1525,2);
   ecal_h6->SetBinContent(1526,6);
   ecal_h6->SetBinContent(1528,2);
   ecal_h6->SetBinContent(1529,4);
   ecal_h6->SetBinContent(1530,4);
   ecal_h6->SetBinContent(1533,3);
   ecal_h6->SetBinContent(1534,4);
   ecal_h6->SetBinContent(1536,1);
   ecal_h6->SetBinContent(1537,2);
   ecal_h6->SetBinContent(1539,1);
   ecal_h6->SetBinContent(1540,1);
   ecal_h6->SetBinContent(1541,1);
   ecal_h6->SetBinContent(1542,1);
   ecal_h6->SetBinContent(1543,1);
   ecal_h6->SetBinContent(1544,3);
   ecal_h6->SetBinContent(1545,2);
   ecal_h6->SetBinContent(1549,2);
   ecal_h6->SetBinContent(1551,3);
   ecal_h6->SetBinContent(1553,1);
   ecal_h6->SetBinContent(1554,1);
   ecal_h6->SetBinContent(1555,2);
   ecal_h6->SetBinContent(1557,1);
   ecal_h6->SetBinContent(1558,1);
   ecal_h6->SetBinContent(1559,3);
   ecal_h6->SetBinContent(1560,2);
   ecal_h6->SetBinContent(1561,1);
   ecal_h6->SetBinContent(1562,2);
   ecal_h6->SetBinContent(1564,1);
   ecal_h6->SetBinContent(1566,1);
   ecal_h6->SetBinContent(1567,3);
   ecal_h6->SetBinContent(1568,1);
   ecal_h6->SetBinContent(1570,3);
   ecal_h6->SetBinContent(1571,2);
   ecal_h6->SetBinContent(1572,1);
   ecal_h6->SetBinContent(1573,2);
   ecal_h6->SetBinContent(1575,1);
   ecal_h6->SetBinContent(1576,2);
   ecal_h6->SetBinContent(1577,3);
   ecal_h6->SetBinContent(1578,3);
   ecal_h6->SetBinContent(1579,2);
   ecal_h6->SetBinContent(1581,1);
   ecal_h6->SetBinContent(1585,2);
   ecal_h6->SetBinContent(1586,1);
   ecal_h6->SetBinContent(1587,1);
   ecal_h6->SetBinContent(1588,1);
   ecal_h6->SetBinContent(1589,1);
   ecal_h6->SetBinContent(1590,1);
   ecal_h6->SetBinContent(1592,1);
   ecal_h6->SetBinContent(1593,1);
   ecal_h6->SetBinContent(1594,1);
   ecal_h6->SetBinContent(1595,1);
   ecal_h6->SetBinContent(1596,2);
   ecal_h6->SetBinContent(1599,1);
   ecal_h6->SetBinContent(1600,2);
   ecal_h6->SetBinContent(1601,4);
   ecal_h6->SetBinContent(1603,1);
   ecal_h6->SetBinContent(1604,1);
   ecal_h6->SetBinContent(1606,3);
   ecal_h6->SetBinContent(1607,3);
   ecal_h6->SetBinContent(1608,2);
   ecal_h6->SetBinContent(1609,2);
   ecal_h6->SetBinContent(1614,1);
   ecal_h6->SetBinContent(1615,3);
   ecal_h6->SetBinContent(1616,2);
   ecal_h6->SetBinContent(1617,3);
   ecal_h6->SetBinContent(1618,3);
   ecal_h6->SetBinContent(1624,1);
   ecal_h6->SetBinContent(1625,3);
   ecal_h6->SetBinContent(1627,1);
   ecal_h6->SetBinContent(1628,1);
   ecal_h6->SetBinContent(1629,2);
   ecal_h6->SetBinContent(1631,1);
   ecal_h6->SetBinContent(1632,2);
   ecal_h6->SetBinContent(1634,2);
   ecal_h6->SetBinContent(1635,3);
   ecal_h6->SetBinContent(1636,2);
   ecal_h6->SetBinContent(1638,1);
   ecal_h6->SetBinContent(1639,1);
   ecal_h6->SetBinContent(1640,2);
   ecal_h6->SetBinContent(1641,3);
   ecal_h6->SetBinContent(1644,1);
   ecal_h6->SetBinContent(1647,1);
   ecal_h6->SetBinContent(1648,2);
   ecal_h6->SetBinContent(1650,2);
   ecal_h6->SetBinContent(1651,1);
   ecal_h6->SetBinContent(1653,1);
   ecal_h6->SetBinContent(1654,1);
   ecal_h6->SetBinContent(1658,1);
   ecal_h6->SetBinContent(1659,1);
   ecal_h6->SetBinContent(1661,1);
   ecal_h6->SetBinContent(1662,1);
   ecal_h6->SetBinContent(1663,1);
   ecal_h6->SetBinContent(1665,2);
   ecal_h6->SetBinContent(1666,2);
   ecal_h6->SetBinContent(1668,1);
   ecal_h6->SetBinContent(1670,1);
   ecal_h6->SetBinContent(1671,1);
   ecal_h6->SetBinContent(1672,1);
   ecal_h6->SetBinContent(1674,1);
   ecal_h6->SetBinContent(1675,1);
   ecal_h6->SetBinContent(1676,1);
   ecal_h6->SetBinContent(1678,1);
   ecal_h6->SetBinContent(1679,2);
   ecal_h6->SetBinContent(1682,1);
   ecal_h6->SetBinContent(1684,1);
   ecal_h6->SetBinContent(1685,2);
   ecal_h6->SetBinContent(1686,2);
   ecal_h6->SetBinContent(1689,1);
   ecal_h6->SetBinContent(1692,1);
   ecal_h6->SetBinContent(1694,1);
   ecal_h6->SetBinContent(1695,1);
   ecal_h6->SetBinContent(1696,1);
   ecal_h6->SetBinContent(1698,1);
   ecal_h6->SetBinContent(1699,1);
   ecal_h6->SetBinContent(1702,2);
   ecal_h6->SetBinContent(1705,1);
   ecal_h6->SetBinContent(1706,1);
   ecal_h6->SetBinContent(1707,1);
   ecal_h6->SetBinContent(1708,1);
   ecal_h6->SetBinContent(1709,3);
   ecal_h6->SetBinContent(1710,1);
   ecal_h6->SetBinContent(1711,2);
   ecal_h6->SetBinContent(1713,2);
   ecal_h6->SetBinContent(1715,3);
   ecal_h6->SetBinContent(1716,2);
   ecal_h6->SetBinContent(1718,1);
   ecal_h6->SetBinContent(1722,1);
   ecal_h6->SetBinContent(1723,4);
   ecal_h6->SetBinContent(1724,3);
   ecal_h6->SetBinContent(1728,3);
   ecal_h6->SetBinContent(1729,1);
   ecal_h6->SetBinContent(1731,2);
   ecal_h6->SetBinContent(1740,2);
   ecal_h6->SetBinContent(1741,2);
   ecal_h6->SetBinContent(1742,1);
   ecal_h6->SetBinContent(1744,2);
   ecal_h6->SetBinContent(1745,1);
   ecal_h6->SetBinContent(1746,2);
   ecal_h6->SetBinContent(1748,1);
   ecal_h6->SetBinContent(1752,2);
   ecal_h6->SetBinContent(1753,1);
   ecal_h6->SetBinContent(1754,1);
   ecal_h6->SetBinContent(1756,1);
   ecal_h6->SetBinContent(1757,1);
   ecal_h6->SetBinContent(1758,1);
   ecal_h6->SetBinContent(1761,2);
   ecal_h6->SetBinContent(1763,1);
   ecal_h6->SetBinContent(1764,1);
   ecal_h6->SetBinContent(1765,3);
   ecal_h6->SetBinContent(1767,1);
   ecal_h6->SetBinContent(1768,1);
   ecal_h6->SetBinContent(1769,2);
   ecal_h6->SetBinContent(1770,1);
   ecal_h6->SetBinContent(1771,1);
   ecal_h6->SetBinContent(1772,1);
   ecal_h6->SetBinContent(1773,3);
   ecal_h6->SetBinContent(1774,2);
   ecal_h6->SetBinContent(1775,2);
   ecal_h6->SetBinContent(1777,1);
   ecal_h6->SetBinContent(1778,1);
   ecal_h6->SetBinContent(1782,1);
   ecal_h6->SetBinContent(1784,1);
   ecal_h6->SetBinContent(1786,1);
   ecal_h6->SetBinContent(1787,1);
   ecal_h6->SetBinContent(1788,1);
   ecal_h6->SetBinContent(1789,1);
   ecal_h6->SetBinContent(1790,2);
   ecal_h6->SetBinContent(1791,1);
   ecal_h6->SetBinContent(1792,1);
   ecal_h6->SetBinContent(1794,1);
   ecal_h6->SetBinContent(1796,1);
   ecal_h6->SetBinContent(1797,1);
   ecal_h6->SetBinContent(1800,1);
   ecal_h6->SetBinContent(1801,2);
   ecal_h6->SetBinContent(1803,1);
   ecal_h6->SetBinContent(1805,2);
   ecal_h6->SetBinContent(1806,1);
   ecal_h6->SetBinContent(1807,2);
   ecal_h6->SetBinContent(1809,2);
   ecal_h6->SetBinContent(1810,1);
   ecal_h6->SetBinContent(1811,1);
   ecal_h6->SetBinContent(1812,1);
   ecal_h6->SetBinContent(1814,2);
   ecal_h6->SetBinContent(1815,1);
   ecal_h6->SetBinContent(1818,1);
   ecal_h6->SetBinContent(1821,1);
   ecal_h6->SetBinContent(1825,2);
   ecal_h6->SetBinContent(1826,1);
   ecal_h6->SetBinContent(1829,1);
   ecal_h6->SetBinContent(1830,1);
   ecal_h6->SetBinContent(1832,2);
   ecal_h6->SetBinContent(1834,1);
   ecal_h6->SetBinContent(1835,2);
   ecal_h6->SetBinContent(1837,3);
   ecal_h6->SetBinContent(1839,1);
   ecal_h6->SetBinContent(1840,1);
   ecal_h6->SetBinContent(1841,1);
   ecal_h6->SetBinContent(1843,1);
   ecal_h6->SetBinContent(1844,3);
   ecal_h6->SetBinContent(1845,2);
   ecal_h6->SetBinContent(1846,1);
   ecal_h6->SetBinContent(1847,1);
   ecal_h6->SetBinContent(1848,2);
   ecal_h6->SetBinContent(1849,1);
   ecal_h6->SetBinContent(1850,3);
   ecal_h6->SetBinContent(1854,2);
   ecal_h6->SetBinContent(1855,2);
   ecal_h6->SetBinContent(1856,1);
   ecal_h6->SetBinContent(1857,2);
   ecal_h6->SetBinContent(1858,1);
   ecal_h6->SetBinContent(1859,1);
   ecal_h6->SetBinContent(1860,1);
   ecal_h6->SetBinContent(1861,1);
   ecal_h6->SetBinContent(1862,2);
   ecal_h6->SetBinContent(1863,1);
   ecal_h6->SetBinContent(1869,1);
   ecal_h6->SetBinContent(1872,1);
   ecal_h6->SetBinContent(1873,1);
   ecal_h6->SetBinContent(1875,1);
   ecal_h6->SetBinContent(1877,1);
   ecal_h6->SetBinContent(1883,1);
   ecal_h6->SetBinContent(1884,1);
   ecal_h6->SetBinContent(1886,2);
   ecal_h6->SetBinContent(1889,1);
   ecal_h6->SetBinContent(1892,2);
   ecal_h6->SetBinContent(1895,1);
   ecal_h6->SetBinContent(1896,1);
   ecal_h6->SetBinContent(1900,1);
   ecal_h6->SetBinContent(1902,1);
   ecal_h6->SetBinContent(1903,1);
   ecal_h6->SetBinContent(1908,1);
   ecal_h6->SetBinContent(1910,2);
   ecal_h6->SetBinContent(1912,1);
   ecal_h6->SetBinContent(1915,1);
   ecal_h6->SetBinContent(1921,1);
   ecal_h6->SetBinContent(1922,1);
   ecal_h6->SetBinContent(1923,2);
   ecal_h6->SetBinContent(1926,2);
   ecal_h6->SetBinContent(1930,1);
   ecal_h6->SetBinContent(1938,1);
   ecal_h6->SetBinContent(1942,1);
   ecal_h6->SetBinContent(1946,1);
   ecal_h6->SetBinContent(1947,1);
   ecal_h6->SetBinContent(1948,1);
   ecal_h6->SetBinContent(1951,1);
   ecal_h6->SetBinContent(1957,1);
   ecal_h6->SetBinContent(1960,1);
   ecal_h6->SetBinContent(1962,1);
   ecal_h6->SetBinContent(1963,1);
   ecal_h6->SetBinContent(1965,1);
   ecal_h6->SetBinContent(1966,1);
   ecal_h6->SetBinContent(1969,1);
   ecal_h6->SetBinContent(1971,1);
   ecal_h6->SetBinContent(1977,1);
   ecal_h6->SetBinContent(1978,1);
   ecal_h6->SetBinContent(1982,1);
   ecal_h6->SetBinContent(1984,1);
   ecal_h6->SetBinContent(1988,1);
   ecal_h6->SetBinContent(1989,1);
   ecal_h6->SetBinContent(1990,1);
   ecal_h6->SetBinContent(1991,2);
   ecal_h6->SetBinContent(1996,1);
   ecal_h6->SetBinContent(1998,2);
   ecal_h6->SetBinContent(2003,1);
   ecal_h6->SetBinContent(2006,1);
   ecal_h6->SetBinContent(2016,1);
   ecal_h6->SetBinContent(2020,2);
   ecal_h6->SetBinContent(2024,1);
   ecal_h6->SetBinContent(2029,1);
   ecal_h6->SetBinContent(2031,1);
   ecal_h6->SetBinContent(2032,1);
   ecal_h6->SetBinContent(2033,1);
   ecal_h6->SetBinContent(2037,1);
   ecal_h6->SetBinContent(2043,1);
   ecal_h6->SetBinContent(2045,1);
   ecal_h6->SetBinContent(2047,1);
   ecal_h6->SetBinContent(2055,1);
   ecal_h6->SetBinContent(2056,1);
   ecal_h6->SetBinContent(2058,1);
   ecal_h6->SetBinContent(2062,3);
   ecal_h6->SetBinContent(2067,1);
   ecal_h6->SetBinContent(2073,1);
   ecal_h6->SetBinContent(2088,2);
   ecal_h6->SetBinContent(2104,1);
   ecal_h6->SetBinContent(2106,1);
   ecal_h6->SetBinContent(2116,1);
   ecal_h6->SetBinContent(2130,1);
   ecal_h6->SetBinContent(2133,2);
   ecal_h6->SetBinContent(2136,1);
   ecal_h6->SetBinContent(2140,1);
   ecal_h6->SetBinContent(2143,1);
   ecal_h6->SetBinContent(2151,1);
   ecal_h6->SetBinContent(2153,1);
   ecal_h6->SetBinContent(2157,1);
   ecal_h6->SetBinContent(2163,2);
   ecal_h6->SetBinContent(2165,2);
   ecal_h6->SetBinContent(2167,1);
   ecal_h6->SetBinContent(2168,1);
   ecal_h6->SetBinContent(2173,1);
   ecal_h6->SetBinContent(2178,2);
   ecal_h6->SetBinContent(2181,1);
   ecal_h6->SetBinContent(2182,1);
   ecal_h6->SetBinContent(2185,1);
   ecal_h6->SetBinContent(2203,1);
   ecal_h6->SetBinContent(2207,1);
   ecal_h6->SetBinContent(2210,2);
   ecal_h6->SetBinContent(2214,1);
   ecal_h6->SetBinContent(2219,1);
   ecal_h6->SetBinContent(2220,1);
   ecal_h6->SetBinContent(2229,1);
   ecal_h6->SetBinContent(2232,3);
   ecal_h6->SetBinContent(2233,1);
   ecal_h6->SetBinContent(2242,1);
   ecal_h6->SetBinContent(2244,1);
   ecal_h6->SetBinContent(2247,1);
   ecal_h6->SetBinContent(2255,1);
   ecal_h6->SetBinContent(2263,1);
   ecal_h6->SetBinContent(2265,1);
   ecal_h6->SetBinContent(2267,1);
   ecal_h6->SetBinContent(2275,1);
   ecal_h6->SetBinContent(2278,1);
   ecal_h6->SetBinContent(2284,1);
   ecal_h6->SetBinContent(2301,2);
   ecal_h6->SetBinContent(2307,1);
   ecal_h6->SetBinContent(2312,1);
   ecal_h6->SetBinContent(2318,1);
   ecal_h6->SetBinContent(2321,1);
   ecal_h6->SetBinContent(2322,1);
   ecal_h6->SetBinContent(2324,1);
   ecal_h6->SetBinContent(2332,1);
   ecal_h6->SetBinContent(2334,1);
   ecal_h6->SetBinContent(2335,2);
   ecal_h6->SetBinContent(2336,1);
   ecal_h6->SetBinContent(2337,1);
   ecal_h6->SetBinContent(2343,1);
   ecal_h6->SetBinContent(2344,1);
   ecal_h6->SetBinContent(2350,1);
   ecal_h6->SetBinContent(2352,1);
   ecal_h6->SetBinContent(2359,1);
   ecal_h6->SetBinContent(2361,1);
   ecal_h6->SetBinContent(2368,1);
   ecal_h6->SetBinContent(2372,1);
   ecal_h6->SetBinContent(2373,1);
   ecal_h6->SetBinContent(2376,2);
   ecal_h6->SetBinContent(2386,1);
   ecal_h6->SetBinContent(2388,1);
   ecal_h6->SetBinContent(2393,1);
   ecal_h6->SetBinContent(2404,2);
   ecal_h6->SetBinContent(2407,1);
   ecal_h6->SetBinContent(2408,1);
   ecal_h6->SetBinContent(2413,1);
   ecal_h6->SetBinContent(2420,1);
   ecal_h6->SetBinContent(2438,1);
   ecal_h6->SetBinContent(2443,1);
   ecal_h6->SetBinContent(2457,1);
   ecal_h6->SetBinContent(2461,1);
   ecal_h6->SetBinContent(2465,1);
   ecal_h6->SetBinContent(2470,1);
   ecal_h6->SetBinContent(2472,1);
   ecal_h6->SetBinContent(2477,1);
   ecal_h6->SetBinContent(2480,1);
   ecal_h6->SetBinContent(2490,1);
   ecal_h6->SetBinContent(2493,2);
   ecal_h6->SetBinContent(2508,1);
   ecal_h6->SetBinContent(2512,1);
   ecal_h6->SetBinContent(2514,1);
   ecal_h6->SetBinContent(2531,1);
   ecal_h6->SetBinContent(2564,1);
   ecal_h6->SetBinContent(2565,1);
   ecal_h6->SetBinContent(2568,1);
   ecal_h6->SetBinContent(2573,2);
   ecal_h6->SetBinContent(2574,1);
   ecal_h6->SetBinContent(2576,1);
   ecal_h6->SetBinContent(2588,1);
   ecal_h6->SetBinContent(2591,1);
   ecal_h6->SetBinContent(2595,1);
   ecal_h6->SetBinContent(2596,1);
   ecal_h6->SetBinContent(2611,1);
   ecal_h6->SetBinContent(2613,1);
   ecal_h6->SetBinContent(2627,1);
   ecal_h6->SetBinContent(2639,1);
   ecal_h6->SetBinContent(2653,1);
   ecal_h6->SetBinContent(2655,1);
   ecal_h6->SetBinContent(2656,1);
   ecal_h6->SetBinContent(2660,1);
   ecal_h6->SetBinContent(2666,2);
   ecal_h6->SetBinContent(2667,1);
   ecal_h6->SetBinContent(2677,1);
   ecal_h6->SetBinContent(2678,1);
   ecal_h6->SetBinContent(2680,1);
   ecal_h6->SetBinContent(2682,1);
   ecal_h6->SetBinContent(2687,1);
   ecal_h6->SetBinContent(2689,1);
   ecal_h6->SetBinContent(2692,1);
   ecal_h6->SetBinContent(2693,1);
   ecal_h6->SetBinContent(2696,1);
   ecal_h6->SetBinContent(2700,1);
   ecal_h6->SetBinContent(2701,1);
   ecal_h6->SetBinContent(2707,1);
   ecal_h6->SetBinContent(2720,1);
   ecal_h6->SetBinContent(2722,1);
   ecal_h6->SetBinContent(2725,1);
   ecal_h6->SetBinContent(2728,1);
   ecal_h6->SetBinContent(2732,1);
   ecal_h6->SetBinContent(2739,1);
   ecal_h6->SetBinContent(2747,1);
   ecal_h6->SetBinContent(2751,1);
   ecal_h6->SetBinContent(2765,1);
   ecal_h6->SetBinContent(2769,1);
   ecal_h6->SetBinContent(2773,1);
   ecal_h6->SetBinContent(2774,2);
   ecal_h6->SetBinContent(2807,1);
   ecal_h6->SetBinContent(2853,1);
   ecal_h6->SetBinContent(2870,1);
   ecal_h6->SetBinContent(2897,1);
   ecal_h6->SetBinContent(2915,1);
   ecal_h6->SetBinContent(3024,1);
   ecal_h6->SetMaximum(2.99943e+07);
   ecal_h6->SetEntries(5080675);
   ecal_h6->SetStats(0);

   ci = TColor::GetColor("#000099");
   ecal_h6->SetFillColor(ci);
   ecal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   ecal_h6->GetXaxis()->SetRange(1,16);
   ecal_h6->GetXaxis()->SetLabelFont(42);
   ecal_h6->GetXaxis()->SetLabelSize(0.035);
   ecal_h6->GetXaxis()->SetTitleSize(0.035);
   ecal_h6->GetXaxis()->SetTitleFont(42);
   ecal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   ecal_h6->GetYaxis()->SetLabelFont(42);
   ecal_h6->GetYaxis()->SetLabelSize(0.035);
   ecal_h6->GetYaxis()->SetTitleSize(0.035);
   ecal_h6->GetYaxis()->SetTitleFont(42);
   ecal_h6->GetZaxis()->SetLabelFont(42);
   ecal_h6->GetZaxis()->SetLabelSize(0.035);
   ecal_h6->GetZaxis()->SetTitleSize(0.035);
   ecal_h6->GetZaxis()->SetTitleFont(42);
   ecal_h6->Draw("hist same");
   
   TH1F *ecal_h6 = new TH1F("ecal_h6","",9000,0,2000);
   ecal_h6->SetBinContent(3,172386);
   ecal_h6->SetBinContent(4,333389);
   ecal_h6->SetBinContent(5,599886);
   ecal_h6->SetBinContent(6,523868);
   ecal_h6->SetBinContent(7,334831);
   ecal_h6->SetBinContent(8,236106);
   ecal_h6->SetBinContent(9,193813);
   ecal_h6->SetBinContent(10,172898);
   ecal_h6->SetBinContent(11,153432);
   ecal_h6->SetBinContent(12,134654);
   ecal_h6->SetBinContent(13,120096);
   ecal_h6->SetBinContent(14,108056);
   ecal_h6->SetBinContent(15,99589);
   ecal_h6->SetBinContent(16,90389);
   ecal_h6->SetBinContent(17,82684);
   ecal_h6->SetBinContent(18,75573);
   ecal_h6->SetBinContent(19,70445);
   ecal_h6->SetBinContent(20,65344);
   ecal_h6->SetBinContent(21,60572);
   ecal_h6->SetBinContent(22,56142);
   ecal_h6->SetBinContent(23,52493);
   ecal_h6->SetBinContent(24,48523);
   ecal_h6->SetBinContent(25,46026);
   ecal_h6->SetBinContent(26,42802);
   ecal_h6->SetBinContent(27,40478);
   ecal_h6->SetBinContent(28,38052);
   ecal_h6->SetBinContent(29,35949);
   ecal_h6->SetBinContent(30,33544);
   ecal_h6->SetBinContent(31,32333);
   ecal_h6->SetBinContent(32,30134);
   ecal_h6->SetBinContent(33,28448);
   ecal_h6->SetBinContent(34,27034);
   ecal_h6->SetBinContent(35,25796);
   ecal_h6->SetBinContent(36,24339);
   ecal_h6->SetBinContent(37,23082);
   ecal_h6->SetBinContent(38,22458);
   ecal_h6->SetBinContent(39,21234);
   ecal_h6->SetBinContent(40,20243);
   ecal_h6->SetBinContent(41,19210);
   ecal_h6->SetBinContent(42,18381);
   ecal_h6->SetBinContent(43,17389);
   ecal_h6->SetBinContent(44,16877);
   ecal_h6->SetBinContent(45,16274);
   ecal_h6->SetBinContent(46,15532);
   ecal_h6->SetBinContent(47,14890);
   ecal_h6->SetBinContent(48,14467);
   ecal_h6->SetBinContent(49,13782);
   ecal_h6->SetBinContent(50,13464);
   ecal_h6->SetBinContent(51,12983);
   ecal_h6->SetBinContent(52,12381);
   ecal_h6->SetBinContent(53,11865);
   ecal_h6->SetBinContent(54,11579);
   ecal_h6->SetBinContent(55,11023);
   ecal_h6->SetBinContent(56,10807);
   ecal_h6->SetBinContent(57,10286);
   ecal_h6->SetBinContent(58,9980);
   ecal_h6->SetBinContent(59,9851);
   ecal_h6->SetBinContent(60,9384);
   ecal_h6->SetBinContent(61,9135);
   ecal_h6->SetBinContent(62,8922);
   ecal_h6->SetBinContent(63,8714);
   ecal_h6->SetBinContent(64,8225);
   ecal_h6->SetBinContent(65,8056);
   ecal_h6->SetBinContent(66,7889);
   ecal_h6->SetBinContent(67,7656);
   ecal_h6->SetBinContent(68,7409);
   ecal_h6->SetBinContent(69,7176);
   ecal_h6->SetBinContent(70,6985);
   ecal_h6->SetBinContent(71,6691);
   ecal_h6->SetBinContent(72,6642);
   ecal_h6->SetBinContent(73,6431);
   ecal_h6->SetBinContent(74,6215);
   ecal_h6->SetBinContent(75,6157);
   ecal_h6->SetBinContent(76,6029);
   ecal_h6->SetBinContent(77,5848);
   ecal_h6->SetBinContent(78,5633);
   ecal_h6->SetBinContent(79,5481);
   ecal_h6->SetBinContent(80,5357);
   ecal_h6->SetBinContent(81,5393);
   ecal_h6->SetBinContent(82,5152);
   ecal_h6->SetBinContent(83,4971);
   ecal_h6->SetBinContent(84,4899);
   ecal_h6->SetBinContent(85,4847);
   ecal_h6->SetBinContent(86,4627);
   ecal_h6->SetBinContent(87,4611);
   ecal_h6->SetBinContent(88,4578);
   ecal_h6->SetBinContent(89,4375);
   ecal_h6->SetBinContent(90,4259);
   ecal_h6->SetBinContent(91,4216);
   ecal_h6->SetBinContent(92,4023);
   ecal_h6->SetBinContent(93,4054);
   ecal_h6->SetBinContent(94,3804);
   ecal_h6->SetBinContent(95,3793);
   ecal_h6->SetBinContent(96,3760);
   ecal_h6->SetBinContent(97,3645);
   ecal_h6->SetBinContent(98,3527);
   ecal_h6->SetBinContent(99,3472);
   ecal_h6->SetBinContent(100,3497);
   ecal_h6->SetBinContent(101,3402);
   ecal_h6->SetBinContent(102,3348);
   ecal_h6->SetBinContent(103,3318);
   ecal_h6->SetBinContent(104,3220);
   ecal_h6->SetBinContent(105,3223);
   ecal_h6->SetBinContent(106,3066);
   ecal_h6->SetBinContent(107,3104);
   ecal_h6->SetBinContent(108,3138);
   ecal_h6->SetBinContent(109,3003);
   ecal_h6->SetBinContent(110,2876);
   ecal_h6->SetBinContent(111,2936);
   ecal_h6->SetBinContent(112,2834);
   ecal_h6->SetBinContent(113,2719);
   ecal_h6->SetBinContent(114,2694);
   ecal_h6->SetBinContent(115,2623);
   ecal_h6->SetBinContent(116,2635);
   ecal_h6->SetBinContent(117,2676);
   ecal_h6->SetBinContent(118,2452);
   ecal_h6->SetBinContent(119,2502);
   ecal_h6->SetBinContent(120,2503);
   ecal_h6->SetBinContent(121,2321);
   ecal_h6->SetBinContent(122,2327);
   ecal_h6->SetBinContent(123,2367);
   ecal_h6->SetBinContent(124,2387);
   ecal_h6->SetBinContent(125,2237);
   ecal_h6->SetBinContent(126,2287);
   ecal_h6->SetBinContent(127,2177);
   ecal_h6->SetBinContent(128,2079);
   ecal_h6->SetBinContent(129,2161);
   ecal_h6->SetBinContent(130,2033);
   ecal_h6->SetBinContent(131,2033);
   ecal_h6->SetBinContent(132,2119);
   ecal_h6->SetBinContent(133,1969);
   ecal_h6->SetBinContent(134,2005);
   ecal_h6->SetBinContent(135,1979);
   ecal_h6->SetBinContent(136,1923);
   ecal_h6->SetBinContent(137,1992);
   ecal_h6->SetBinContent(138,1885);
   ecal_h6->SetBinContent(139,1833);
   ecal_h6->SetBinContent(140,1817);
   ecal_h6->SetBinContent(141,1873);
   ecal_h6->SetBinContent(142,1842);
   ecal_h6->SetBinContent(143,1773);
   ecal_h6->SetBinContent(144,1759);
   ecal_h6->SetBinContent(145,1720);
   ecal_h6->SetBinContent(146,1711);
   ecal_h6->SetBinContent(147,1650);
   ecal_h6->SetBinContent(148,1616);
   ecal_h6->SetBinContent(149,1624);
   ecal_h6->SetBinContent(150,1557);
   ecal_h6->SetBinContent(151,1641);
   ecal_h6->SetBinContent(152,1582);
   ecal_h6->SetBinContent(153,1569);
   ecal_h6->SetBinContent(154,1481);
   ecal_h6->SetBinContent(155,1516);
   ecal_h6->SetBinContent(156,1482);
   ecal_h6->SetBinContent(157,1456);
   ecal_h6->SetBinContent(158,1449);
   ecal_h6->SetBinContent(159,1422);
   ecal_h6->SetBinContent(160,1432);
   ecal_h6->SetBinContent(161,1363);
   ecal_h6->SetBinContent(162,1320);
   ecal_h6->SetBinContent(163,1407);
   ecal_h6->SetBinContent(164,1349);
   ecal_h6->SetBinContent(165,1357);
   ecal_h6->SetBinContent(166,1319);
   ecal_h6->SetBinContent(167,1356);
   ecal_h6->SetBinContent(168,1316);
   ecal_h6->SetBinContent(169,1241);
   ecal_h6->SetBinContent(170,1283);
   ecal_h6->SetBinContent(171,1282);
   ecal_h6->SetBinContent(172,1219);
   ecal_h6->SetBinContent(173,1257);
   ecal_h6->SetBinContent(174,1162);
   ecal_h6->SetBinContent(175,1163);
   ecal_h6->SetBinContent(176,1239);
   ecal_h6->SetBinContent(177,1185);
   ecal_h6->SetBinContent(178,1170);
   ecal_h6->SetBinContent(179,1156);
   ecal_h6->SetBinContent(180,1123);
   ecal_h6->SetBinContent(181,1069);
   ecal_h6->SetBinContent(182,1132);
   ecal_h6->SetBinContent(183,1058);
   ecal_h6->SetBinContent(184,1120);
   ecal_h6->SetBinContent(185,1094);
   ecal_h6->SetBinContent(186,1122);
   ecal_h6->SetBinContent(187,1072);
   ecal_h6->SetBinContent(188,1046);
   ecal_h6->SetBinContent(189,1040);
   ecal_h6->SetBinContent(190,1035);
   ecal_h6->SetBinContent(191,969);
   ecal_h6->SetBinContent(192,962);
   ecal_h6->SetBinContent(193,1003);
   ecal_h6->SetBinContent(194,1006);
   ecal_h6->SetBinContent(195,928);
   ecal_h6->SetBinContent(196,878);
   ecal_h6->SetBinContent(197,924);
   ecal_h6->SetBinContent(198,955);
   ecal_h6->SetBinContent(199,879);
   ecal_h6->SetBinContent(200,869);
   ecal_h6->SetBinContent(201,892);
   ecal_h6->SetBinContent(202,895);
   ecal_h6->SetBinContent(203,879);
   ecal_h6->SetBinContent(204,833);
   ecal_h6->SetBinContent(205,884);
   ecal_h6->SetBinContent(206,865);
   ecal_h6->SetBinContent(207,850);
   ecal_h6->SetBinContent(208,841);
   ecal_h6->SetBinContent(209,876);
   ecal_h6->SetBinContent(210,869);
   ecal_h6->SetBinContent(211,847);
   ecal_h6->SetBinContent(212,861);
   ecal_h6->SetBinContent(213,825);
   ecal_h6->SetBinContent(214,855);
   ecal_h6->SetBinContent(215,784);
   ecal_h6->SetBinContent(216,804);
   ecal_h6->SetBinContent(217,760);
   ecal_h6->SetBinContent(218,803);
   ecal_h6->SetBinContent(219,799);
   ecal_h6->SetBinContent(220,807);
   ecal_h6->SetBinContent(221,793);
   ecal_h6->SetBinContent(222,734);
   ecal_h6->SetBinContent(223,715);
   ecal_h6->SetBinContent(224,715);
   ecal_h6->SetBinContent(225,744);
   ecal_h6->SetBinContent(226,701);
   ecal_h6->SetBinContent(227,704);
   ecal_h6->SetBinContent(228,694);
   ecal_h6->SetBinContent(229,674);
   ecal_h6->SetBinContent(230,689);
   ecal_h6->SetBinContent(231,737);
   ecal_h6->SetBinContent(232,685);
   ecal_h6->SetBinContent(233,644);
   ecal_h6->SetBinContent(234,680);
   ecal_h6->SetBinContent(235,638);
   ecal_h6->SetBinContent(236,643);
   ecal_h6->SetBinContent(237,648);
   ecal_h6->SetBinContent(238,629);
   ecal_h6->SetBinContent(239,673);
   ecal_h6->SetBinContent(240,628);
   ecal_h6->SetBinContent(241,630);
   ecal_h6->SetBinContent(242,631);
   ecal_h6->SetBinContent(243,619);
   ecal_h6->SetBinContent(244,639);
   ecal_h6->SetBinContent(245,630);
   ecal_h6->SetBinContent(246,607);
   ecal_h6->SetBinContent(247,598);
   ecal_h6->SetBinContent(248,593);
   ecal_h6->SetBinContent(249,607);
   ecal_h6->SetBinContent(250,579);
   ecal_h6->SetBinContent(251,583);
   ecal_h6->SetBinContent(252,592);
   ecal_h6->SetBinContent(253,587);
   ecal_h6->SetBinContent(254,557);
   ecal_h6->SetBinContent(255,558);
   ecal_h6->SetBinContent(256,562);
   ecal_h6->SetBinContent(257,558);
   ecal_h6->SetBinContent(258,529);
   ecal_h6->SetBinContent(259,589);
   ecal_h6->SetBinContent(260,573);
   ecal_h6->SetBinContent(261,543);
   ecal_h6->SetBinContent(262,530);
   ecal_h6->SetBinContent(263,540);
   ecal_h6->SetBinContent(264,532);
   ecal_h6->SetBinContent(265,500);
   ecal_h6->SetBinContent(266,532);
   ecal_h6->SetBinContent(267,493);
   ecal_h6->SetBinContent(268,516);
   ecal_h6->SetBinContent(269,511);
   ecal_h6->SetBinContent(270,476);
   ecal_h6->SetBinContent(271,477);
   ecal_h6->SetBinContent(272,467);
   ecal_h6->SetBinContent(273,485);
   ecal_h6->SetBinContent(274,518);
   ecal_h6->SetBinContent(275,475);
   ecal_h6->SetBinContent(276,449);
   ecal_h6->SetBinContent(277,460);
   ecal_h6->SetBinContent(278,473);
   ecal_h6->SetBinContent(279,460);
   ecal_h6->SetBinContent(280,486);
   ecal_h6->SetBinContent(281,456);
   ecal_h6->SetBinContent(282,481);
   ecal_h6->SetBinContent(283,499);
   ecal_h6->SetBinContent(284,446);
   ecal_h6->SetBinContent(285,459);
   ecal_h6->SetBinContent(286,480);
   ecal_h6->SetBinContent(287,432);
   ecal_h6->SetBinContent(288,403);
   ecal_h6->SetBinContent(289,440);
   ecal_h6->SetBinContent(290,461);
   ecal_h6->SetBinContent(291,422);
   ecal_h6->SetBinContent(292,411);
   ecal_h6->SetBinContent(293,417);
   ecal_h6->SetBinContent(294,478);
   ecal_h6->SetBinContent(295,459);
   ecal_h6->SetBinContent(296,397);
   ecal_h6->SetBinContent(297,405);
   ecal_h6->SetBinContent(298,397);
   ecal_h6->SetBinContent(299,415);
   ecal_h6->SetBinContent(300,387);
   ecal_h6->SetBinContent(301,413);
   ecal_h6->SetBinContent(302,391);
   ecal_h6->SetBinContent(303,374);
   ecal_h6->SetBinContent(304,346);
   ecal_h6->SetBinContent(305,408);
   ecal_h6->SetBinContent(306,393);
   ecal_h6->SetBinContent(307,363);
   ecal_h6->SetBinContent(308,381);
   ecal_h6->SetBinContent(309,380);
   ecal_h6->SetBinContent(310,380);
   ecal_h6->SetBinContent(311,366);
   ecal_h6->SetBinContent(312,334);
   ecal_h6->SetBinContent(313,350);
   ecal_h6->SetBinContent(314,341);
   ecal_h6->SetBinContent(315,354);
   ecal_h6->SetBinContent(316,358);
   ecal_h6->SetBinContent(317,384);
   ecal_h6->SetBinContent(318,358);
   ecal_h6->SetBinContent(319,372);
   ecal_h6->SetBinContent(320,338);
   ecal_h6->SetBinContent(321,368);
   ecal_h6->SetBinContent(322,320);
   ecal_h6->SetBinContent(323,329);
   ecal_h6->SetBinContent(324,319);
   ecal_h6->SetBinContent(325,340);
   ecal_h6->SetBinContent(326,303);
   ecal_h6->SetBinContent(327,337);
   ecal_h6->SetBinContent(328,308);
   ecal_h6->SetBinContent(329,342);
   ecal_h6->SetBinContent(330,345);
   ecal_h6->SetBinContent(331,315);
   ecal_h6->SetBinContent(332,296);
   ecal_h6->SetBinContent(333,287);
   ecal_h6->SetBinContent(334,292);
   ecal_h6->SetBinContent(335,318);
   ecal_h6->SetBinContent(336,300);
   ecal_h6->SetBinContent(337,309);
   ecal_h6->SetBinContent(338,284);
   ecal_h6->SetBinContent(339,300);
   ecal_h6->SetBinContent(340,281);
   ecal_h6->SetBinContent(341,290);
   ecal_h6->SetBinContent(342,285);
   ecal_h6->SetBinContent(343,278);
   ecal_h6->SetBinContent(344,278);
   ecal_h6->SetBinContent(345,259);
   ecal_h6->SetBinContent(346,287);
   ecal_h6->SetBinContent(347,290);
   ecal_h6->SetBinContent(348,282);
   ecal_h6->SetBinContent(349,301);
   ecal_h6->SetBinContent(350,291);
   ecal_h6->SetBinContent(351,273);
   ecal_h6->SetBinContent(352,301);
   ecal_h6->SetBinContent(353,277);
   ecal_h6->SetBinContent(354,268);
   ecal_h6->SetBinContent(355,266);
   ecal_h6->SetBinContent(356,264);
   ecal_h6->SetBinContent(357,244);
   ecal_h6->SetBinContent(358,288);
   ecal_h6->SetBinContent(359,275);
   ecal_h6->SetBinContent(360,255);
   ecal_h6->SetBinContent(361,247);
   ecal_h6->SetBinContent(362,266);
   ecal_h6->SetBinContent(363,278);
   ecal_h6->SetBinContent(364,249);
   ecal_h6->SetBinContent(365,251);
   ecal_h6->SetBinContent(366,223);
   ecal_h6->SetBinContent(367,230);
   ecal_h6->SetBinContent(368,267);
   ecal_h6->SetBinContent(369,237);
   ecal_h6->SetBinContent(370,245);
   ecal_h6->SetBinContent(371,238);
   ecal_h6->SetBinContent(372,232);
   ecal_h6->SetBinContent(373,246);
   ecal_h6->SetBinContent(374,248);
   ecal_h6->SetBinContent(375,228);
   ecal_h6->SetBinContent(376,232);
   ecal_h6->SetBinContent(377,235);
   ecal_h6->SetBinContent(378,234);
   ecal_h6->SetBinContent(379,242);
   ecal_h6->SetBinContent(380,251);
   ecal_h6->SetBinContent(381,234);
   ecal_h6->SetBinContent(382,249);
   ecal_h6->SetBinContent(383,237);
   ecal_h6->SetBinContent(384,233);
   ecal_h6->SetBinContent(385,238);
   ecal_h6->SetBinContent(386,208);
   ecal_h6->SetBinContent(387,215);
   ecal_h6->SetBinContent(388,227);
   ecal_h6->SetBinContent(389,220);
   ecal_h6->SetBinContent(390,210);
   ecal_h6->SetBinContent(391,219);
   ecal_h6->SetBinContent(392,232);
   ecal_h6->SetBinContent(393,187);
   ecal_h6->SetBinContent(394,216);
   ecal_h6->SetBinContent(395,193);
   ecal_h6->SetBinContent(396,196);
   ecal_h6->SetBinContent(397,236);
   ecal_h6->SetBinContent(398,205);
   ecal_h6->SetBinContent(399,213);
   ecal_h6->SetBinContent(400,187);
   ecal_h6->SetBinContent(401,190);
   ecal_h6->SetBinContent(402,175);
   ecal_h6->SetBinContent(403,212);
   ecal_h6->SetBinContent(404,198);
   ecal_h6->SetBinContent(405,195);
   ecal_h6->SetBinContent(406,206);
   ecal_h6->SetBinContent(407,208);
   ecal_h6->SetBinContent(408,199);
   ecal_h6->SetBinContent(409,189);
   ecal_h6->SetBinContent(410,200);
   ecal_h6->SetBinContent(411,177);
   ecal_h6->SetBinContent(412,168);
   ecal_h6->SetBinContent(413,201);
   ecal_h6->SetBinContent(414,198);
   ecal_h6->SetBinContent(415,207);
   ecal_h6->SetBinContent(416,156);
   ecal_h6->SetBinContent(417,181);
   ecal_h6->SetBinContent(418,191);
   ecal_h6->SetBinContent(419,180);
   ecal_h6->SetBinContent(420,174);
   ecal_h6->SetBinContent(421,173);
   ecal_h6->SetBinContent(422,180);
   ecal_h6->SetBinContent(423,180);
   ecal_h6->SetBinContent(424,173);
   ecal_h6->SetBinContent(425,173);
   ecal_h6->SetBinContent(426,185);
   ecal_h6->SetBinContent(427,186);
   ecal_h6->SetBinContent(428,159);
   ecal_h6->SetBinContent(429,147);
   ecal_h6->SetBinContent(430,176);
   ecal_h6->SetBinContent(431,181);
   ecal_h6->SetBinContent(432,154);
   ecal_h6->SetBinContent(433,181);
   ecal_h6->SetBinContent(434,157);
   ecal_h6->SetBinContent(435,165);
   ecal_h6->SetBinContent(436,187);
   ecal_h6->SetBinContent(437,154);
   ecal_h6->SetBinContent(438,154);
   ecal_h6->SetBinContent(439,174);
   ecal_h6->SetBinContent(440,175);
   ecal_h6->SetBinContent(441,157);
   ecal_h6->SetBinContent(442,149);
   ecal_h6->SetBinContent(443,157);
   ecal_h6->SetBinContent(444,150);
   ecal_h6->SetBinContent(445,168);
   ecal_h6->SetBinContent(446,143);
   ecal_h6->SetBinContent(447,155);
   ecal_h6->SetBinContent(448,131);
   ecal_h6->SetBinContent(449,156);
   ecal_h6->SetBinContent(450,164);
   ecal_h6->SetBinContent(451,149);
   ecal_h6->SetBinContent(452,160);
   ecal_h6->SetBinContent(453,151);
   ecal_h6->SetBinContent(454,139);
   ecal_h6->SetBinContent(455,155);
   ecal_h6->SetBinContent(456,142);
   ecal_h6->SetBinContent(457,134);
   ecal_h6->SetBinContent(458,146);
   ecal_h6->SetBinContent(459,132);
   ecal_h6->SetBinContent(460,153);
   ecal_h6->SetBinContent(461,142);
   ecal_h6->SetBinContent(462,136);
   ecal_h6->SetBinContent(463,125);
   ecal_h6->SetBinContent(464,145);
   ecal_h6->SetBinContent(465,138);
   ecal_h6->SetBinContent(466,129);
   ecal_h6->SetBinContent(467,126);
   ecal_h6->SetBinContent(468,150);
   ecal_h6->SetBinContent(469,150);
   ecal_h6->SetBinContent(470,112);
   ecal_h6->SetBinContent(471,132);
   ecal_h6->SetBinContent(472,128);
   ecal_h6->SetBinContent(473,140);
   ecal_h6->SetBinContent(474,149);
   ecal_h6->SetBinContent(475,137);
   ecal_h6->SetBinContent(476,129);
   ecal_h6->SetBinContent(477,132);
   ecal_h6->SetBinContent(478,147);
   ecal_h6->SetBinContent(479,130);
   ecal_h6->SetBinContent(480,127);
   ecal_h6->SetBinContent(481,123);
   ecal_h6->SetBinContent(482,114);
   ecal_h6->SetBinContent(483,120);
   ecal_h6->SetBinContent(484,135);
   ecal_h6->SetBinContent(485,127);
   ecal_h6->SetBinContent(486,116);
   ecal_h6->SetBinContent(487,121);
   ecal_h6->SetBinContent(488,109);
   ecal_h6->SetBinContent(489,145);
   ecal_h6->SetBinContent(490,117);
   ecal_h6->SetBinContent(491,106);
   ecal_h6->SetBinContent(492,123);
   ecal_h6->SetBinContent(493,113);
   ecal_h6->SetBinContent(494,97);
   ecal_h6->SetBinContent(495,127);
   ecal_h6->SetBinContent(496,112);
   ecal_h6->SetBinContent(497,104);
   ecal_h6->SetBinContent(498,112);
   ecal_h6->SetBinContent(499,143);
   ecal_h6->SetBinContent(500,102);
   ecal_h6->SetBinContent(501,121);
   ecal_h6->SetBinContent(502,117);
   ecal_h6->SetBinContent(503,106);
   ecal_h6->SetBinContent(504,119);
   ecal_h6->SetBinContent(505,109);
   ecal_h6->SetBinContent(506,114);
   ecal_h6->SetBinContent(507,124);
   ecal_h6->SetBinContent(508,95);
   ecal_h6->SetBinContent(509,86);
   ecal_h6->SetBinContent(510,116);
   ecal_h6->SetBinContent(511,120);
   ecal_h6->SetBinContent(512,109);
   ecal_h6->SetBinContent(513,106);
   ecal_h6->SetBinContent(514,130);
   ecal_h6->SetBinContent(515,109);
   ecal_h6->SetBinContent(516,105);
   ecal_h6->SetBinContent(517,90);
   ecal_h6->SetBinContent(518,97);
   ecal_h6->SetBinContent(519,108);
   ecal_h6->SetBinContent(520,99);
   ecal_h6->SetBinContent(521,112);
   ecal_h6->SetBinContent(522,104);
   ecal_h6->SetBinContent(523,97);
   ecal_h6->SetBinContent(524,84);
   ecal_h6->SetBinContent(525,90);
   ecal_h6->SetBinContent(526,118);
   ecal_h6->SetBinContent(527,103);
   ecal_h6->SetBinContent(528,112);
   ecal_h6->SetBinContent(529,101);
   ecal_h6->SetBinContent(530,99);
   ecal_h6->SetBinContent(531,102);
   ecal_h6->SetBinContent(532,105);
   ecal_h6->SetBinContent(533,101);
   ecal_h6->SetBinContent(534,94);
   ecal_h6->SetBinContent(535,102);
   ecal_h6->SetBinContent(536,104);
   ecal_h6->SetBinContent(537,108);
   ecal_h6->SetBinContent(538,87);
   ecal_h6->SetBinContent(539,90);
   ecal_h6->SetBinContent(540,86);
   ecal_h6->SetBinContent(541,104);
   ecal_h6->SetBinContent(542,85);
   ecal_h6->SetBinContent(543,98);
   ecal_h6->SetBinContent(544,101);
   ecal_h6->SetBinContent(545,71);
   ecal_h6->SetBinContent(546,89);
   ecal_h6->SetBinContent(547,88);
   ecal_h6->SetBinContent(548,84);
   ecal_h6->SetBinContent(549,95);
   ecal_h6->SetBinContent(550,84);
   ecal_h6->SetBinContent(551,76);
   ecal_h6->SetBinContent(552,91);
   ecal_h6->SetBinContent(553,81);
   ecal_h6->SetBinContent(554,99);
   ecal_h6->SetBinContent(555,68);
   ecal_h6->SetBinContent(556,84);
   ecal_h6->SetBinContent(557,86);
   ecal_h6->SetBinContent(558,90);
   ecal_h6->SetBinContent(559,71);
   ecal_h6->SetBinContent(560,83);
   ecal_h6->SetBinContent(561,88);
   ecal_h6->SetBinContent(562,71);
   ecal_h6->SetBinContent(563,74);
   ecal_h6->SetBinContent(564,79);
   ecal_h6->SetBinContent(565,86);
   ecal_h6->SetBinContent(566,77);
   ecal_h6->SetBinContent(567,83);
   ecal_h6->SetBinContent(568,87);
   ecal_h6->SetBinContent(569,97);
   ecal_h6->SetBinContent(570,66);
   ecal_h6->SetBinContent(571,98);
   ecal_h6->SetBinContent(572,87);
   ecal_h6->SetBinContent(573,69);
   ecal_h6->SetBinContent(574,81);
   ecal_h6->SetBinContent(575,75);
   ecal_h6->SetBinContent(576,72);
   ecal_h6->SetBinContent(577,72);
   ecal_h6->SetBinContent(578,94);
   ecal_h6->SetBinContent(579,75);
   ecal_h6->SetBinContent(580,70);
   ecal_h6->SetBinContent(581,90);
   ecal_h6->SetBinContent(582,71);
   ecal_h6->SetBinContent(583,84);
   ecal_h6->SetBinContent(584,59);
   ecal_h6->SetBinContent(585,80);
   ecal_h6->SetBinContent(586,80);
   ecal_h6->SetBinContent(587,66);
   ecal_h6->SetBinContent(588,79);
   ecal_h6->SetBinContent(589,86);
   ecal_h6->SetBinContent(590,71);
   ecal_h6->SetBinContent(591,60);
   ecal_h6->SetBinContent(592,59);
   ecal_h6->SetBinContent(593,71);
   ecal_h6->SetBinContent(594,73);
   ecal_h6->SetBinContent(595,89);
   ecal_h6->SetBinContent(596,81);
   ecal_h6->SetBinContent(597,70);
   ecal_h6->SetBinContent(598,81);
   ecal_h6->SetBinContent(599,64);
   ecal_h6->SetBinContent(600,85);
   ecal_h6->SetBinContent(601,48);
   ecal_h6->SetBinContent(602,70);
   ecal_h6->SetBinContent(603,63);
   ecal_h6->SetBinContent(604,60);
   ecal_h6->SetBinContent(605,62);
   ecal_h6->SetBinContent(606,66);
   ecal_h6->SetBinContent(607,64);
   ecal_h6->SetBinContent(608,63);
   ecal_h6->SetBinContent(609,67);
   ecal_h6->SetBinContent(610,70);
   ecal_h6->SetBinContent(611,61);
   ecal_h6->SetBinContent(612,61);
   ecal_h6->SetBinContent(613,87);
   ecal_h6->SetBinContent(614,60);
   ecal_h6->SetBinContent(615,63);
   ecal_h6->SetBinContent(616,69);
   ecal_h6->SetBinContent(617,43);
   ecal_h6->SetBinContent(618,63);
   ecal_h6->SetBinContent(619,63);
   ecal_h6->SetBinContent(620,57);
   ecal_h6->SetBinContent(621,61);
   ecal_h6->SetBinContent(622,59);
   ecal_h6->SetBinContent(623,61);
   ecal_h6->SetBinContent(624,63);
   ecal_h6->SetBinContent(625,58);
   ecal_h6->SetBinContent(626,63);
   ecal_h6->SetBinContent(627,51);
   ecal_h6->SetBinContent(628,61);
   ecal_h6->SetBinContent(629,56);
   ecal_h6->SetBinContent(630,66);
   ecal_h6->SetBinContent(631,67);
   ecal_h6->SetBinContent(632,51);
   ecal_h6->SetBinContent(633,60);
   ecal_h6->SetBinContent(634,41);
   ecal_h6->SetBinContent(635,53);
   ecal_h6->SetBinContent(636,56);
   ecal_h6->SetBinContent(637,67);
   ecal_h6->SetBinContent(638,74);
   ecal_h6->SetBinContent(639,62);
   ecal_h6->SetBinContent(640,44);
   ecal_h6->SetBinContent(641,47);
   ecal_h6->SetBinContent(642,66);
   ecal_h6->SetBinContent(643,64);
   ecal_h6->SetBinContent(644,54);
   ecal_h6->SetBinContent(645,56);
   ecal_h6->SetBinContent(646,57);
   ecal_h6->SetBinContent(647,52);
   ecal_h6->SetBinContent(648,55);
   ecal_h6->SetBinContent(649,44);
   ecal_h6->SetBinContent(650,52);
   ecal_h6->SetBinContent(651,47);
   ecal_h6->SetBinContent(652,60);
   ecal_h6->SetBinContent(653,71);
   ecal_h6->SetBinContent(654,64);
   ecal_h6->SetBinContent(655,56);
   ecal_h6->SetBinContent(656,56);
   ecal_h6->SetBinContent(657,44);
   ecal_h6->SetBinContent(658,54);
   ecal_h6->SetBinContent(659,58);
   ecal_h6->SetBinContent(660,46);
   ecal_h6->SetBinContent(661,57);
   ecal_h6->SetBinContent(662,47);
   ecal_h6->SetBinContent(663,58);
   ecal_h6->SetBinContent(664,50);
   ecal_h6->SetBinContent(665,53);
   ecal_h6->SetBinContent(666,45);
   ecal_h6->SetBinContent(667,63);
   ecal_h6->SetBinContent(668,58);
   ecal_h6->SetBinContent(669,57);
   ecal_h6->SetBinContent(670,46);
   ecal_h6->SetBinContent(671,40);
   ecal_h6->SetBinContent(672,54);
   ecal_h6->SetBinContent(673,45);
   ecal_h6->SetBinContent(674,45);
   ecal_h6->SetBinContent(675,48);
   ecal_h6->SetBinContent(676,51);
   ecal_h6->SetBinContent(677,46);
   ecal_h6->SetBinContent(678,46);
   ecal_h6->SetBinContent(679,41);
   ecal_h6->SetBinContent(680,51);
   ecal_h6->SetBinContent(681,39);
   ecal_h6->SetBinContent(682,45);
   ecal_h6->SetBinContent(683,52);
   ecal_h6->SetBinContent(684,57);
   ecal_h6->SetBinContent(685,45);
   ecal_h6->SetBinContent(686,39);
   ecal_h6->SetBinContent(687,27);
   ecal_h6->SetBinContent(688,36);
   ecal_h6->SetBinContent(689,46);
   ecal_h6->SetBinContent(690,46);
   ecal_h6->SetBinContent(691,36);
   ecal_h6->SetBinContent(692,34);
   ecal_h6->SetBinContent(693,45);
   ecal_h6->SetBinContent(694,38);
   ecal_h6->SetBinContent(695,50);
   ecal_h6->SetBinContent(696,48);
   ecal_h6->SetBinContent(697,56);
   ecal_h6->SetBinContent(698,31);
   ecal_h6->SetBinContent(699,50);
   ecal_h6->SetBinContent(700,49);
   ecal_h6->SetBinContent(701,41);
   ecal_h6->SetBinContent(702,39);
   ecal_h6->SetBinContent(703,35);
   ecal_h6->SetBinContent(704,51);
   ecal_h6->SetBinContent(705,30);
   ecal_h6->SetBinContent(706,42);
   ecal_h6->SetBinContent(707,42);
   ecal_h6->SetBinContent(708,43);
   ecal_h6->SetBinContent(709,43);
   ecal_h6->SetBinContent(710,45);
   ecal_h6->SetBinContent(711,35);
   ecal_h6->SetBinContent(712,57);
   ecal_h6->SetBinContent(713,35);
   ecal_h6->SetBinContent(714,35);
   ecal_h6->SetBinContent(715,55);
   ecal_h6->SetBinContent(716,38);
   ecal_h6->SetBinContent(717,38);
   ecal_h6->SetBinContent(718,44);
   ecal_h6->SetBinContent(719,28);
   ecal_h6->SetBinContent(720,49);
   ecal_h6->SetBinContent(721,24);
   ecal_h6->SetBinContent(722,48);
   ecal_h6->SetBinContent(723,32);
   ecal_h6->SetBinContent(724,50);
   ecal_h6->SetBinContent(725,29);
   ecal_h6->SetBinContent(726,48);
   ecal_h6->SetBinContent(727,36);
   ecal_h6->SetBinContent(728,34);
   ecal_h6->SetBinContent(729,45);
   ecal_h6->SetBinContent(730,41);
   ecal_h6->SetBinContent(731,36);
   ecal_h6->SetBinContent(732,51);
   ecal_h6->SetBinContent(733,44);
   ecal_h6->SetBinContent(734,31);
   ecal_h6->SetBinContent(735,39);
   ecal_h6->SetBinContent(736,37);
   ecal_h6->SetBinContent(737,38);
   ecal_h6->SetBinContent(738,26);
   ecal_h6->SetBinContent(739,37);
   ecal_h6->SetBinContent(740,31);
   ecal_h6->SetBinContent(741,37);
   ecal_h6->SetBinContent(742,34);
   ecal_h6->SetBinContent(743,36);
   ecal_h6->SetBinContent(744,32);
   ecal_h6->SetBinContent(745,31);
   ecal_h6->SetBinContent(746,40);
   ecal_h6->SetBinContent(747,34);
   ecal_h6->SetBinContent(748,28);
   ecal_h6->SetBinContent(749,43);
   ecal_h6->SetBinContent(750,40);
   ecal_h6->SetBinContent(751,37);
   ecal_h6->SetBinContent(752,36);
   ecal_h6->SetBinContent(753,36);
   ecal_h6->SetBinContent(754,27);
   ecal_h6->SetBinContent(755,29);
   ecal_h6->SetBinContent(756,22);
   ecal_h6->SetBinContent(757,31);
   ecal_h6->SetBinContent(758,31);
   ecal_h6->SetBinContent(759,23);
   ecal_h6->SetBinContent(760,35);
   ecal_h6->SetBinContent(761,27);
   ecal_h6->SetBinContent(762,32);
   ecal_h6->SetBinContent(763,38);
   ecal_h6->SetBinContent(764,20);
   ecal_h6->SetBinContent(765,26);
   ecal_h6->SetBinContent(766,22);
   ecal_h6->SetBinContent(767,36);
   ecal_h6->SetBinContent(768,18);
   ecal_h6->SetBinContent(769,26);
   ecal_h6->SetBinContent(770,39);
   ecal_h6->SetBinContent(771,31);
   ecal_h6->SetBinContent(772,35);
   ecal_h6->SetBinContent(773,28);
   ecal_h6->SetBinContent(774,29);
   ecal_h6->SetBinContent(775,33);
   ecal_h6->SetBinContent(776,30);
   ecal_h6->SetBinContent(777,34);
   ecal_h6->SetBinContent(778,28);
   ecal_h6->SetBinContent(779,19);
   ecal_h6->SetBinContent(780,25);
   ecal_h6->SetBinContent(781,37);
   ecal_h6->SetBinContent(782,29);
   ecal_h6->SetBinContent(783,28);
   ecal_h6->SetBinContent(784,27);
   ecal_h6->SetBinContent(785,35);
   ecal_h6->SetBinContent(786,32);
   ecal_h6->SetBinContent(787,28);
   ecal_h6->SetBinContent(788,29);
   ecal_h6->SetBinContent(789,19);
   ecal_h6->SetBinContent(790,33);
   ecal_h6->SetBinContent(791,31);
   ecal_h6->SetBinContent(792,24);
   ecal_h6->SetBinContent(793,25);
   ecal_h6->SetBinContent(794,27);
   ecal_h6->SetBinContent(795,30);
   ecal_h6->SetBinContent(796,26);
   ecal_h6->SetBinContent(797,23);
   ecal_h6->SetBinContent(798,27);
   ecal_h6->SetBinContent(799,22);
   ecal_h6->SetBinContent(800,23);
   ecal_h6->SetBinContent(801,29);
   ecal_h6->SetBinContent(802,26);
   ecal_h6->SetBinContent(803,19);
   ecal_h6->SetBinContent(804,29);
   ecal_h6->SetBinContent(805,23);
   ecal_h6->SetBinContent(806,31);
   ecal_h6->SetBinContent(807,19);
   ecal_h6->SetBinContent(808,31);
   ecal_h6->SetBinContent(809,14);
   ecal_h6->SetBinContent(810,30);
   ecal_h6->SetBinContent(811,24);
   ecal_h6->SetBinContent(812,17);
   ecal_h6->SetBinContent(813,31);
   ecal_h6->SetBinContent(814,27);
   ecal_h6->SetBinContent(815,28);
   ecal_h6->SetBinContent(816,29);
   ecal_h6->SetBinContent(817,23);
   ecal_h6->SetBinContent(818,22);
   ecal_h6->SetBinContent(819,26);
   ecal_h6->SetBinContent(820,26);
   ecal_h6->SetBinContent(821,32);
   ecal_h6->SetBinContent(822,26);
   ecal_h6->SetBinContent(823,32);
   ecal_h6->SetBinContent(824,23);
   ecal_h6->SetBinContent(825,29);
   ecal_h6->SetBinContent(826,26);
   ecal_h6->SetBinContent(827,29);
   ecal_h6->SetBinContent(828,17);
   ecal_h6->SetBinContent(829,19);
   ecal_h6->SetBinContent(830,16);
   ecal_h6->SetBinContent(831,22);
   ecal_h6->SetBinContent(832,16);
   ecal_h6->SetBinContent(833,32);
   ecal_h6->SetBinContent(834,17);
   ecal_h6->SetBinContent(835,17);
   ecal_h6->SetBinContent(836,21);
   ecal_h6->SetBinContent(837,25);
   ecal_h6->SetBinContent(838,21);
   ecal_h6->SetBinContent(839,32);
   ecal_h6->SetBinContent(840,16);
   ecal_h6->SetBinContent(841,22);
   ecal_h6->SetBinContent(842,17);
   ecal_h6->SetBinContent(843,19);
   ecal_h6->SetBinContent(844,17);
   ecal_h6->SetBinContent(845,21);
   ecal_h6->SetBinContent(846,17);
   ecal_h6->SetBinContent(847,15);
   ecal_h6->SetBinContent(848,28);
   ecal_h6->SetBinContent(849,19);
   ecal_h6->SetBinContent(850,10);
   ecal_h6->SetBinContent(851,21);
   ecal_h6->SetBinContent(852,26);
   ecal_h6->SetBinContent(853,24);
   ecal_h6->SetBinContent(854,18);
   ecal_h6->SetBinContent(855,25);
   ecal_h6->SetBinContent(856,22);
   ecal_h6->SetBinContent(857,30);
   ecal_h6->SetBinContent(858,16);
   ecal_h6->SetBinContent(859,19);
   ecal_h6->SetBinContent(860,20);
   ecal_h6->SetBinContent(861,22);
   ecal_h6->SetBinContent(862,20);
   ecal_h6->SetBinContent(863,25);
   ecal_h6->SetBinContent(864,21);
   ecal_h6->SetBinContent(865,17);
   ecal_h6->SetBinContent(866,23);
   ecal_h6->SetBinContent(867,22);
   ecal_h6->SetBinContent(868,25);
   ecal_h6->SetBinContent(869,27);
   ecal_h6->SetBinContent(870,26);
   ecal_h6->SetBinContent(871,30);
   ecal_h6->SetBinContent(872,21);
   ecal_h6->SetBinContent(873,14);
   ecal_h6->SetBinContent(874,18);
   ecal_h6->SetBinContent(875,15);
   ecal_h6->SetBinContent(876,17);
   ecal_h6->SetBinContent(877,19);
   ecal_h6->SetBinContent(878,22);
   ecal_h6->SetBinContent(879,21);
   ecal_h6->SetBinContent(880,16);
   ecal_h6->SetBinContent(881,12);
   ecal_h6->SetBinContent(882,21);
   ecal_h6->SetBinContent(883,20);
   ecal_h6->SetBinContent(884,22);
   ecal_h6->SetBinContent(885,11);
   ecal_h6->SetBinContent(886,10);
   ecal_h6->SetBinContent(887,18);
   ecal_h6->SetBinContent(888,16);
   ecal_h6->SetBinContent(889,16);
   ecal_h6->SetBinContent(890,26);
   ecal_h6->SetBinContent(891,16);
   ecal_h6->SetBinContent(892,21);
   ecal_h6->SetBinContent(893,23);
   ecal_h6->SetBinContent(894,22);
   ecal_h6->SetBinContent(895,18);
   ecal_h6->SetBinContent(896,14);
   ecal_h6->SetBinContent(897,10);
   ecal_h6->SetBinContent(898,18);
   ecal_h6->SetBinContent(899,10);
   ecal_h6->SetBinContent(900,25);
   ecal_h6->SetBinContent(901,19);
   ecal_h6->SetBinContent(902,25);
   ecal_h6->SetBinContent(903,20);
   ecal_h6->SetBinContent(904,14);
   ecal_h6->SetBinContent(905,15);
   ecal_h6->SetBinContent(906,16);
   ecal_h6->SetBinContent(907,16);
   ecal_h6->SetBinContent(908,21);
   ecal_h6->SetBinContent(909,14);
   ecal_h6->SetBinContent(910,19);
   ecal_h6->SetBinContent(911,22);
   ecal_h6->SetBinContent(912,17);
   ecal_h6->SetBinContent(913,23);
   ecal_h6->SetBinContent(914,16);
   ecal_h6->SetBinContent(915,14);
   ecal_h6->SetBinContent(916,12);
   ecal_h6->SetBinContent(917,14);
   ecal_h6->SetBinContent(918,13);
   ecal_h6->SetBinContent(919,20);
   ecal_h6->SetBinContent(920,23);
   ecal_h6->SetBinContent(921,16);
   ecal_h6->SetBinContent(922,14);
   ecal_h6->SetBinContent(923,15);
   ecal_h6->SetBinContent(924,11);
   ecal_h6->SetBinContent(925,15);
   ecal_h6->SetBinContent(926,14);
   ecal_h6->SetBinContent(927,7);
   ecal_h6->SetBinContent(928,11);
   ecal_h6->SetBinContent(929,20);
   ecal_h6->SetBinContent(930,10);
   ecal_h6->SetBinContent(931,11);
   ecal_h6->SetBinContent(932,14);
   ecal_h6->SetBinContent(933,15);
   ecal_h6->SetBinContent(934,21);
   ecal_h6->SetBinContent(935,14);
   ecal_h6->SetBinContent(936,19);
   ecal_h6->SetBinContent(937,13);
   ecal_h6->SetBinContent(938,21);
   ecal_h6->SetBinContent(939,16);
   ecal_h6->SetBinContent(940,13);
   ecal_h6->SetBinContent(941,10);
   ecal_h6->SetBinContent(942,12);
   ecal_h6->SetBinContent(943,8);
   ecal_h6->SetBinContent(944,19);
   ecal_h6->SetBinContent(945,14);
   ecal_h6->SetBinContent(946,10);
   ecal_h6->SetBinContent(947,12);
   ecal_h6->SetBinContent(948,9);
   ecal_h6->SetBinContent(949,15);
   ecal_h6->SetBinContent(950,13);
   ecal_h6->SetBinContent(951,15);
   ecal_h6->SetBinContent(952,11);
   ecal_h6->SetBinContent(953,13);
   ecal_h6->SetBinContent(954,16);
   ecal_h6->SetBinContent(955,17);
   ecal_h6->SetBinContent(956,13);
   ecal_h6->SetBinContent(957,13);
   ecal_h6->SetBinContent(958,17);
   ecal_h6->SetBinContent(959,11);
   ecal_h6->SetBinContent(960,12);
   ecal_h6->SetBinContent(961,19);
   ecal_h6->SetBinContent(962,8);
   ecal_h6->SetBinContent(963,14);
   ecal_h6->SetBinContent(964,12);
   ecal_h6->SetBinContent(965,7);
   ecal_h6->SetBinContent(966,7);
   ecal_h6->SetBinContent(967,10);
   ecal_h6->SetBinContent(968,11);
   ecal_h6->SetBinContent(969,9);
   ecal_h6->SetBinContent(970,12);
   ecal_h6->SetBinContent(971,10);
   ecal_h6->SetBinContent(972,14);
   ecal_h6->SetBinContent(973,11);
   ecal_h6->SetBinContent(974,13);
   ecal_h6->SetBinContent(975,13);
   ecal_h6->SetBinContent(976,11);
   ecal_h6->SetBinContent(977,12);
   ecal_h6->SetBinContent(978,9);
   ecal_h6->SetBinContent(979,15);
   ecal_h6->SetBinContent(980,12);
   ecal_h6->SetBinContent(981,9);
   ecal_h6->SetBinContent(982,8);
   ecal_h6->SetBinContent(983,13);
   ecal_h6->SetBinContent(984,13);
   ecal_h6->SetBinContent(985,7);
   ecal_h6->SetBinContent(986,15);
   ecal_h6->SetBinContent(987,11);
   ecal_h6->SetBinContent(988,13);
   ecal_h6->SetBinContent(989,14);
   ecal_h6->SetBinContent(990,7);
   ecal_h6->SetBinContent(991,10);
   ecal_h6->SetBinContent(992,13);
   ecal_h6->SetBinContent(993,22);
   ecal_h6->SetBinContent(994,10);
   ecal_h6->SetBinContent(995,10);
   ecal_h6->SetBinContent(996,20);
   ecal_h6->SetBinContent(997,14);
   ecal_h6->SetBinContent(998,11);
   ecal_h6->SetBinContent(999,11);
   ecal_h6->SetBinContent(1000,10);
   ecal_h6->SetBinContent(1001,11);
   ecal_h6->SetBinContent(1002,10);
   ecal_h6->SetBinContent(1003,8);
   ecal_h6->SetBinContent(1004,9);
   ecal_h6->SetBinContent(1005,8);
   ecal_h6->SetBinContent(1006,16);
   ecal_h6->SetBinContent(1007,4);
   ecal_h6->SetBinContent(1008,7);
   ecal_h6->SetBinContent(1009,8);
   ecal_h6->SetBinContent(1010,9);
   ecal_h6->SetBinContent(1011,13);
   ecal_h6->SetBinContent(1012,8);
   ecal_h6->SetBinContent(1013,15);
   ecal_h6->SetBinContent(1014,15);
   ecal_h6->SetBinContent(1015,21);
   ecal_h6->SetBinContent(1016,8);
   ecal_h6->SetBinContent(1017,9);
   ecal_h6->SetBinContent(1018,12);
   ecal_h6->SetBinContent(1019,3);
   ecal_h6->SetBinContent(1020,3);
   ecal_h6->SetBinContent(1021,13);
   ecal_h6->SetBinContent(1022,11);
   ecal_h6->SetBinContent(1023,7);
   ecal_h6->SetBinContent(1024,14);
   ecal_h6->SetBinContent(1025,9);
   ecal_h6->SetBinContent(1026,5);
   ecal_h6->SetBinContent(1027,16);
   ecal_h6->SetBinContent(1028,12);
   ecal_h6->SetBinContent(1029,11);
   ecal_h6->SetBinContent(1030,9);
   ecal_h6->SetBinContent(1031,11);
   ecal_h6->SetBinContent(1032,12);
   ecal_h6->SetBinContent(1033,13);
   ecal_h6->SetBinContent(1034,11);
   ecal_h6->SetBinContent(1035,12);
   ecal_h6->SetBinContent(1036,12);
   ecal_h6->SetBinContent(1037,6);
   ecal_h6->SetBinContent(1038,12);
   ecal_h6->SetBinContent(1039,13);
   ecal_h6->SetBinContent(1040,11);
   ecal_h6->SetBinContent(1041,7);
   ecal_h6->SetBinContent(1042,12);
   ecal_h6->SetBinContent(1043,8);
   ecal_h6->SetBinContent(1044,13);
   ecal_h6->SetBinContent(1045,12);
   ecal_h6->SetBinContent(1046,8);
   ecal_h6->SetBinContent(1047,7);
   ecal_h6->SetBinContent(1048,11);
   ecal_h6->SetBinContent(1049,10);
   ecal_h6->SetBinContent(1050,13);
   ecal_h6->SetBinContent(1051,1);
   ecal_h6->SetBinContent(1052,13);
   ecal_h6->SetBinContent(1053,5);
   ecal_h6->SetBinContent(1054,19);
   ecal_h6->SetBinContent(1055,7);
   ecal_h6->SetBinContent(1056,10);
   ecal_h6->SetBinContent(1057,12);
   ecal_h6->SetBinContent(1058,13);
   ecal_h6->SetBinContent(1059,8);
   ecal_h6->SetBinContent(1060,10);
   ecal_h6->SetBinContent(1061,5);
   ecal_h6->SetBinContent(1062,12);
   ecal_h6->SetBinContent(1063,6);
   ecal_h6->SetBinContent(1064,8);
   ecal_h6->SetBinContent(1065,3);
   ecal_h6->SetBinContent(1066,4);
   ecal_h6->SetBinContent(1067,11);
   ecal_h6->SetBinContent(1068,7);
   ecal_h6->SetBinContent(1069,11);
   ecal_h6->SetBinContent(1070,9);
   ecal_h6->SetBinContent(1071,7);
   ecal_h6->SetBinContent(1072,11);
   ecal_h6->SetBinContent(1073,5);
   ecal_h6->SetBinContent(1074,6);
   ecal_h6->SetBinContent(1075,9);
   ecal_h6->SetBinContent(1076,3);
   ecal_h6->SetBinContent(1077,9);
   ecal_h6->SetBinContent(1078,4);
   ecal_h6->SetBinContent(1079,8);
   ecal_h6->SetBinContent(1080,9);
   ecal_h6->SetBinContent(1081,11);
   ecal_h6->SetBinContent(1082,10);
   ecal_h6->SetBinContent(1083,8);
   ecal_h6->SetBinContent(1084,11);
   ecal_h6->SetBinContent(1085,7);
   ecal_h6->SetBinContent(1086,9);
   ecal_h6->SetBinContent(1087,10);
   ecal_h6->SetBinContent(1088,6);
   ecal_h6->SetBinContent(1089,9);
   ecal_h6->SetBinContent(1090,8);
   ecal_h6->SetBinContent(1091,7);
   ecal_h6->SetBinContent(1092,10);
   ecal_h6->SetBinContent(1093,11);
   ecal_h6->SetBinContent(1094,8);
   ecal_h6->SetBinContent(1095,9);
   ecal_h6->SetBinContent(1096,5);
   ecal_h6->SetBinContent(1097,11);
   ecal_h6->SetBinContent(1098,7);
   ecal_h6->SetBinContent(1099,7);
   ecal_h6->SetBinContent(1100,11);
   ecal_h6->SetBinContent(1101,5);
   ecal_h6->SetBinContent(1102,8);
   ecal_h6->SetBinContent(1103,8);
   ecal_h6->SetBinContent(1104,3);
   ecal_h6->SetBinContent(1105,13);
   ecal_h6->SetBinContent(1106,7);
   ecal_h6->SetBinContent(1107,7);
   ecal_h6->SetBinContent(1108,14);
   ecal_h6->SetBinContent(1109,6);
   ecal_h6->SetBinContent(1110,8);
   ecal_h6->SetBinContent(1111,12);
   ecal_h6->SetBinContent(1112,5);
   ecal_h6->SetBinContent(1113,6);
   ecal_h6->SetBinContent(1114,6);
   ecal_h6->SetBinContent(1115,5);
   ecal_h6->SetBinContent(1116,8);
   ecal_h6->SetBinContent(1117,7);
   ecal_h6->SetBinContent(1118,5);
   ecal_h6->SetBinContent(1119,10);
   ecal_h6->SetBinContent(1120,6);
   ecal_h6->SetBinContent(1121,9);
   ecal_h6->SetBinContent(1122,7);
   ecal_h6->SetBinContent(1123,7);
   ecal_h6->SetBinContent(1124,11);
   ecal_h6->SetBinContent(1125,4);
   ecal_h6->SetBinContent(1126,7);
   ecal_h6->SetBinContent(1127,2);
   ecal_h6->SetBinContent(1128,3);
   ecal_h6->SetBinContent(1129,4);
   ecal_h6->SetBinContent(1130,6);
   ecal_h6->SetBinContent(1131,9);
   ecal_h6->SetBinContent(1132,7);
   ecal_h6->SetBinContent(1133,9);
   ecal_h6->SetBinContent(1134,7);
   ecal_h6->SetBinContent(1135,5);
   ecal_h6->SetBinContent(1136,5);
   ecal_h6->SetBinContent(1137,6);
   ecal_h6->SetBinContent(1138,7);
   ecal_h6->SetBinContent(1139,7);
   ecal_h6->SetBinContent(1140,11);
   ecal_h6->SetBinContent(1141,4);
   ecal_h6->SetBinContent(1142,3);
   ecal_h6->SetBinContent(1143,8);
   ecal_h6->SetBinContent(1144,5);
   ecal_h6->SetBinContent(1145,8);
   ecal_h6->SetBinContent(1146,4);
   ecal_h6->SetBinContent(1147,5);
   ecal_h6->SetBinContent(1148,4);
   ecal_h6->SetBinContent(1149,9);
   ecal_h6->SetBinContent(1150,6);
   ecal_h6->SetBinContent(1151,6);
   ecal_h6->SetBinContent(1152,8);
   ecal_h6->SetBinContent(1153,2);
   ecal_h6->SetBinContent(1154,8);
   ecal_h6->SetBinContent(1155,6);
   ecal_h6->SetBinContent(1156,6);
   ecal_h6->SetBinContent(1157,5);
   ecal_h6->SetBinContent(1158,5);
   ecal_h6->SetBinContent(1159,4);
   ecal_h6->SetBinContent(1160,6);
   ecal_h6->SetBinContent(1161,12);
   ecal_h6->SetBinContent(1162,7);
   ecal_h6->SetBinContent(1163,8);
   ecal_h6->SetBinContent(1164,7);
   ecal_h6->SetBinContent(1165,5);
   ecal_h6->SetBinContent(1166,5);
   ecal_h6->SetBinContent(1167,3);
   ecal_h6->SetBinContent(1168,6);
   ecal_h6->SetBinContent(1169,6);
   ecal_h6->SetBinContent(1170,7);
   ecal_h6->SetBinContent(1171,11);
   ecal_h6->SetBinContent(1172,8);
   ecal_h6->SetBinContent(1173,7);
   ecal_h6->SetBinContent(1174,3);
   ecal_h6->SetBinContent(1175,6);
   ecal_h6->SetBinContent(1176,4);
   ecal_h6->SetBinContent(1177,4);
   ecal_h6->SetBinContent(1178,2);
   ecal_h6->SetBinContent(1179,2);
   ecal_h6->SetBinContent(1180,7);
   ecal_h6->SetBinContent(1181,5);
   ecal_h6->SetBinContent(1182,7);
   ecal_h6->SetBinContent(1183,2);
   ecal_h6->SetBinContent(1184,7);
   ecal_h6->SetBinContent(1185,7);
   ecal_h6->SetBinContent(1186,6);
   ecal_h6->SetBinContent(1187,4);
   ecal_h6->SetBinContent(1188,4);
   ecal_h6->SetBinContent(1189,3);
   ecal_h6->SetBinContent(1190,4);
   ecal_h6->SetBinContent(1191,4);
   ecal_h6->SetBinContent(1192,4);
   ecal_h6->SetBinContent(1193,5);
   ecal_h6->SetBinContent(1194,4);
   ecal_h6->SetBinContent(1195,6);
   ecal_h6->SetBinContent(1196,6);
   ecal_h6->SetBinContent(1197,4);
   ecal_h6->SetBinContent(1198,4);
   ecal_h6->SetBinContent(1199,11);
   ecal_h6->SetBinContent(1200,6);
   ecal_h6->SetBinContent(1201,4);
   ecal_h6->SetBinContent(1202,4);
   ecal_h6->SetBinContent(1203,5);
   ecal_h6->SetBinContent(1204,1);
   ecal_h6->SetBinContent(1205,8);
   ecal_h6->SetBinContent(1206,7);
   ecal_h6->SetBinContent(1207,3);
   ecal_h6->SetBinContent(1208,6);
   ecal_h6->SetBinContent(1209,5);
   ecal_h6->SetBinContent(1210,1);
   ecal_h6->SetBinContent(1211,7);
   ecal_h6->SetBinContent(1212,5);
   ecal_h6->SetBinContent(1213,7);
   ecal_h6->SetBinContent(1214,8);
   ecal_h6->SetBinContent(1215,2);
   ecal_h6->SetBinContent(1216,2);
   ecal_h6->SetBinContent(1217,6);
   ecal_h6->SetBinContent(1218,7);
   ecal_h6->SetBinContent(1219,8);
   ecal_h6->SetBinContent(1220,5);
   ecal_h6->SetBinContent(1221,5);
   ecal_h6->SetBinContent(1222,4);
   ecal_h6->SetBinContent(1223,4);
   ecal_h6->SetBinContent(1224,7);
   ecal_h6->SetBinContent(1225,5);
   ecal_h6->SetBinContent(1226,3);
   ecal_h6->SetBinContent(1227,5);
   ecal_h6->SetBinContent(1228,4);
   ecal_h6->SetBinContent(1229,6);
   ecal_h6->SetBinContent(1230,2);
   ecal_h6->SetBinContent(1231,4);
   ecal_h6->SetBinContent(1232,5);
   ecal_h6->SetBinContent(1233,5);
   ecal_h6->SetBinContent(1234,6);
   ecal_h6->SetBinContent(1235,5);
   ecal_h6->SetBinContent(1236,7);
   ecal_h6->SetBinContent(1237,3);
   ecal_h6->SetBinContent(1238,7);
   ecal_h6->SetBinContent(1239,2);
   ecal_h6->SetBinContent(1240,5);
   ecal_h6->SetBinContent(1241,2);
   ecal_h6->SetBinContent(1242,3);
   ecal_h6->SetBinContent(1243,12);
   ecal_h6->SetBinContent(1244,3);
   ecal_h6->SetBinContent(1245,5);
   ecal_h6->SetBinContent(1246,6);
   ecal_h6->SetBinContent(1247,4);
   ecal_h6->SetBinContent(1248,5);
   ecal_h6->SetBinContent(1249,7);
   ecal_h6->SetBinContent(1250,4);
   ecal_h6->SetBinContent(1251,4);
   ecal_h6->SetBinContent(1252,5);
   ecal_h6->SetBinContent(1253,3);
   ecal_h6->SetBinContent(1254,3);
   ecal_h6->SetBinContent(1255,3);
   ecal_h6->SetBinContent(1256,2);
   ecal_h6->SetBinContent(1257,5);
   ecal_h6->SetBinContent(1258,6);
   ecal_h6->SetBinContent(1259,4);
   ecal_h6->SetBinContent(1260,2);
   ecal_h6->SetBinContent(1261,3);
   ecal_h6->SetBinContent(1262,4);
   ecal_h6->SetBinContent(1263,1);
   ecal_h6->SetBinContent(1264,2);
   ecal_h6->SetBinContent(1265,4);
   ecal_h6->SetBinContent(1266,5);
   ecal_h6->SetBinContent(1267,5);
   ecal_h6->SetBinContent(1268,4);
   ecal_h6->SetBinContent(1269,1);
   ecal_h6->SetBinContent(1270,3);
   ecal_h6->SetBinContent(1271,3);
   ecal_h6->SetBinContent(1272,4);
   ecal_h6->SetBinContent(1273,3);
   ecal_h6->SetBinContent(1275,5);
   ecal_h6->SetBinContent(1276,5);
   ecal_h6->SetBinContent(1277,4);
   ecal_h6->SetBinContent(1278,1);
   ecal_h6->SetBinContent(1279,8);
   ecal_h6->SetBinContent(1280,9);
   ecal_h6->SetBinContent(1281,2);
   ecal_h6->SetBinContent(1282,5);
   ecal_h6->SetBinContent(1283,4);
   ecal_h6->SetBinContent(1284,3);
   ecal_h6->SetBinContent(1285,4);
   ecal_h6->SetBinContent(1286,3);
   ecal_h6->SetBinContent(1287,2);
   ecal_h6->SetBinContent(1288,1);
   ecal_h6->SetBinContent(1289,2);
   ecal_h6->SetBinContent(1290,4);
   ecal_h6->SetBinContent(1291,7);
   ecal_h6->SetBinContent(1292,6);
   ecal_h6->SetBinContent(1293,3);
   ecal_h6->SetBinContent(1294,4);
   ecal_h6->SetBinContent(1295,3);
   ecal_h6->SetBinContent(1296,2);
   ecal_h6->SetBinContent(1297,3);
   ecal_h6->SetBinContent(1298,2);
   ecal_h6->SetBinContent(1300,3);
   ecal_h6->SetBinContent(1301,1);
   ecal_h6->SetBinContent(1302,3);
   ecal_h6->SetBinContent(1303,4);
   ecal_h6->SetBinContent(1304,6);
   ecal_h6->SetBinContent(1305,7);
   ecal_h6->SetBinContent(1306,2);
   ecal_h6->SetBinContent(1307,3);
   ecal_h6->SetBinContent(1308,2);
   ecal_h6->SetBinContent(1309,7);
   ecal_h6->SetBinContent(1310,5);
   ecal_h6->SetBinContent(1311,3);
   ecal_h6->SetBinContent(1312,4);
   ecal_h6->SetBinContent(1313,1);
   ecal_h6->SetBinContent(1315,2);
   ecal_h6->SetBinContent(1316,2);
   ecal_h6->SetBinContent(1318,5);
   ecal_h6->SetBinContent(1319,3);
   ecal_h6->SetBinContent(1320,5);
   ecal_h6->SetBinContent(1321,5);
   ecal_h6->SetBinContent(1322,2);
   ecal_h6->SetBinContent(1323,1);
   ecal_h6->SetBinContent(1324,3);
   ecal_h6->SetBinContent(1325,8);
   ecal_h6->SetBinContent(1326,3);
   ecal_h6->SetBinContent(1327,5);
   ecal_h6->SetBinContent(1328,4);
   ecal_h6->SetBinContent(1329,3);
   ecal_h6->SetBinContent(1330,3);
   ecal_h6->SetBinContent(1331,3);
   ecal_h6->SetBinContent(1332,2);
   ecal_h6->SetBinContent(1333,4);
   ecal_h6->SetBinContent(1334,5);
   ecal_h6->SetBinContent(1336,4);
   ecal_h6->SetBinContent(1337,2);
   ecal_h6->SetBinContent(1338,3);
   ecal_h6->SetBinContent(1339,4);
   ecal_h6->SetBinContent(1340,2);
   ecal_h6->SetBinContent(1341,2);
   ecal_h6->SetBinContent(1342,2);
   ecal_h6->SetBinContent(1343,4);
   ecal_h6->SetBinContent(1344,2);
   ecal_h6->SetBinContent(1345,2);
   ecal_h6->SetBinContent(1346,3);
   ecal_h6->SetBinContent(1347,3);
   ecal_h6->SetBinContent(1348,5);
   ecal_h6->SetBinContent(1349,4);
   ecal_h6->SetBinContent(1350,4);
   ecal_h6->SetBinContent(1351,5);
   ecal_h6->SetBinContent(1352,1);
   ecal_h6->SetBinContent(1353,5);
   ecal_h6->SetBinContent(1354,4);
   ecal_h6->SetBinContent(1355,2);
   ecal_h6->SetBinContent(1356,3);
   ecal_h6->SetBinContent(1357,1);
   ecal_h6->SetBinContent(1358,4);
   ecal_h6->SetBinContent(1359,1);
   ecal_h6->SetBinContent(1360,2);
   ecal_h6->SetBinContent(1361,2);
   ecal_h6->SetBinContent(1362,5);
   ecal_h6->SetBinContent(1363,3);
   ecal_h6->SetBinContent(1365,3);
   ecal_h6->SetBinContent(1366,6);
   ecal_h6->SetBinContent(1367,1);
   ecal_h6->SetBinContent(1368,6);
   ecal_h6->SetBinContent(1369,3);
   ecal_h6->SetBinContent(1371,3);
   ecal_h6->SetBinContent(1372,1);
   ecal_h6->SetBinContent(1373,1);
   ecal_h6->SetBinContent(1374,4);
   ecal_h6->SetBinContent(1375,4);
   ecal_h6->SetBinContent(1376,1);
   ecal_h6->SetBinContent(1377,3);
   ecal_h6->SetBinContent(1378,3);
   ecal_h6->SetBinContent(1379,5);
   ecal_h6->SetBinContent(1380,7);
   ecal_h6->SetBinContent(1382,5);
   ecal_h6->SetBinContent(1384,5);
   ecal_h6->SetBinContent(1385,1);
   ecal_h6->SetBinContent(1386,1);
   ecal_h6->SetBinContent(1387,2);
   ecal_h6->SetBinContent(1388,2);
   ecal_h6->SetBinContent(1389,4);
   ecal_h6->SetBinContent(1390,1);
   ecal_h6->SetBinContent(1391,2);
   ecal_h6->SetBinContent(1392,3);
   ecal_h6->SetBinContent(1393,4);
   ecal_h6->SetBinContent(1394,1);
   ecal_h6->SetBinContent(1395,4);
   ecal_h6->SetBinContent(1396,2);
   ecal_h6->SetBinContent(1398,2);
   ecal_h6->SetBinContent(1399,1);
   ecal_h6->SetBinContent(1400,1);
   ecal_h6->SetBinContent(1401,3);
   ecal_h6->SetBinContent(1402,2);
   ecal_h6->SetBinContent(1403,1);
   ecal_h6->SetBinContent(1404,4);
   ecal_h6->SetBinContent(1405,5);
   ecal_h6->SetBinContent(1406,2);
   ecal_h6->SetBinContent(1408,1);
   ecal_h6->SetBinContent(1409,1);
   ecal_h6->SetBinContent(1410,4);
   ecal_h6->SetBinContent(1411,1);
   ecal_h6->SetBinContent(1412,1);
   ecal_h6->SetBinContent(1414,1);
   ecal_h6->SetBinContent(1415,1);
   ecal_h6->SetBinContent(1416,6);
   ecal_h6->SetBinContent(1417,3);
   ecal_h6->SetBinContent(1418,1);
   ecal_h6->SetBinContent(1419,2);
   ecal_h6->SetBinContent(1420,2);
   ecal_h6->SetBinContent(1421,2);
   ecal_h6->SetBinContent(1422,2);
   ecal_h6->SetBinContent(1423,2);
   ecal_h6->SetBinContent(1424,2);
   ecal_h6->SetBinContent(1425,7);
   ecal_h6->SetBinContent(1426,2);
   ecal_h6->SetBinContent(1427,1);
   ecal_h6->SetBinContent(1428,1);
   ecal_h6->SetBinContent(1429,2);
   ecal_h6->SetBinContent(1431,2);
   ecal_h6->SetBinContent(1432,1);
   ecal_h6->SetBinContent(1434,1);
   ecal_h6->SetBinContent(1435,2);
   ecal_h6->SetBinContent(1436,3);
   ecal_h6->SetBinContent(1437,2);
   ecal_h6->SetBinContent(1438,1);
   ecal_h6->SetBinContent(1439,5);
   ecal_h6->SetBinContent(1440,2);
   ecal_h6->SetBinContent(1442,2);
   ecal_h6->SetBinContent(1443,3);
   ecal_h6->SetBinContent(1444,2);
   ecal_h6->SetBinContent(1445,3);
   ecal_h6->SetBinContent(1446,1);
   ecal_h6->SetBinContent(1447,3);
   ecal_h6->SetBinContent(1448,2);
   ecal_h6->SetBinContent(1449,2);
   ecal_h6->SetBinContent(1450,3);
   ecal_h6->SetBinContent(1453,2);
   ecal_h6->SetBinContent(1454,1);
   ecal_h6->SetBinContent(1456,7);
   ecal_h6->SetBinContent(1459,1);
   ecal_h6->SetBinContent(1460,5);
   ecal_h6->SetBinContent(1462,1);
   ecal_h6->SetBinContent(1463,1);
   ecal_h6->SetBinContent(1464,2);
   ecal_h6->SetBinContent(1465,2);
   ecal_h6->SetBinContent(1466,3);
   ecal_h6->SetBinContent(1467,1);
   ecal_h6->SetBinContent(1468,2);
   ecal_h6->SetBinContent(1469,1);
   ecal_h6->SetBinContent(1470,2);
   ecal_h6->SetBinContent(1471,4);
   ecal_h6->SetBinContent(1472,4);
   ecal_h6->SetBinContent(1474,2);
   ecal_h6->SetBinContent(1475,1);
   ecal_h6->SetBinContent(1476,1);
   ecal_h6->SetBinContent(1477,4);
   ecal_h6->SetBinContent(1478,3);
   ecal_h6->SetBinContent(1479,1);
   ecal_h6->SetBinContent(1480,3);
   ecal_h6->SetBinContent(1482,2);
   ecal_h6->SetBinContent(1483,4);
   ecal_h6->SetBinContent(1484,2);
   ecal_h6->SetBinContent(1485,1);
   ecal_h6->SetBinContent(1486,3);
   ecal_h6->SetBinContent(1487,2);
   ecal_h6->SetBinContent(1488,3);
   ecal_h6->SetBinContent(1489,3);
   ecal_h6->SetBinContent(1490,3);
   ecal_h6->SetBinContent(1491,5);
   ecal_h6->SetBinContent(1493,3);
   ecal_h6->SetBinContent(1494,5);
   ecal_h6->SetBinContent(1495,3);
   ecal_h6->SetBinContent(1496,1);
   ecal_h6->SetBinContent(1497,2);
   ecal_h6->SetBinContent(1498,1);
   ecal_h6->SetBinContent(1500,3);
   ecal_h6->SetBinContent(1501,2);
   ecal_h6->SetBinContent(1502,1);
   ecal_h6->SetBinContent(1503,2);
   ecal_h6->SetBinContent(1506,1);
   ecal_h6->SetBinContent(1507,1);
   ecal_h6->SetBinContent(1508,1);
   ecal_h6->SetBinContent(1509,1);
   ecal_h6->SetBinContent(1510,2);
   ecal_h6->SetBinContent(1512,1);
   ecal_h6->SetBinContent(1513,1);
   ecal_h6->SetBinContent(1514,2);
   ecal_h6->SetBinContent(1515,1);
   ecal_h6->SetBinContent(1516,1);
   ecal_h6->SetBinContent(1519,4);
   ecal_h6->SetBinContent(1520,1);
   ecal_h6->SetBinContent(1521,2);
   ecal_h6->SetBinContent(1522,1);
   ecal_h6->SetBinContent(1523,1);
   ecal_h6->SetBinContent(1524,3);
   ecal_h6->SetBinContent(1525,2);
   ecal_h6->SetBinContent(1526,6);
   ecal_h6->SetBinContent(1528,2);
   ecal_h6->SetBinContent(1529,4);
   ecal_h6->SetBinContent(1530,4);
   ecal_h6->SetBinContent(1533,3);
   ecal_h6->SetBinContent(1534,4);
   ecal_h6->SetBinContent(1536,1);
   ecal_h6->SetBinContent(1537,2);
   ecal_h6->SetBinContent(1539,1);
   ecal_h6->SetBinContent(1540,1);
   ecal_h6->SetBinContent(1541,1);
   ecal_h6->SetBinContent(1542,1);
   ecal_h6->SetBinContent(1543,1);
   ecal_h6->SetBinContent(1544,3);
   ecal_h6->SetBinContent(1545,2);
   ecal_h6->SetBinContent(1549,2);
   ecal_h6->SetBinContent(1551,3);
   ecal_h6->SetBinContent(1553,1);
   ecal_h6->SetBinContent(1554,1);
   ecal_h6->SetBinContent(1555,2);
   ecal_h6->SetBinContent(1557,1);
   ecal_h6->SetBinContent(1558,1);
   ecal_h6->SetBinContent(1559,3);
   ecal_h6->SetBinContent(1560,2);
   ecal_h6->SetBinContent(1561,1);
   ecal_h6->SetBinContent(1562,2);
   ecal_h6->SetBinContent(1564,1);
   ecal_h6->SetBinContent(1566,1);
   ecal_h6->SetBinContent(1567,3);
   ecal_h6->SetBinContent(1568,1);
   ecal_h6->SetBinContent(1570,3);
   ecal_h6->SetBinContent(1571,2);
   ecal_h6->SetBinContent(1572,1);
   ecal_h6->SetBinContent(1573,2);
   ecal_h6->SetBinContent(1575,1);
   ecal_h6->SetBinContent(1576,2);
   ecal_h6->SetBinContent(1577,3);
   ecal_h6->SetBinContent(1578,3);
   ecal_h6->SetBinContent(1579,2);
   ecal_h6->SetBinContent(1581,1);
   ecal_h6->SetBinContent(1585,2);
   ecal_h6->SetBinContent(1586,1);
   ecal_h6->SetBinContent(1587,1);
   ecal_h6->SetBinContent(1588,1);
   ecal_h6->SetBinContent(1589,1);
   ecal_h6->SetBinContent(1590,1);
   ecal_h6->SetBinContent(1592,1);
   ecal_h6->SetBinContent(1593,1);
   ecal_h6->SetBinContent(1594,1);
   ecal_h6->SetBinContent(1595,1);
   ecal_h6->SetBinContent(1596,2);
   ecal_h6->SetBinContent(1599,1);
   ecal_h6->SetBinContent(1600,2);
   ecal_h6->SetBinContent(1601,4);
   ecal_h6->SetBinContent(1603,1);
   ecal_h6->SetBinContent(1604,1);
   ecal_h6->SetBinContent(1606,3);
   ecal_h6->SetBinContent(1607,3);
   ecal_h6->SetBinContent(1608,2);
   ecal_h6->SetBinContent(1609,2);
   ecal_h6->SetBinContent(1614,1);
   ecal_h6->SetBinContent(1615,3);
   ecal_h6->SetBinContent(1616,2);
   ecal_h6->SetBinContent(1617,3);
   ecal_h6->SetBinContent(1618,3);
   ecal_h6->SetBinContent(1624,1);
   ecal_h6->SetBinContent(1625,3);
   ecal_h6->SetBinContent(1627,1);
   ecal_h6->SetBinContent(1628,1);
   ecal_h6->SetBinContent(1629,2);
   ecal_h6->SetBinContent(1631,1);
   ecal_h6->SetBinContent(1632,2);
   ecal_h6->SetBinContent(1634,2);
   ecal_h6->SetBinContent(1635,3);
   ecal_h6->SetBinContent(1636,2);
   ecal_h6->SetBinContent(1638,1);
   ecal_h6->SetBinContent(1639,1);
   ecal_h6->SetBinContent(1640,2);
   ecal_h6->SetBinContent(1641,3);
   ecal_h6->SetBinContent(1644,1);
   ecal_h6->SetBinContent(1647,1);
   ecal_h6->SetBinContent(1648,2);
   ecal_h6->SetBinContent(1650,2);
   ecal_h6->SetBinContent(1651,1);
   ecal_h6->SetBinContent(1653,1);
   ecal_h6->SetBinContent(1654,1);
   ecal_h6->SetBinContent(1658,1);
   ecal_h6->SetBinContent(1659,1);
   ecal_h6->SetBinContent(1661,1);
   ecal_h6->SetBinContent(1662,1);
   ecal_h6->SetBinContent(1663,1);
   ecal_h6->SetBinContent(1665,2);
   ecal_h6->SetBinContent(1666,2);
   ecal_h6->SetBinContent(1668,1);
   ecal_h6->SetBinContent(1670,1);
   ecal_h6->SetBinContent(1671,1);
   ecal_h6->SetBinContent(1672,1);
   ecal_h6->SetBinContent(1674,1);
   ecal_h6->SetBinContent(1675,1);
   ecal_h6->SetBinContent(1676,1);
   ecal_h6->SetBinContent(1678,1);
   ecal_h6->SetBinContent(1679,2);
   ecal_h6->SetBinContent(1682,1);
   ecal_h6->SetBinContent(1684,1);
   ecal_h6->SetBinContent(1685,2);
   ecal_h6->SetBinContent(1686,2);
   ecal_h6->SetBinContent(1689,1);
   ecal_h6->SetBinContent(1692,1);
   ecal_h6->SetBinContent(1694,1);
   ecal_h6->SetBinContent(1695,1);
   ecal_h6->SetBinContent(1696,1);
   ecal_h6->SetBinContent(1698,1);
   ecal_h6->SetBinContent(1699,1);
   ecal_h6->SetBinContent(1702,2);
   ecal_h6->SetBinContent(1705,1);
   ecal_h6->SetBinContent(1706,1);
   ecal_h6->SetBinContent(1707,1);
   ecal_h6->SetBinContent(1708,1);
   ecal_h6->SetBinContent(1709,3);
   ecal_h6->SetBinContent(1710,1);
   ecal_h6->SetBinContent(1711,2);
   ecal_h6->SetBinContent(1713,2);
   ecal_h6->SetBinContent(1715,3);
   ecal_h6->SetBinContent(1716,2);
   ecal_h6->SetBinContent(1718,1);
   ecal_h6->SetBinContent(1722,1);
   ecal_h6->SetBinContent(1723,4);
   ecal_h6->SetBinContent(1724,3);
   ecal_h6->SetBinContent(1728,3);
   ecal_h6->SetBinContent(1729,1);
   ecal_h6->SetBinContent(1731,2);
   ecal_h6->SetBinContent(1740,2);
   ecal_h6->SetBinContent(1741,2);
   ecal_h6->SetBinContent(1742,1);
   ecal_h6->SetBinContent(1744,2);
   ecal_h6->SetBinContent(1745,1);
   ecal_h6->SetBinContent(1746,2);
   ecal_h6->SetBinContent(1748,1);
   ecal_h6->SetBinContent(1752,2);
   ecal_h6->SetBinContent(1753,1);
   ecal_h6->SetBinContent(1754,1);
   ecal_h6->SetBinContent(1756,1);
   ecal_h6->SetBinContent(1757,1);
   ecal_h6->SetBinContent(1758,1);
   ecal_h6->SetBinContent(1761,2);
   ecal_h6->SetBinContent(1763,1);
   ecal_h6->SetBinContent(1764,1);
   ecal_h6->SetBinContent(1765,3);
   ecal_h6->SetBinContent(1767,1);
   ecal_h6->SetBinContent(1768,1);
   ecal_h6->SetBinContent(1769,2);
   ecal_h6->SetBinContent(1770,1);
   ecal_h6->SetBinContent(1771,1);
   ecal_h6->SetBinContent(1772,1);
   ecal_h6->SetBinContent(1773,3);
   ecal_h6->SetBinContent(1774,2);
   ecal_h6->SetBinContent(1775,2);
   ecal_h6->SetBinContent(1777,1);
   ecal_h6->SetBinContent(1778,1);
   ecal_h6->SetBinContent(1782,1);
   ecal_h6->SetBinContent(1784,1);
   ecal_h6->SetBinContent(1786,1);
   ecal_h6->SetBinContent(1787,1);
   ecal_h6->SetBinContent(1788,1);
   ecal_h6->SetBinContent(1789,1);
   ecal_h6->SetBinContent(1790,2);
   ecal_h6->SetBinContent(1791,1);
   ecal_h6->SetBinContent(1792,1);
   ecal_h6->SetBinContent(1794,1);
   ecal_h6->SetBinContent(1796,1);
   ecal_h6->SetBinContent(1797,1);
   ecal_h6->SetBinContent(1800,1);
   ecal_h6->SetBinContent(1801,2);
   ecal_h6->SetBinContent(1803,1);
   ecal_h6->SetBinContent(1805,2);
   ecal_h6->SetBinContent(1806,1);
   ecal_h6->SetBinContent(1807,2);
   ecal_h6->SetBinContent(1809,2);
   ecal_h6->SetBinContent(1810,1);
   ecal_h6->SetBinContent(1811,1);
   ecal_h6->SetBinContent(1812,1);
   ecal_h6->SetBinContent(1814,2);
   ecal_h6->SetBinContent(1815,1);
   ecal_h6->SetBinContent(1818,1);
   ecal_h6->SetBinContent(1821,1);
   ecal_h6->SetBinContent(1825,2);
   ecal_h6->SetBinContent(1826,1);
   ecal_h6->SetBinContent(1829,1);
   ecal_h6->SetBinContent(1830,1);
   ecal_h6->SetBinContent(1832,2);
   ecal_h6->SetBinContent(1834,1);
   ecal_h6->SetBinContent(1835,2);
   ecal_h6->SetBinContent(1837,3);
   ecal_h6->SetBinContent(1839,1);
   ecal_h6->SetBinContent(1840,1);
   ecal_h6->SetBinContent(1841,1);
   ecal_h6->SetBinContent(1843,1);
   ecal_h6->SetBinContent(1844,3);
   ecal_h6->SetBinContent(1845,2);
   ecal_h6->SetBinContent(1846,1);
   ecal_h6->SetBinContent(1847,1);
   ecal_h6->SetBinContent(1848,2);
   ecal_h6->SetBinContent(1849,1);
   ecal_h6->SetBinContent(1850,3);
   ecal_h6->SetBinContent(1854,2);
   ecal_h6->SetBinContent(1855,2);
   ecal_h6->SetBinContent(1856,1);
   ecal_h6->SetBinContent(1857,2);
   ecal_h6->SetBinContent(1858,1);
   ecal_h6->SetBinContent(1859,1);
   ecal_h6->SetBinContent(1860,1);
   ecal_h6->SetBinContent(1861,1);
   ecal_h6->SetBinContent(1862,2);
   ecal_h6->SetBinContent(1863,1);
   ecal_h6->SetBinContent(1869,1);
   ecal_h6->SetBinContent(1872,1);
   ecal_h6->SetBinContent(1873,1);
   ecal_h6->SetBinContent(1875,1);
   ecal_h6->SetBinContent(1877,1);
   ecal_h6->SetBinContent(1883,1);
   ecal_h6->SetBinContent(1884,1);
   ecal_h6->SetBinContent(1886,2);
   ecal_h6->SetBinContent(1889,1);
   ecal_h6->SetBinContent(1892,2);
   ecal_h6->SetBinContent(1895,1);
   ecal_h6->SetBinContent(1896,1);
   ecal_h6->SetBinContent(1900,1);
   ecal_h6->SetBinContent(1902,1);
   ecal_h6->SetBinContent(1903,1);
   ecal_h6->SetBinContent(1908,1);
   ecal_h6->SetBinContent(1910,2);
   ecal_h6->SetBinContent(1912,1);
   ecal_h6->SetBinContent(1915,1);
   ecal_h6->SetBinContent(1921,1);
   ecal_h6->SetBinContent(1922,1);
   ecal_h6->SetBinContent(1923,2);
   ecal_h6->SetBinContent(1926,2);
   ecal_h6->SetBinContent(1930,1);
   ecal_h6->SetBinContent(1938,1);
   ecal_h6->SetBinContent(1942,1);
   ecal_h6->SetBinContent(1946,1);
   ecal_h6->SetBinContent(1947,1);
   ecal_h6->SetBinContent(1948,1);
   ecal_h6->SetBinContent(1951,1);
   ecal_h6->SetBinContent(1957,1);
   ecal_h6->SetBinContent(1960,1);
   ecal_h6->SetBinContent(1962,1);
   ecal_h6->SetBinContent(1963,1);
   ecal_h6->SetBinContent(1965,1);
   ecal_h6->SetBinContent(1966,1);
   ecal_h6->SetBinContent(1969,1);
   ecal_h6->SetBinContent(1971,1);
   ecal_h6->SetBinContent(1977,1);
   ecal_h6->SetBinContent(1978,1);
   ecal_h6->SetBinContent(1982,1);
   ecal_h6->SetBinContent(1984,1);
   ecal_h6->SetBinContent(1988,1);
   ecal_h6->SetBinContent(1989,1);
   ecal_h6->SetBinContent(1990,1);
   ecal_h6->SetBinContent(1991,2);
   ecal_h6->SetBinContent(1996,1);
   ecal_h6->SetBinContent(1998,2);
   ecal_h6->SetBinContent(2003,1);
   ecal_h6->SetBinContent(2006,1);
   ecal_h6->SetBinContent(2016,1);
   ecal_h6->SetBinContent(2020,2);
   ecal_h6->SetBinContent(2024,1);
   ecal_h6->SetBinContent(2029,1);
   ecal_h6->SetBinContent(2031,1);
   ecal_h6->SetBinContent(2032,1);
   ecal_h6->SetBinContent(2033,1);
   ecal_h6->SetBinContent(2037,1);
   ecal_h6->SetBinContent(2043,1);
   ecal_h6->SetBinContent(2045,1);
   ecal_h6->SetBinContent(2047,1);
   ecal_h6->SetBinContent(2055,1);
   ecal_h6->SetBinContent(2056,1);
   ecal_h6->SetBinContent(2058,1);
   ecal_h6->SetBinContent(2062,3);
   ecal_h6->SetBinContent(2067,1);
   ecal_h6->SetBinContent(2073,1);
   ecal_h6->SetBinContent(2088,2);
   ecal_h6->SetBinContent(2104,1);
   ecal_h6->SetBinContent(2106,1);
   ecal_h6->SetBinContent(2116,1);
   ecal_h6->SetBinContent(2130,1);
   ecal_h6->SetBinContent(2133,2);
   ecal_h6->SetBinContent(2136,1);
   ecal_h6->SetBinContent(2140,1);
   ecal_h6->SetBinContent(2143,1);
   ecal_h6->SetBinContent(2151,1);
   ecal_h6->SetBinContent(2153,1);
   ecal_h6->SetBinContent(2157,1);
   ecal_h6->SetBinContent(2163,2);
   ecal_h6->SetBinContent(2165,2);
   ecal_h6->SetBinContent(2167,1);
   ecal_h6->SetBinContent(2168,1);
   ecal_h6->SetBinContent(2173,1);
   ecal_h6->SetBinContent(2178,2);
   ecal_h6->SetBinContent(2181,1);
   ecal_h6->SetBinContent(2182,1);
   ecal_h6->SetBinContent(2185,1);
   ecal_h6->SetBinContent(2203,1);
   ecal_h6->SetBinContent(2207,1);
   ecal_h6->SetBinContent(2210,2);
   ecal_h6->SetBinContent(2214,1);
   ecal_h6->SetBinContent(2219,1);
   ecal_h6->SetBinContent(2220,1);
   ecal_h6->SetBinContent(2229,1);
   ecal_h6->SetBinContent(2232,3);
   ecal_h6->SetBinContent(2233,1);
   ecal_h6->SetBinContent(2242,1);
   ecal_h6->SetBinContent(2244,1);
   ecal_h6->SetBinContent(2247,1);
   ecal_h6->SetBinContent(2255,1);
   ecal_h6->SetBinContent(2263,1);
   ecal_h6->SetBinContent(2265,1);
   ecal_h6->SetBinContent(2267,1);
   ecal_h6->SetBinContent(2275,1);
   ecal_h6->SetBinContent(2278,1);
   ecal_h6->SetBinContent(2284,1);
   ecal_h6->SetBinContent(2301,2);
   ecal_h6->SetBinContent(2307,1);
   ecal_h6->SetBinContent(2312,1);
   ecal_h6->SetBinContent(2318,1);
   ecal_h6->SetBinContent(2321,1);
   ecal_h6->SetBinContent(2322,1);
   ecal_h6->SetBinContent(2324,1);
   ecal_h6->SetBinContent(2332,1);
   ecal_h6->SetBinContent(2334,1);
   ecal_h6->SetBinContent(2335,2);
   ecal_h6->SetBinContent(2336,1);
   ecal_h6->SetBinContent(2337,1);
   ecal_h6->SetBinContent(2343,1);
   ecal_h6->SetBinContent(2344,1);
   ecal_h6->SetBinContent(2350,1);
   ecal_h6->SetBinContent(2352,1);
   ecal_h6->SetBinContent(2359,1);
   ecal_h6->SetBinContent(2361,1);
   ecal_h6->SetBinContent(2368,1);
   ecal_h6->SetBinContent(2372,1);
   ecal_h6->SetBinContent(2373,1);
   ecal_h6->SetBinContent(2376,2);
   ecal_h6->SetBinContent(2386,1);
   ecal_h6->SetBinContent(2388,1);
   ecal_h6->SetBinContent(2393,1);
   ecal_h6->SetBinContent(2404,2);
   ecal_h6->SetBinContent(2407,1);
   ecal_h6->SetBinContent(2408,1);
   ecal_h6->SetBinContent(2413,1);
   ecal_h6->SetBinContent(2420,1);
   ecal_h6->SetBinContent(2438,1);
   ecal_h6->SetBinContent(2443,1);
   ecal_h6->SetBinContent(2457,1);
   ecal_h6->SetBinContent(2461,1);
   ecal_h6->SetBinContent(2465,1);
   ecal_h6->SetBinContent(2470,1);
   ecal_h6->SetBinContent(2472,1);
   ecal_h6->SetBinContent(2477,1);
   ecal_h6->SetBinContent(2480,1);
   ecal_h6->SetBinContent(2490,1);
   ecal_h6->SetBinContent(2493,2);
   ecal_h6->SetBinContent(2508,1);
   ecal_h6->SetBinContent(2512,1);
   ecal_h6->SetBinContent(2514,1);
   ecal_h6->SetBinContent(2531,1);
   ecal_h6->SetBinContent(2564,1);
   ecal_h6->SetBinContent(2565,1);
   ecal_h6->SetBinContent(2568,1);
   ecal_h6->SetBinContent(2573,2);
   ecal_h6->SetBinContent(2574,1);
   ecal_h6->SetBinContent(2576,1);
   ecal_h6->SetBinContent(2588,1);
   ecal_h6->SetBinContent(2591,1);
   ecal_h6->SetBinContent(2595,1);
   ecal_h6->SetBinContent(2596,1);
   ecal_h6->SetBinContent(2611,1);
   ecal_h6->SetBinContent(2613,1);
   ecal_h6->SetBinContent(2627,1);
   ecal_h6->SetBinContent(2639,1);
   ecal_h6->SetBinContent(2653,1);
   ecal_h6->SetBinContent(2655,1);
   ecal_h6->SetBinContent(2656,1);
   ecal_h6->SetBinContent(2660,1);
   ecal_h6->SetBinContent(2666,2);
   ecal_h6->SetBinContent(2667,1);
   ecal_h6->SetBinContent(2677,1);
   ecal_h6->SetBinContent(2678,1);
   ecal_h6->SetBinContent(2680,1);
   ecal_h6->SetBinContent(2682,1);
   ecal_h6->SetBinContent(2687,1);
   ecal_h6->SetBinContent(2689,1);
   ecal_h6->SetBinContent(2692,1);
   ecal_h6->SetBinContent(2693,1);
   ecal_h6->SetBinContent(2696,1);
   ecal_h6->SetBinContent(2700,1);
   ecal_h6->SetBinContent(2701,1);
   ecal_h6->SetBinContent(2707,1);
   ecal_h6->SetBinContent(2720,1);
   ecal_h6->SetBinContent(2722,1);
   ecal_h6->SetBinContent(2725,1);
   ecal_h6->SetBinContent(2728,1);
   ecal_h6->SetBinContent(2732,1);
   ecal_h6->SetBinContent(2739,1);
   ecal_h6->SetBinContent(2747,1);
   ecal_h6->SetBinContent(2751,1);
   ecal_h6->SetBinContent(2765,1);
   ecal_h6->SetBinContent(2769,1);
   ecal_h6->SetBinContent(2773,1);
   ecal_h6->SetBinContent(2774,2);
   ecal_h6->SetBinContent(2807,1);
   ecal_h6->SetBinContent(2853,1);
   ecal_h6->SetBinContent(2870,1);
   ecal_h6->SetBinContent(2897,1);
   ecal_h6->SetBinContent(2915,1);
   ecal_h6->SetBinContent(3024,1);
   ecal_h6->SetMaximum(2.99943e+07);
   ecal_h6->SetEntries(5080675);
   ecal_h6->SetStats(0);

   ci = TColor::GetColor("#006699");
   ecal_h6->SetFillColor(ci);
   ecal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   ecal_h6->GetXaxis()->SetRange(16,31);
   ecal_h6->GetXaxis()->SetLabelFont(42);
   ecal_h6->GetXaxis()->SetLabelSize(0.035);
   ecal_h6->GetXaxis()->SetTitleSize(0.035);
   ecal_h6->GetXaxis()->SetTitleFont(42);
   ecal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   ecal_h6->GetYaxis()->SetLabelFont(42);
   ecal_h6->GetYaxis()->SetLabelSize(0.035);
   ecal_h6->GetYaxis()->SetTitleSize(0.035);
   ecal_h6->GetYaxis()->SetTitleFont(42);
   ecal_h6->GetZaxis()->SetLabelFont(42);
   ecal_h6->GetZaxis()->SetLabelSize(0.035);
   ecal_h6->GetZaxis()->SetTitleSize(0.035);
   ecal_h6->GetZaxis()->SetTitleFont(42);
   ecal_h6->Draw("hist same");
   
   TH1F *ecal_h6 = new TH1F("ecal_h6","",9000,0,2000);
   ecal_h6->SetBinContent(3,172386);
   ecal_h6->SetBinContent(4,333389);
   ecal_h6->SetBinContent(5,599886);
   ecal_h6->SetBinContent(6,523868);
   ecal_h6->SetBinContent(7,334831);
   ecal_h6->SetBinContent(8,236106);
   ecal_h6->SetBinContent(9,193813);
   ecal_h6->SetBinContent(10,172898);
   ecal_h6->SetBinContent(11,153432);
   ecal_h6->SetBinContent(12,134654);
   ecal_h6->SetBinContent(13,120096);
   ecal_h6->SetBinContent(14,108056);
   ecal_h6->SetBinContent(15,99589);
   ecal_h6->SetBinContent(16,90389);
   ecal_h6->SetBinContent(17,82684);
   ecal_h6->SetBinContent(18,75573);
   ecal_h6->SetBinContent(19,70445);
   ecal_h6->SetBinContent(20,65344);
   ecal_h6->SetBinContent(21,60572);
   ecal_h6->SetBinContent(22,56142);
   ecal_h6->SetBinContent(23,52493);
   ecal_h6->SetBinContent(24,48523);
   ecal_h6->SetBinContent(25,46026);
   ecal_h6->SetBinContent(26,42802);
   ecal_h6->SetBinContent(27,40478);
   ecal_h6->SetBinContent(28,38052);
   ecal_h6->SetBinContent(29,35949);
   ecal_h6->SetBinContent(30,33544);
   ecal_h6->SetBinContent(31,32333);
   ecal_h6->SetBinContent(32,30134);
   ecal_h6->SetBinContent(33,28448);
   ecal_h6->SetBinContent(34,27034);
   ecal_h6->SetBinContent(35,25796);
   ecal_h6->SetBinContent(36,24339);
   ecal_h6->SetBinContent(37,23082);
   ecal_h6->SetBinContent(38,22458);
   ecal_h6->SetBinContent(39,21234);
   ecal_h6->SetBinContent(40,20243);
   ecal_h6->SetBinContent(41,19210);
   ecal_h6->SetBinContent(42,18381);
   ecal_h6->SetBinContent(43,17389);
   ecal_h6->SetBinContent(44,16877);
   ecal_h6->SetBinContent(45,16274);
   ecal_h6->SetBinContent(46,15532);
   ecal_h6->SetBinContent(47,14890);
   ecal_h6->SetBinContent(48,14467);
   ecal_h6->SetBinContent(49,13782);
   ecal_h6->SetBinContent(50,13464);
   ecal_h6->SetBinContent(51,12983);
   ecal_h6->SetBinContent(52,12381);
   ecal_h6->SetBinContent(53,11865);
   ecal_h6->SetBinContent(54,11579);
   ecal_h6->SetBinContent(55,11023);
   ecal_h6->SetBinContent(56,10807);
   ecal_h6->SetBinContent(57,10286);
   ecal_h6->SetBinContent(58,9980);
   ecal_h6->SetBinContent(59,9851);
   ecal_h6->SetBinContent(60,9384);
   ecal_h6->SetBinContent(61,9135);
   ecal_h6->SetBinContent(62,8922);
   ecal_h6->SetBinContent(63,8714);
   ecal_h6->SetBinContent(64,8225);
   ecal_h6->SetBinContent(65,8056);
   ecal_h6->SetBinContent(66,7889);
   ecal_h6->SetBinContent(67,7656);
   ecal_h6->SetBinContent(68,7409);
   ecal_h6->SetBinContent(69,7176);
   ecal_h6->SetBinContent(70,6985);
   ecal_h6->SetBinContent(71,6691);
   ecal_h6->SetBinContent(72,6642);
   ecal_h6->SetBinContent(73,6431);
   ecal_h6->SetBinContent(74,6215);
   ecal_h6->SetBinContent(75,6157);
   ecal_h6->SetBinContent(76,6029);
   ecal_h6->SetBinContent(77,5848);
   ecal_h6->SetBinContent(78,5633);
   ecal_h6->SetBinContent(79,5481);
   ecal_h6->SetBinContent(80,5357);
   ecal_h6->SetBinContent(81,5393);
   ecal_h6->SetBinContent(82,5152);
   ecal_h6->SetBinContent(83,4971);
   ecal_h6->SetBinContent(84,4899);
   ecal_h6->SetBinContent(85,4847);
   ecal_h6->SetBinContent(86,4627);
   ecal_h6->SetBinContent(87,4611);
   ecal_h6->SetBinContent(88,4578);
   ecal_h6->SetBinContent(89,4375);
   ecal_h6->SetBinContent(90,4259);
   ecal_h6->SetBinContent(91,4216);
   ecal_h6->SetBinContent(92,4023);
   ecal_h6->SetBinContent(93,4054);
   ecal_h6->SetBinContent(94,3804);
   ecal_h6->SetBinContent(95,3793);
   ecal_h6->SetBinContent(96,3760);
   ecal_h6->SetBinContent(97,3645);
   ecal_h6->SetBinContent(98,3527);
   ecal_h6->SetBinContent(99,3472);
   ecal_h6->SetBinContent(100,3497);
   ecal_h6->SetBinContent(101,3402);
   ecal_h6->SetBinContent(102,3348);
   ecal_h6->SetBinContent(103,3318);
   ecal_h6->SetBinContent(104,3220);
   ecal_h6->SetBinContent(105,3223);
   ecal_h6->SetBinContent(106,3066);
   ecal_h6->SetBinContent(107,3104);
   ecal_h6->SetBinContent(108,3138);
   ecal_h6->SetBinContent(109,3003);
   ecal_h6->SetBinContent(110,2876);
   ecal_h6->SetBinContent(111,2936);
   ecal_h6->SetBinContent(112,2834);
   ecal_h6->SetBinContent(113,2719);
   ecal_h6->SetBinContent(114,2694);
   ecal_h6->SetBinContent(115,2623);
   ecal_h6->SetBinContent(116,2635);
   ecal_h6->SetBinContent(117,2676);
   ecal_h6->SetBinContent(118,2452);
   ecal_h6->SetBinContent(119,2502);
   ecal_h6->SetBinContent(120,2503);
   ecal_h6->SetBinContent(121,2321);
   ecal_h6->SetBinContent(122,2327);
   ecal_h6->SetBinContent(123,2367);
   ecal_h6->SetBinContent(124,2387);
   ecal_h6->SetBinContent(125,2237);
   ecal_h6->SetBinContent(126,2287);
   ecal_h6->SetBinContent(127,2177);
   ecal_h6->SetBinContent(128,2079);
   ecal_h6->SetBinContent(129,2161);
   ecal_h6->SetBinContent(130,2033);
   ecal_h6->SetBinContent(131,2033);
   ecal_h6->SetBinContent(132,2119);
   ecal_h6->SetBinContent(133,1969);
   ecal_h6->SetBinContent(134,2005);
   ecal_h6->SetBinContent(135,1979);
   ecal_h6->SetBinContent(136,1923);
   ecal_h6->SetBinContent(137,1992);
   ecal_h6->SetBinContent(138,1885);
   ecal_h6->SetBinContent(139,1833);
   ecal_h6->SetBinContent(140,1817);
   ecal_h6->SetBinContent(141,1873);
   ecal_h6->SetBinContent(142,1842);
   ecal_h6->SetBinContent(143,1773);
   ecal_h6->SetBinContent(144,1759);
   ecal_h6->SetBinContent(145,1720);
   ecal_h6->SetBinContent(146,1711);
   ecal_h6->SetBinContent(147,1650);
   ecal_h6->SetBinContent(148,1616);
   ecal_h6->SetBinContent(149,1624);
   ecal_h6->SetBinContent(150,1557);
   ecal_h6->SetBinContent(151,1641);
   ecal_h6->SetBinContent(152,1582);
   ecal_h6->SetBinContent(153,1569);
   ecal_h6->SetBinContent(154,1481);
   ecal_h6->SetBinContent(155,1516);
   ecal_h6->SetBinContent(156,1482);
   ecal_h6->SetBinContent(157,1456);
   ecal_h6->SetBinContent(158,1449);
   ecal_h6->SetBinContent(159,1422);
   ecal_h6->SetBinContent(160,1432);
   ecal_h6->SetBinContent(161,1363);
   ecal_h6->SetBinContent(162,1320);
   ecal_h6->SetBinContent(163,1407);
   ecal_h6->SetBinContent(164,1349);
   ecal_h6->SetBinContent(165,1357);
   ecal_h6->SetBinContent(166,1319);
   ecal_h6->SetBinContent(167,1356);
   ecal_h6->SetBinContent(168,1316);
   ecal_h6->SetBinContent(169,1241);
   ecal_h6->SetBinContent(170,1283);
   ecal_h6->SetBinContent(171,1282);
   ecal_h6->SetBinContent(172,1219);
   ecal_h6->SetBinContent(173,1257);
   ecal_h6->SetBinContent(174,1162);
   ecal_h6->SetBinContent(175,1163);
   ecal_h6->SetBinContent(176,1239);
   ecal_h6->SetBinContent(177,1185);
   ecal_h6->SetBinContent(178,1170);
   ecal_h6->SetBinContent(179,1156);
   ecal_h6->SetBinContent(180,1123);
   ecal_h6->SetBinContent(181,1069);
   ecal_h6->SetBinContent(182,1132);
   ecal_h6->SetBinContent(183,1058);
   ecal_h6->SetBinContent(184,1120);
   ecal_h6->SetBinContent(185,1094);
   ecal_h6->SetBinContent(186,1122);
   ecal_h6->SetBinContent(187,1072);
   ecal_h6->SetBinContent(188,1046);
   ecal_h6->SetBinContent(189,1040);
   ecal_h6->SetBinContent(190,1035);
   ecal_h6->SetBinContent(191,969);
   ecal_h6->SetBinContent(192,962);
   ecal_h6->SetBinContent(193,1003);
   ecal_h6->SetBinContent(194,1006);
   ecal_h6->SetBinContent(195,928);
   ecal_h6->SetBinContent(196,878);
   ecal_h6->SetBinContent(197,924);
   ecal_h6->SetBinContent(198,955);
   ecal_h6->SetBinContent(199,879);
   ecal_h6->SetBinContent(200,869);
   ecal_h6->SetBinContent(201,892);
   ecal_h6->SetBinContent(202,895);
   ecal_h6->SetBinContent(203,879);
   ecal_h6->SetBinContent(204,833);
   ecal_h6->SetBinContent(205,884);
   ecal_h6->SetBinContent(206,865);
   ecal_h6->SetBinContent(207,850);
   ecal_h6->SetBinContent(208,841);
   ecal_h6->SetBinContent(209,876);
   ecal_h6->SetBinContent(210,869);
   ecal_h6->SetBinContent(211,847);
   ecal_h6->SetBinContent(212,861);
   ecal_h6->SetBinContent(213,825);
   ecal_h6->SetBinContent(214,855);
   ecal_h6->SetBinContent(215,784);
   ecal_h6->SetBinContent(216,804);
   ecal_h6->SetBinContent(217,760);
   ecal_h6->SetBinContent(218,803);
   ecal_h6->SetBinContent(219,799);
   ecal_h6->SetBinContent(220,807);
   ecal_h6->SetBinContent(221,793);
   ecal_h6->SetBinContent(222,734);
   ecal_h6->SetBinContent(223,715);
   ecal_h6->SetBinContent(224,715);
   ecal_h6->SetBinContent(225,744);
   ecal_h6->SetBinContent(226,701);
   ecal_h6->SetBinContent(227,704);
   ecal_h6->SetBinContent(228,694);
   ecal_h6->SetBinContent(229,674);
   ecal_h6->SetBinContent(230,689);
   ecal_h6->SetBinContent(231,737);
   ecal_h6->SetBinContent(232,685);
   ecal_h6->SetBinContent(233,644);
   ecal_h6->SetBinContent(234,680);
   ecal_h6->SetBinContent(235,638);
   ecal_h6->SetBinContent(236,643);
   ecal_h6->SetBinContent(237,648);
   ecal_h6->SetBinContent(238,629);
   ecal_h6->SetBinContent(239,673);
   ecal_h6->SetBinContent(240,628);
   ecal_h6->SetBinContent(241,630);
   ecal_h6->SetBinContent(242,631);
   ecal_h6->SetBinContent(243,619);
   ecal_h6->SetBinContent(244,639);
   ecal_h6->SetBinContent(245,630);
   ecal_h6->SetBinContent(246,607);
   ecal_h6->SetBinContent(247,598);
   ecal_h6->SetBinContent(248,593);
   ecal_h6->SetBinContent(249,607);
   ecal_h6->SetBinContent(250,579);
   ecal_h6->SetBinContent(251,583);
   ecal_h6->SetBinContent(252,592);
   ecal_h6->SetBinContent(253,587);
   ecal_h6->SetBinContent(254,557);
   ecal_h6->SetBinContent(255,558);
   ecal_h6->SetBinContent(256,562);
   ecal_h6->SetBinContent(257,558);
   ecal_h6->SetBinContent(258,529);
   ecal_h6->SetBinContent(259,589);
   ecal_h6->SetBinContent(260,573);
   ecal_h6->SetBinContent(261,543);
   ecal_h6->SetBinContent(262,530);
   ecal_h6->SetBinContent(263,540);
   ecal_h6->SetBinContent(264,532);
   ecal_h6->SetBinContent(265,500);
   ecal_h6->SetBinContent(266,532);
   ecal_h6->SetBinContent(267,493);
   ecal_h6->SetBinContent(268,516);
   ecal_h6->SetBinContent(269,511);
   ecal_h6->SetBinContent(270,476);
   ecal_h6->SetBinContent(271,477);
   ecal_h6->SetBinContent(272,467);
   ecal_h6->SetBinContent(273,485);
   ecal_h6->SetBinContent(274,518);
   ecal_h6->SetBinContent(275,475);
   ecal_h6->SetBinContent(276,449);
   ecal_h6->SetBinContent(277,460);
   ecal_h6->SetBinContent(278,473);
   ecal_h6->SetBinContent(279,460);
   ecal_h6->SetBinContent(280,486);
   ecal_h6->SetBinContent(281,456);
   ecal_h6->SetBinContent(282,481);
   ecal_h6->SetBinContent(283,499);
   ecal_h6->SetBinContent(284,446);
   ecal_h6->SetBinContent(285,459);
   ecal_h6->SetBinContent(286,480);
   ecal_h6->SetBinContent(287,432);
   ecal_h6->SetBinContent(288,403);
   ecal_h6->SetBinContent(289,440);
   ecal_h6->SetBinContent(290,461);
   ecal_h6->SetBinContent(291,422);
   ecal_h6->SetBinContent(292,411);
   ecal_h6->SetBinContent(293,417);
   ecal_h6->SetBinContent(294,478);
   ecal_h6->SetBinContent(295,459);
   ecal_h6->SetBinContent(296,397);
   ecal_h6->SetBinContent(297,405);
   ecal_h6->SetBinContent(298,397);
   ecal_h6->SetBinContent(299,415);
   ecal_h6->SetBinContent(300,387);
   ecal_h6->SetBinContent(301,413);
   ecal_h6->SetBinContent(302,391);
   ecal_h6->SetBinContent(303,374);
   ecal_h6->SetBinContent(304,346);
   ecal_h6->SetBinContent(305,408);
   ecal_h6->SetBinContent(306,393);
   ecal_h6->SetBinContent(307,363);
   ecal_h6->SetBinContent(308,381);
   ecal_h6->SetBinContent(309,380);
   ecal_h6->SetBinContent(310,380);
   ecal_h6->SetBinContent(311,366);
   ecal_h6->SetBinContent(312,334);
   ecal_h6->SetBinContent(313,350);
   ecal_h6->SetBinContent(314,341);
   ecal_h6->SetBinContent(315,354);
   ecal_h6->SetBinContent(316,358);
   ecal_h6->SetBinContent(317,384);
   ecal_h6->SetBinContent(318,358);
   ecal_h6->SetBinContent(319,372);
   ecal_h6->SetBinContent(320,338);
   ecal_h6->SetBinContent(321,368);
   ecal_h6->SetBinContent(322,320);
   ecal_h6->SetBinContent(323,329);
   ecal_h6->SetBinContent(324,319);
   ecal_h6->SetBinContent(325,340);
   ecal_h6->SetBinContent(326,303);
   ecal_h6->SetBinContent(327,337);
   ecal_h6->SetBinContent(328,308);
   ecal_h6->SetBinContent(329,342);
   ecal_h6->SetBinContent(330,345);
   ecal_h6->SetBinContent(331,315);
   ecal_h6->SetBinContent(332,296);
   ecal_h6->SetBinContent(333,287);
   ecal_h6->SetBinContent(334,292);
   ecal_h6->SetBinContent(335,318);
   ecal_h6->SetBinContent(336,300);
   ecal_h6->SetBinContent(337,309);
   ecal_h6->SetBinContent(338,284);
   ecal_h6->SetBinContent(339,300);
   ecal_h6->SetBinContent(340,281);
   ecal_h6->SetBinContent(341,290);
   ecal_h6->SetBinContent(342,285);
   ecal_h6->SetBinContent(343,278);
   ecal_h6->SetBinContent(344,278);
   ecal_h6->SetBinContent(345,259);
   ecal_h6->SetBinContent(346,287);
   ecal_h6->SetBinContent(347,290);
   ecal_h6->SetBinContent(348,282);
   ecal_h6->SetBinContent(349,301);
   ecal_h6->SetBinContent(350,291);
   ecal_h6->SetBinContent(351,273);
   ecal_h6->SetBinContent(352,301);
   ecal_h6->SetBinContent(353,277);
   ecal_h6->SetBinContent(354,268);
   ecal_h6->SetBinContent(355,266);
   ecal_h6->SetBinContent(356,264);
   ecal_h6->SetBinContent(357,244);
   ecal_h6->SetBinContent(358,288);
   ecal_h6->SetBinContent(359,275);
   ecal_h6->SetBinContent(360,255);
   ecal_h6->SetBinContent(361,247);
   ecal_h6->SetBinContent(362,266);
   ecal_h6->SetBinContent(363,278);
   ecal_h6->SetBinContent(364,249);
   ecal_h6->SetBinContent(365,251);
   ecal_h6->SetBinContent(366,223);
   ecal_h6->SetBinContent(367,230);
   ecal_h6->SetBinContent(368,267);
   ecal_h6->SetBinContent(369,237);
   ecal_h6->SetBinContent(370,245);
   ecal_h6->SetBinContent(371,238);
   ecal_h6->SetBinContent(372,232);
   ecal_h6->SetBinContent(373,246);
   ecal_h6->SetBinContent(374,248);
   ecal_h6->SetBinContent(375,228);
   ecal_h6->SetBinContent(376,232);
   ecal_h6->SetBinContent(377,235);
   ecal_h6->SetBinContent(378,234);
   ecal_h6->SetBinContent(379,242);
   ecal_h6->SetBinContent(380,251);
   ecal_h6->SetBinContent(381,234);
   ecal_h6->SetBinContent(382,249);
   ecal_h6->SetBinContent(383,237);
   ecal_h6->SetBinContent(384,233);
   ecal_h6->SetBinContent(385,238);
   ecal_h6->SetBinContent(386,208);
   ecal_h6->SetBinContent(387,215);
   ecal_h6->SetBinContent(388,227);
   ecal_h6->SetBinContent(389,220);
   ecal_h6->SetBinContent(390,210);
   ecal_h6->SetBinContent(391,219);
   ecal_h6->SetBinContent(392,232);
   ecal_h6->SetBinContent(393,187);
   ecal_h6->SetBinContent(394,216);
   ecal_h6->SetBinContent(395,193);
   ecal_h6->SetBinContent(396,196);
   ecal_h6->SetBinContent(397,236);
   ecal_h6->SetBinContent(398,205);
   ecal_h6->SetBinContent(399,213);
   ecal_h6->SetBinContent(400,187);
   ecal_h6->SetBinContent(401,190);
   ecal_h6->SetBinContent(402,175);
   ecal_h6->SetBinContent(403,212);
   ecal_h6->SetBinContent(404,198);
   ecal_h6->SetBinContent(405,195);
   ecal_h6->SetBinContent(406,206);
   ecal_h6->SetBinContent(407,208);
   ecal_h6->SetBinContent(408,199);
   ecal_h6->SetBinContent(409,189);
   ecal_h6->SetBinContent(410,200);
   ecal_h6->SetBinContent(411,177);
   ecal_h6->SetBinContent(412,168);
   ecal_h6->SetBinContent(413,201);
   ecal_h6->SetBinContent(414,198);
   ecal_h6->SetBinContent(415,207);
   ecal_h6->SetBinContent(416,156);
   ecal_h6->SetBinContent(417,181);
   ecal_h6->SetBinContent(418,191);
   ecal_h6->SetBinContent(419,180);
   ecal_h6->SetBinContent(420,174);
   ecal_h6->SetBinContent(421,173);
   ecal_h6->SetBinContent(422,180);
   ecal_h6->SetBinContent(423,180);
   ecal_h6->SetBinContent(424,173);
   ecal_h6->SetBinContent(425,173);
   ecal_h6->SetBinContent(426,185);
   ecal_h6->SetBinContent(427,186);
   ecal_h6->SetBinContent(428,159);
   ecal_h6->SetBinContent(429,147);
   ecal_h6->SetBinContent(430,176);
   ecal_h6->SetBinContent(431,181);
   ecal_h6->SetBinContent(432,154);
   ecal_h6->SetBinContent(433,181);
   ecal_h6->SetBinContent(434,157);
   ecal_h6->SetBinContent(435,165);
   ecal_h6->SetBinContent(436,187);
   ecal_h6->SetBinContent(437,154);
   ecal_h6->SetBinContent(438,154);
   ecal_h6->SetBinContent(439,174);
   ecal_h6->SetBinContent(440,175);
   ecal_h6->SetBinContent(441,157);
   ecal_h6->SetBinContent(442,149);
   ecal_h6->SetBinContent(443,157);
   ecal_h6->SetBinContent(444,150);
   ecal_h6->SetBinContent(445,168);
   ecal_h6->SetBinContent(446,143);
   ecal_h6->SetBinContent(447,155);
   ecal_h6->SetBinContent(448,131);
   ecal_h6->SetBinContent(449,156);
   ecal_h6->SetBinContent(450,164);
   ecal_h6->SetBinContent(451,149);
   ecal_h6->SetBinContent(452,160);
   ecal_h6->SetBinContent(453,151);
   ecal_h6->SetBinContent(454,139);
   ecal_h6->SetBinContent(455,155);
   ecal_h6->SetBinContent(456,142);
   ecal_h6->SetBinContent(457,134);
   ecal_h6->SetBinContent(458,146);
   ecal_h6->SetBinContent(459,132);
   ecal_h6->SetBinContent(460,153);
   ecal_h6->SetBinContent(461,142);
   ecal_h6->SetBinContent(462,136);
   ecal_h6->SetBinContent(463,125);
   ecal_h6->SetBinContent(464,145);
   ecal_h6->SetBinContent(465,138);
   ecal_h6->SetBinContent(466,129);
   ecal_h6->SetBinContent(467,126);
   ecal_h6->SetBinContent(468,150);
   ecal_h6->SetBinContent(469,150);
   ecal_h6->SetBinContent(470,112);
   ecal_h6->SetBinContent(471,132);
   ecal_h6->SetBinContent(472,128);
   ecal_h6->SetBinContent(473,140);
   ecal_h6->SetBinContent(474,149);
   ecal_h6->SetBinContent(475,137);
   ecal_h6->SetBinContent(476,129);
   ecal_h6->SetBinContent(477,132);
   ecal_h6->SetBinContent(478,147);
   ecal_h6->SetBinContent(479,130);
   ecal_h6->SetBinContent(480,127);
   ecal_h6->SetBinContent(481,123);
   ecal_h6->SetBinContent(482,114);
   ecal_h6->SetBinContent(483,120);
   ecal_h6->SetBinContent(484,135);
   ecal_h6->SetBinContent(485,127);
   ecal_h6->SetBinContent(486,116);
   ecal_h6->SetBinContent(487,121);
   ecal_h6->SetBinContent(488,109);
   ecal_h6->SetBinContent(489,145);
   ecal_h6->SetBinContent(490,117);
   ecal_h6->SetBinContent(491,106);
   ecal_h6->SetBinContent(492,123);
   ecal_h6->SetBinContent(493,113);
   ecal_h6->SetBinContent(494,97);
   ecal_h6->SetBinContent(495,127);
   ecal_h6->SetBinContent(496,112);
   ecal_h6->SetBinContent(497,104);
   ecal_h6->SetBinContent(498,112);
   ecal_h6->SetBinContent(499,143);
   ecal_h6->SetBinContent(500,102);
   ecal_h6->SetBinContent(501,121);
   ecal_h6->SetBinContent(502,117);
   ecal_h6->SetBinContent(503,106);
   ecal_h6->SetBinContent(504,119);
   ecal_h6->SetBinContent(505,109);
   ecal_h6->SetBinContent(506,114);
   ecal_h6->SetBinContent(507,124);
   ecal_h6->SetBinContent(508,95);
   ecal_h6->SetBinContent(509,86);
   ecal_h6->SetBinContent(510,116);
   ecal_h6->SetBinContent(511,120);
   ecal_h6->SetBinContent(512,109);
   ecal_h6->SetBinContent(513,106);
   ecal_h6->SetBinContent(514,130);
   ecal_h6->SetBinContent(515,109);
   ecal_h6->SetBinContent(516,105);
   ecal_h6->SetBinContent(517,90);
   ecal_h6->SetBinContent(518,97);
   ecal_h6->SetBinContent(519,108);
   ecal_h6->SetBinContent(520,99);
   ecal_h6->SetBinContent(521,112);
   ecal_h6->SetBinContent(522,104);
   ecal_h6->SetBinContent(523,97);
   ecal_h6->SetBinContent(524,84);
   ecal_h6->SetBinContent(525,90);
   ecal_h6->SetBinContent(526,118);
   ecal_h6->SetBinContent(527,103);
   ecal_h6->SetBinContent(528,112);
   ecal_h6->SetBinContent(529,101);
   ecal_h6->SetBinContent(530,99);
   ecal_h6->SetBinContent(531,102);
   ecal_h6->SetBinContent(532,105);
   ecal_h6->SetBinContent(533,101);
   ecal_h6->SetBinContent(534,94);
   ecal_h6->SetBinContent(535,102);
   ecal_h6->SetBinContent(536,104);
   ecal_h6->SetBinContent(537,108);
   ecal_h6->SetBinContent(538,87);
   ecal_h6->SetBinContent(539,90);
   ecal_h6->SetBinContent(540,86);
   ecal_h6->SetBinContent(541,104);
   ecal_h6->SetBinContent(542,85);
   ecal_h6->SetBinContent(543,98);
   ecal_h6->SetBinContent(544,101);
   ecal_h6->SetBinContent(545,71);
   ecal_h6->SetBinContent(546,89);
   ecal_h6->SetBinContent(547,88);
   ecal_h6->SetBinContent(548,84);
   ecal_h6->SetBinContent(549,95);
   ecal_h6->SetBinContent(550,84);
   ecal_h6->SetBinContent(551,76);
   ecal_h6->SetBinContent(552,91);
   ecal_h6->SetBinContent(553,81);
   ecal_h6->SetBinContent(554,99);
   ecal_h6->SetBinContent(555,68);
   ecal_h6->SetBinContent(556,84);
   ecal_h6->SetBinContent(557,86);
   ecal_h6->SetBinContent(558,90);
   ecal_h6->SetBinContent(559,71);
   ecal_h6->SetBinContent(560,83);
   ecal_h6->SetBinContent(561,88);
   ecal_h6->SetBinContent(562,71);
   ecal_h6->SetBinContent(563,74);
   ecal_h6->SetBinContent(564,79);
   ecal_h6->SetBinContent(565,86);
   ecal_h6->SetBinContent(566,77);
   ecal_h6->SetBinContent(567,83);
   ecal_h6->SetBinContent(568,87);
   ecal_h6->SetBinContent(569,97);
   ecal_h6->SetBinContent(570,66);
   ecal_h6->SetBinContent(571,98);
   ecal_h6->SetBinContent(572,87);
   ecal_h6->SetBinContent(573,69);
   ecal_h6->SetBinContent(574,81);
   ecal_h6->SetBinContent(575,75);
   ecal_h6->SetBinContent(576,72);
   ecal_h6->SetBinContent(577,72);
   ecal_h6->SetBinContent(578,94);
   ecal_h6->SetBinContent(579,75);
   ecal_h6->SetBinContent(580,70);
   ecal_h6->SetBinContent(581,90);
   ecal_h6->SetBinContent(582,71);
   ecal_h6->SetBinContent(583,84);
   ecal_h6->SetBinContent(584,59);
   ecal_h6->SetBinContent(585,80);
   ecal_h6->SetBinContent(586,80);
   ecal_h6->SetBinContent(587,66);
   ecal_h6->SetBinContent(588,79);
   ecal_h6->SetBinContent(589,86);
   ecal_h6->SetBinContent(590,71);
   ecal_h6->SetBinContent(591,60);
   ecal_h6->SetBinContent(592,59);
   ecal_h6->SetBinContent(593,71);
   ecal_h6->SetBinContent(594,73);
   ecal_h6->SetBinContent(595,89);
   ecal_h6->SetBinContent(596,81);
   ecal_h6->SetBinContent(597,70);
   ecal_h6->SetBinContent(598,81);
   ecal_h6->SetBinContent(599,64);
   ecal_h6->SetBinContent(600,85);
   ecal_h6->SetBinContent(601,48);
   ecal_h6->SetBinContent(602,70);
   ecal_h6->SetBinContent(603,63);
   ecal_h6->SetBinContent(604,60);
   ecal_h6->SetBinContent(605,62);
   ecal_h6->SetBinContent(606,66);
   ecal_h6->SetBinContent(607,64);
   ecal_h6->SetBinContent(608,63);
   ecal_h6->SetBinContent(609,67);
   ecal_h6->SetBinContent(610,70);
   ecal_h6->SetBinContent(611,61);
   ecal_h6->SetBinContent(612,61);
   ecal_h6->SetBinContent(613,87);
   ecal_h6->SetBinContent(614,60);
   ecal_h6->SetBinContent(615,63);
   ecal_h6->SetBinContent(616,69);
   ecal_h6->SetBinContent(617,43);
   ecal_h6->SetBinContent(618,63);
   ecal_h6->SetBinContent(619,63);
   ecal_h6->SetBinContent(620,57);
   ecal_h6->SetBinContent(621,61);
   ecal_h6->SetBinContent(622,59);
   ecal_h6->SetBinContent(623,61);
   ecal_h6->SetBinContent(624,63);
   ecal_h6->SetBinContent(625,58);
   ecal_h6->SetBinContent(626,63);
   ecal_h6->SetBinContent(627,51);
   ecal_h6->SetBinContent(628,61);
   ecal_h6->SetBinContent(629,56);
   ecal_h6->SetBinContent(630,66);
   ecal_h6->SetBinContent(631,67);
   ecal_h6->SetBinContent(632,51);
   ecal_h6->SetBinContent(633,60);
   ecal_h6->SetBinContent(634,41);
   ecal_h6->SetBinContent(635,53);
   ecal_h6->SetBinContent(636,56);
   ecal_h6->SetBinContent(637,67);
   ecal_h6->SetBinContent(638,74);
   ecal_h6->SetBinContent(639,62);
   ecal_h6->SetBinContent(640,44);
   ecal_h6->SetBinContent(641,47);
   ecal_h6->SetBinContent(642,66);
   ecal_h6->SetBinContent(643,64);
   ecal_h6->SetBinContent(644,54);
   ecal_h6->SetBinContent(645,56);
   ecal_h6->SetBinContent(646,57);
   ecal_h6->SetBinContent(647,52);
   ecal_h6->SetBinContent(648,55);
   ecal_h6->SetBinContent(649,44);
   ecal_h6->SetBinContent(650,52);
   ecal_h6->SetBinContent(651,47);
   ecal_h6->SetBinContent(652,60);
   ecal_h6->SetBinContent(653,71);
   ecal_h6->SetBinContent(654,64);
   ecal_h6->SetBinContent(655,56);
   ecal_h6->SetBinContent(656,56);
   ecal_h6->SetBinContent(657,44);
   ecal_h6->SetBinContent(658,54);
   ecal_h6->SetBinContent(659,58);
   ecal_h6->SetBinContent(660,46);
   ecal_h6->SetBinContent(661,57);
   ecal_h6->SetBinContent(662,47);
   ecal_h6->SetBinContent(663,58);
   ecal_h6->SetBinContent(664,50);
   ecal_h6->SetBinContent(665,53);
   ecal_h6->SetBinContent(666,45);
   ecal_h6->SetBinContent(667,63);
   ecal_h6->SetBinContent(668,58);
   ecal_h6->SetBinContent(669,57);
   ecal_h6->SetBinContent(670,46);
   ecal_h6->SetBinContent(671,40);
   ecal_h6->SetBinContent(672,54);
   ecal_h6->SetBinContent(673,45);
   ecal_h6->SetBinContent(674,45);
   ecal_h6->SetBinContent(675,48);
   ecal_h6->SetBinContent(676,51);
   ecal_h6->SetBinContent(677,46);
   ecal_h6->SetBinContent(678,46);
   ecal_h6->SetBinContent(679,41);
   ecal_h6->SetBinContent(680,51);
   ecal_h6->SetBinContent(681,39);
   ecal_h6->SetBinContent(682,45);
   ecal_h6->SetBinContent(683,52);
   ecal_h6->SetBinContent(684,57);
   ecal_h6->SetBinContent(685,45);
   ecal_h6->SetBinContent(686,39);
   ecal_h6->SetBinContent(687,27);
   ecal_h6->SetBinContent(688,36);
   ecal_h6->SetBinContent(689,46);
   ecal_h6->SetBinContent(690,46);
   ecal_h6->SetBinContent(691,36);
   ecal_h6->SetBinContent(692,34);
   ecal_h6->SetBinContent(693,45);
   ecal_h6->SetBinContent(694,38);
   ecal_h6->SetBinContent(695,50);
   ecal_h6->SetBinContent(696,48);
   ecal_h6->SetBinContent(697,56);
   ecal_h6->SetBinContent(698,31);
   ecal_h6->SetBinContent(699,50);
   ecal_h6->SetBinContent(700,49);
   ecal_h6->SetBinContent(701,41);
   ecal_h6->SetBinContent(702,39);
   ecal_h6->SetBinContent(703,35);
   ecal_h6->SetBinContent(704,51);
   ecal_h6->SetBinContent(705,30);
   ecal_h6->SetBinContent(706,42);
   ecal_h6->SetBinContent(707,42);
   ecal_h6->SetBinContent(708,43);
   ecal_h6->SetBinContent(709,43);
   ecal_h6->SetBinContent(710,45);
   ecal_h6->SetBinContent(711,35);
   ecal_h6->SetBinContent(712,57);
   ecal_h6->SetBinContent(713,35);
   ecal_h6->SetBinContent(714,35);
   ecal_h6->SetBinContent(715,55);
   ecal_h6->SetBinContent(716,38);
   ecal_h6->SetBinContent(717,38);
   ecal_h6->SetBinContent(718,44);
   ecal_h6->SetBinContent(719,28);
   ecal_h6->SetBinContent(720,49);
   ecal_h6->SetBinContent(721,24);
   ecal_h6->SetBinContent(722,48);
   ecal_h6->SetBinContent(723,32);
   ecal_h6->SetBinContent(724,50);
   ecal_h6->SetBinContent(725,29);
   ecal_h6->SetBinContent(726,48);
   ecal_h6->SetBinContent(727,36);
   ecal_h6->SetBinContent(728,34);
   ecal_h6->SetBinContent(729,45);
   ecal_h6->SetBinContent(730,41);
   ecal_h6->SetBinContent(731,36);
   ecal_h6->SetBinContent(732,51);
   ecal_h6->SetBinContent(733,44);
   ecal_h6->SetBinContent(734,31);
   ecal_h6->SetBinContent(735,39);
   ecal_h6->SetBinContent(736,37);
   ecal_h6->SetBinContent(737,38);
   ecal_h6->SetBinContent(738,26);
   ecal_h6->SetBinContent(739,37);
   ecal_h6->SetBinContent(740,31);
   ecal_h6->SetBinContent(741,37);
   ecal_h6->SetBinContent(742,34);
   ecal_h6->SetBinContent(743,36);
   ecal_h6->SetBinContent(744,32);
   ecal_h6->SetBinContent(745,31);
   ecal_h6->SetBinContent(746,40);
   ecal_h6->SetBinContent(747,34);
   ecal_h6->SetBinContent(748,28);
   ecal_h6->SetBinContent(749,43);
   ecal_h6->SetBinContent(750,40);
   ecal_h6->SetBinContent(751,37);
   ecal_h6->SetBinContent(752,36);
   ecal_h6->SetBinContent(753,36);
   ecal_h6->SetBinContent(754,27);
   ecal_h6->SetBinContent(755,29);
   ecal_h6->SetBinContent(756,22);
   ecal_h6->SetBinContent(757,31);
   ecal_h6->SetBinContent(758,31);
   ecal_h6->SetBinContent(759,23);
   ecal_h6->SetBinContent(760,35);
   ecal_h6->SetBinContent(761,27);
   ecal_h6->SetBinContent(762,32);
   ecal_h6->SetBinContent(763,38);
   ecal_h6->SetBinContent(764,20);
   ecal_h6->SetBinContent(765,26);
   ecal_h6->SetBinContent(766,22);
   ecal_h6->SetBinContent(767,36);
   ecal_h6->SetBinContent(768,18);
   ecal_h6->SetBinContent(769,26);
   ecal_h6->SetBinContent(770,39);
   ecal_h6->SetBinContent(771,31);
   ecal_h6->SetBinContent(772,35);
   ecal_h6->SetBinContent(773,28);
   ecal_h6->SetBinContent(774,29);
   ecal_h6->SetBinContent(775,33);
   ecal_h6->SetBinContent(776,30);
   ecal_h6->SetBinContent(777,34);
   ecal_h6->SetBinContent(778,28);
   ecal_h6->SetBinContent(779,19);
   ecal_h6->SetBinContent(780,25);
   ecal_h6->SetBinContent(781,37);
   ecal_h6->SetBinContent(782,29);
   ecal_h6->SetBinContent(783,28);
   ecal_h6->SetBinContent(784,27);
   ecal_h6->SetBinContent(785,35);
   ecal_h6->SetBinContent(786,32);
   ecal_h6->SetBinContent(787,28);
   ecal_h6->SetBinContent(788,29);
   ecal_h6->SetBinContent(789,19);
   ecal_h6->SetBinContent(790,33);
   ecal_h6->SetBinContent(791,31);
   ecal_h6->SetBinContent(792,24);
   ecal_h6->SetBinContent(793,25);
   ecal_h6->SetBinContent(794,27);
   ecal_h6->SetBinContent(795,30);
   ecal_h6->SetBinContent(796,26);
   ecal_h6->SetBinContent(797,23);
   ecal_h6->SetBinContent(798,27);
   ecal_h6->SetBinContent(799,22);
   ecal_h6->SetBinContent(800,23);
   ecal_h6->SetBinContent(801,29);
   ecal_h6->SetBinContent(802,26);
   ecal_h6->SetBinContent(803,19);
   ecal_h6->SetBinContent(804,29);
   ecal_h6->SetBinContent(805,23);
   ecal_h6->SetBinContent(806,31);
   ecal_h6->SetBinContent(807,19);
   ecal_h6->SetBinContent(808,31);
   ecal_h6->SetBinContent(809,14);
   ecal_h6->SetBinContent(810,30);
   ecal_h6->SetBinContent(811,24);
   ecal_h6->SetBinContent(812,17);
   ecal_h6->SetBinContent(813,31);
   ecal_h6->SetBinContent(814,27);
   ecal_h6->SetBinContent(815,28);
   ecal_h6->SetBinContent(816,29);
   ecal_h6->SetBinContent(817,23);
   ecal_h6->SetBinContent(818,22);
   ecal_h6->SetBinContent(819,26);
   ecal_h6->SetBinContent(820,26);
   ecal_h6->SetBinContent(821,32);
   ecal_h6->SetBinContent(822,26);
   ecal_h6->SetBinContent(823,32);
   ecal_h6->SetBinContent(824,23);
   ecal_h6->SetBinContent(825,29);
   ecal_h6->SetBinContent(826,26);
   ecal_h6->SetBinContent(827,29);
   ecal_h6->SetBinContent(828,17);
   ecal_h6->SetBinContent(829,19);
   ecal_h6->SetBinContent(830,16);
   ecal_h6->SetBinContent(831,22);
   ecal_h6->SetBinContent(832,16);
   ecal_h6->SetBinContent(833,32);
   ecal_h6->SetBinContent(834,17);
   ecal_h6->SetBinContent(835,17);
   ecal_h6->SetBinContent(836,21);
   ecal_h6->SetBinContent(837,25);
   ecal_h6->SetBinContent(838,21);
   ecal_h6->SetBinContent(839,32);
   ecal_h6->SetBinContent(840,16);
   ecal_h6->SetBinContent(841,22);
   ecal_h6->SetBinContent(842,17);
   ecal_h6->SetBinContent(843,19);
   ecal_h6->SetBinContent(844,17);
   ecal_h6->SetBinContent(845,21);
   ecal_h6->SetBinContent(846,17);
   ecal_h6->SetBinContent(847,15);
   ecal_h6->SetBinContent(848,28);
   ecal_h6->SetBinContent(849,19);
   ecal_h6->SetBinContent(850,10);
   ecal_h6->SetBinContent(851,21);
   ecal_h6->SetBinContent(852,26);
   ecal_h6->SetBinContent(853,24);
   ecal_h6->SetBinContent(854,18);
   ecal_h6->SetBinContent(855,25);
   ecal_h6->SetBinContent(856,22);
   ecal_h6->SetBinContent(857,30);
   ecal_h6->SetBinContent(858,16);
   ecal_h6->SetBinContent(859,19);
   ecal_h6->SetBinContent(860,20);
   ecal_h6->SetBinContent(861,22);
   ecal_h6->SetBinContent(862,20);
   ecal_h6->SetBinContent(863,25);
   ecal_h6->SetBinContent(864,21);
   ecal_h6->SetBinContent(865,17);
   ecal_h6->SetBinContent(866,23);
   ecal_h6->SetBinContent(867,22);
   ecal_h6->SetBinContent(868,25);
   ecal_h6->SetBinContent(869,27);
   ecal_h6->SetBinContent(870,26);
   ecal_h6->SetBinContent(871,30);
   ecal_h6->SetBinContent(872,21);
   ecal_h6->SetBinContent(873,14);
   ecal_h6->SetBinContent(874,18);
   ecal_h6->SetBinContent(875,15);
   ecal_h6->SetBinContent(876,17);
   ecal_h6->SetBinContent(877,19);
   ecal_h6->SetBinContent(878,22);
   ecal_h6->SetBinContent(879,21);
   ecal_h6->SetBinContent(880,16);
   ecal_h6->SetBinContent(881,12);
   ecal_h6->SetBinContent(882,21);
   ecal_h6->SetBinContent(883,20);
   ecal_h6->SetBinContent(884,22);
   ecal_h6->SetBinContent(885,11);
   ecal_h6->SetBinContent(886,10);
   ecal_h6->SetBinContent(887,18);
   ecal_h6->SetBinContent(888,16);
   ecal_h6->SetBinContent(889,16);
   ecal_h6->SetBinContent(890,26);
   ecal_h6->SetBinContent(891,16);
   ecal_h6->SetBinContent(892,21);
   ecal_h6->SetBinContent(893,23);
   ecal_h6->SetBinContent(894,22);
   ecal_h6->SetBinContent(895,18);
   ecal_h6->SetBinContent(896,14);
   ecal_h6->SetBinContent(897,10);
   ecal_h6->SetBinContent(898,18);
   ecal_h6->SetBinContent(899,10);
   ecal_h6->SetBinContent(900,25);
   ecal_h6->SetBinContent(901,19);
   ecal_h6->SetBinContent(902,25);
   ecal_h6->SetBinContent(903,20);
   ecal_h6->SetBinContent(904,14);
   ecal_h6->SetBinContent(905,15);
   ecal_h6->SetBinContent(906,16);
   ecal_h6->SetBinContent(907,16);
   ecal_h6->SetBinContent(908,21);
   ecal_h6->SetBinContent(909,14);
   ecal_h6->SetBinContent(910,19);
   ecal_h6->SetBinContent(911,22);
   ecal_h6->SetBinContent(912,17);
   ecal_h6->SetBinContent(913,23);
   ecal_h6->SetBinContent(914,16);
   ecal_h6->SetBinContent(915,14);
   ecal_h6->SetBinContent(916,12);
   ecal_h6->SetBinContent(917,14);
   ecal_h6->SetBinContent(918,13);
   ecal_h6->SetBinContent(919,20);
   ecal_h6->SetBinContent(920,23);
   ecal_h6->SetBinContent(921,16);
   ecal_h6->SetBinContent(922,14);
   ecal_h6->SetBinContent(923,15);
   ecal_h6->SetBinContent(924,11);
   ecal_h6->SetBinContent(925,15);
   ecal_h6->SetBinContent(926,14);
   ecal_h6->SetBinContent(927,7);
   ecal_h6->SetBinContent(928,11);
   ecal_h6->SetBinContent(929,20);
   ecal_h6->SetBinContent(930,10);
   ecal_h6->SetBinContent(931,11);
   ecal_h6->SetBinContent(932,14);
   ecal_h6->SetBinContent(933,15);
   ecal_h6->SetBinContent(934,21);
   ecal_h6->SetBinContent(935,14);
   ecal_h6->SetBinContent(936,19);
   ecal_h6->SetBinContent(937,13);
   ecal_h6->SetBinContent(938,21);
   ecal_h6->SetBinContent(939,16);
   ecal_h6->SetBinContent(940,13);
   ecal_h6->SetBinContent(941,10);
   ecal_h6->SetBinContent(942,12);
   ecal_h6->SetBinContent(943,8);
   ecal_h6->SetBinContent(944,19);
   ecal_h6->SetBinContent(945,14);
   ecal_h6->SetBinContent(946,10);
   ecal_h6->SetBinContent(947,12);
   ecal_h6->SetBinContent(948,9);
   ecal_h6->SetBinContent(949,15);
   ecal_h6->SetBinContent(950,13);
   ecal_h6->SetBinContent(951,15);
   ecal_h6->SetBinContent(952,11);
   ecal_h6->SetBinContent(953,13);
   ecal_h6->SetBinContent(954,16);
   ecal_h6->SetBinContent(955,17);
   ecal_h6->SetBinContent(956,13);
   ecal_h6->SetBinContent(957,13);
   ecal_h6->SetBinContent(958,17);
   ecal_h6->SetBinContent(959,11);
   ecal_h6->SetBinContent(960,12);
   ecal_h6->SetBinContent(961,19);
   ecal_h6->SetBinContent(962,8);
   ecal_h6->SetBinContent(963,14);
   ecal_h6->SetBinContent(964,12);
   ecal_h6->SetBinContent(965,7);
   ecal_h6->SetBinContent(966,7);
   ecal_h6->SetBinContent(967,10);
   ecal_h6->SetBinContent(968,11);
   ecal_h6->SetBinContent(969,9);
   ecal_h6->SetBinContent(970,12);
   ecal_h6->SetBinContent(971,10);
   ecal_h6->SetBinContent(972,14);
   ecal_h6->SetBinContent(973,11);
   ecal_h6->SetBinContent(974,13);
   ecal_h6->SetBinContent(975,13);
   ecal_h6->SetBinContent(976,11);
   ecal_h6->SetBinContent(977,12);
   ecal_h6->SetBinContent(978,9);
   ecal_h6->SetBinContent(979,15);
   ecal_h6->SetBinContent(980,12);
   ecal_h6->SetBinContent(981,9);
   ecal_h6->SetBinContent(982,8);
   ecal_h6->SetBinContent(983,13);
   ecal_h6->SetBinContent(984,13);
   ecal_h6->SetBinContent(985,7);
   ecal_h6->SetBinContent(986,15);
   ecal_h6->SetBinContent(987,11);
   ecal_h6->SetBinContent(988,13);
   ecal_h6->SetBinContent(989,14);
   ecal_h6->SetBinContent(990,7);
   ecal_h6->SetBinContent(991,10);
   ecal_h6->SetBinContent(992,13);
   ecal_h6->SetBinContent(993,22);
   ecal_h6->SetBinContent(994,10);
   ecal_h6->SetBinContent(995,10);
   ecal_h6->SetBinContent(996,20);
   ecal_h6->SetBinContent(997,14);
   ecal_h6->SetBinContent(998,11);
   ecal_h6->SetBinContent(999,11);
   ecal_h6->SetBinContent(1000,10);
   ecal_h6->SetBinContent(1001,11);
   ecal_h6->SetBinContent(1002,10);
   ecal_h6->SetBinContent(1003,8);
   ecal_h6->SetBinContent(1004,9);
   ecal_h6->SetBinContent(1005,8);
   ecal_h6->SetBinContent(1006,16);
   ecal_h6->SetBinContent(1007,4);
   ecal_h6->SetBinContent(1008,7);
   ecal_h6->SetBinContent(1009,8);
   ecal_h6->SetBinContent(1010,9);
   ecal_h6->SetBinContent(1011,13);
   ecal_h6->SetBinContent(1012,8);
   ecal_h6->SetBinContent(1013,15);
   ecal_h6->SetBinContent(1014,15);
   ecal_h6->SetBinContent(1015,21);
   ecal_h6->SetBinContent(1016,8);
   ecal_h6->SetBinContent(1017,9);
   ecal_h6->SetBinContent(1018,12);
   ecal_h6->SetBinContent(1019,3);
   ecal_h6->SetBinContent(1020,3);
   ecal_h6->SetBinContent(1021,13);
   ecal_h6->SetBinContent(1022,11);
   ecal_h6->SetBinContent(1023,7);
   ecal_h6->SetBinContent(1024,14);
   ecal_h6->SetBinContent(1025,9);
   ecal_h6->SetBinContent(1026,5);
   ecal_h6->SetBinContent(1027,16);
   ecal_h6->SetBinContent(1028,12);
   ecal_h6->SetBinContent(1029,11);
   ecal_h6->SetBinContent(1030,9);
   ecal_h6->SetBinContent(1031,11);
   ecal_h6->SetBinContent(1032,12);
   ecal_h6->SetBinContent(1033,13);
   ecal_h6->SetBinContent(1034,11);
   ecal_h6->SetBinContent(1035,12);
   ecal_h6->SetBinContent(1036,12);
   ecal_h6->SetBinContent(1037,6);
   ecal_h6->SetBinContent(1038,12);
   ecal_h6->SetBinContent(1039,13);
   ecal_h6->SetBinContent(1040,11);
   ecal_h6->SetBinContent(1041,7);
   ecal_h6->SetBinContent(1042,12);
   ecal_h6->SetBinContent(1043,8);
   ecal_h6->SetBinContent(1044,13);
   ecal_h6->SetBinContent(1045,12);
   ecal_h6->SetBinContent(1046,8);
   ecal_h6->SetBinContent(1047,7);
   ecal_h6->SetBinContent(1048,11);
   ecal_h6->SetBinContent(1049,10);
   ecal_h6->SetBinContent(1050,13);
   ecal_h6->SetBinContent(1051,1);
   ecal_h6->SetBinContent(1052,13);
   ecal_h6->SetBinContent(1053,5);
   ecal_h6->SetBinContent(1054,19);
   ecal_h6->SetBinContent(1055,7);
   ecal_h6->SetBinContent(1056,10);
   ecal_h6->SetBinContent(1057,12);
   ecal_h6->SetBinContent(1058,13);
   ecal_h6->SetBinContent(1059,8);
   ecal_h6->SetBinContent(1060,10);
   ecal_h6->SetBinContent(1061,5);
   ecal_h6->SetBinContent(1062,12);
   ecal_h6->SetBinContent(1063,6);
   ecal_h6->SetBinContent(1064,8);
   ecal_h6->SetBinContent(1065,3);
   ecal_h6->SetBinContent(1066,4);
   ecal_h6->SetBinContent(1067,11);
   ecal_h6->SetBinContent(1068,7);
   ecal_h6->SetBinContent(1069,11);
   ecal_h6->SetBinContent(1070,9);
   ecal_h6->SetBinContent(1071,7);
   ecal_h6->SetBinContent(1072,11);
   ecal_h6->SetBinContent(1073,5);
   ecal_h6->SetBinContent(1074,6);
   ecal_h6->SetBinContent(1075,9);
   ecal_h6->SetBinContent(1076,3);
   ecal_h6->SetBinContent(1077,9);
   ecal_h6->SetBinContent(1078,4);
   ecal_h6->SetBinContent(1079,8);
   ecal_h6->SetBinContent(1080,9);
   ecal_h6->SetBinContent(1081,11);
   ecal_h6->SetBinContent(1082,10);
   ecal_h6->SetBinContent(1083,8);
   ecal_h6->SetBinContent(1084,11);
   ecal_h6->SetBinContent(1085,7);
   ecal_h6->SetBinContent(1086,9);
   ecal_h6->SetBinContent(1087,10);
   ecal_h6->SetBinContent(1088,6);
   ecal_h6->SetBinContent(1089,9);
   ecal_h6->SetBinContent(1090,8);
   ecal_h6->SetBinContent(1091,7);
   ecal_h6->SetBinContent(1092,10);
   ecal_h6->SetBinContent(1093,11);
   ecal_h6->SetBinContent(1094,8);
   ecal_h6->SetBinContent(1095,9);
   ecal_h6->SetBinContent(1096,5);
   ecal_h6->SetBinContent(1097,11);
   ecal_h6->SetBinContent(1098,7);
   ecal_h6->SetBinContent(1099,7);
   ecal_h6->SetBinContent(1100,11);
   ecal_h6->SetBinContent(1101,5);
   ecal_h6->SetBinContent(1102,8);
   ecal_h6->SetBinContent(1103,8);
   ecal_h6->SetBinContent(1104,3);
   ecal_h6->SetBinContent(1105,13);
   ecal_h6->SetBinContent(1106,7);
   ecal_h6->SetBinContent(1107,7);
   ecal_h6->SetBinContent(1108,14);
   ecal_h6->SetBinContent(1109,6);
   ecal_h6->SetBinContent(1110,8);
   ecal_h6->SetBinContent(1111,12);
   ecal_h6->SetBinContent(1112,5);
   ecal_h6->SetBinContent(1113,6);
   ecal_h6->SetBinContent(1114,6);
   ecal_h6->SetBinContent(1115,5);
   ecal_h6->SetBinContent(1116,8);
   ecal_h6->SetBinContent(1117,7);
   ecal_h6->SetBinContent(1118,5);
   ecal_h6->SetBinContent(1119,10);
   ecal_h6->SetBinContent(1120,6);
   ecal_h6->SetBinContent(1121,9);
   ecal_h6->SetBinContent(1122,7);
   ecal_h6->SetBinContent(1123,7);
   ecal_h6->SetBinContent(1124,11);
   ecal_h6->SetBinContent(1125,4);
   ecal_h6->SetBinContent(1126,7);
   ecal_h6->SetBinContent(1127,2);
   ecal_h6->SetBinContent(1128,3);
   ecal_h6->SetBinContent(1129,4);
   ecal_h6->SetBinContent(1130,6);
   ecal_h6->SetBinContent(1131,9);
   ecal_h6->SetBinContent(1132,7);
   ecal_h6->SetBinContent(1133,9);
   ecal_h6->SetBinContent(1134,7);
   ecal_h6->SetBinContent(1135,5);
   ecal_h6->SetBinContent(1136,5);
   ecal_h6->SetBinContent(1137,6);
   ecal_h6->SetBinContent(1138,7);
   ecal_h6->SetBinContent(1139,7);
   ecal_h6->SetBinContent(1140,11);
   ecal_h6->SetBinContent(1141,4);
   ecal_h6->SetBinContent(1142,3);
   ecal_h6->SetBinContent(1143,8);
   ecal_h6->SetBinContent(1144,5);
   ecal_h6->SetBinContent(1145,8);
   ecal_h6->SetBinContent(1146,4);
   ecal_h6->SetBinContent(1147,5);
   ecal_h6->SetBinContent(1148,4);
   ecal_h6->SetBinContent(1149,9);
   ecal_h6->SetBinContent(1150,6);
   ecal_h6->SetBinContent(1151,6);
   ecal_h6->SetBinContent(1152,8);
   ecal_h6->SetBinContent(1153,2);
   ecal_h6->SetBinContent(1154,8);
   ecal_h6->SetBinContent(1155,6);
   ecal_h6->SetBinContent(1156,6);
   ecal_h6->SetBinContent(1157,5);
   ecal_h6->SetBinContent(1158,5);
   ecal_h6->SetBinContent(1159,4);
   ecal_h6->SetBinContent(1160,6);
   ecal_h6->SetBinContent(1161,12);
   ecal_h6->SetBinContent(1162,7);
   ecal_h6->SetBinContent(1163,8);
   ecal_h6->SetBinContent(1164,7);
   ecal_h6->SetBinContent(1165,5);
   ecal_h6->SetBinContent(1166,5);
   ecal_h6->SetBinContent(1167,3);
   ecal_h6->SetBinContent(1168,6);
   ecal_h6->SetBinContent(1169,6);
   ecal_h6->SetBinContent(1170,7);
   ecal_h6->SetBinContent(1171,11);
   ecal_h6->SetBinContent(1172,8);
   ecal_h6->SetBinContent(1173,7);
   ecal_h6->SetBinContent(1174,3);
   ecal_h6->SetBinContent(1175,6);
   ecal_h6->SetBinContent(1176,4);
   ecal_h6->SetBinContent(1177,4);
   ecal_h6->SetBinContent(1178,2);
   ecal_h6->SetBinContent(1179,2);
   ecal_h6->SetBinContent(1180,7);
   ecal_h6->SetBinContent(1181,5);
   ecal_h6->SetBinContent(1182,7);
   ecal_h6->SetBinContent(1183,2);
   ecal_h6->SetBinContent(1184,7);
   ecal_h6->SetBinContent(1185,7);
   ecal_h6->SetBinContent(1186,6);
   ecal_h6->SetBinContent(1187,4);
   ecal_h6->SetBinContent(1188,4);
   ecal_h6->SetBinContent(1189,3);
   ecal_h6->SetBinContent(1190,4);
   ecal_h6->SetBinContent(1191,4);
   ecal_h6->SetBinContent(1192,4);
   ecal_h6->SetBinContent(1193,5);
   ecal_h6->SetBinContent(1194,4);
   ecal_h6->SetBinContent(1195,6);
   ecal_h6->SetBinContent(1196,6);
   ecal_h6->SetBinContent(1197,4);
   ecal_h6->SetBinContent(1198,4);
   ecal_h6->SetBinContent(1199,11);
   ecal_h6->SetBinContent(1200,6);
   ecal_h6->SetBinContent(1201,4);
   ecal_h6->SetBinContent(1202,4);
   ecal_h6->SetBinContent(1203,5);
   ecal_h6->SetBinContent(1204,1);
   ecal_h6->SetBinContent(1205,8);
   ecal_h6->SetBinContent(1206,7);
   ecal_h6->SetBinContent(1207,3);
   ecal_h6->SetBinContent(1208,6);
   ecal_h6->SetBinContent(1209,5);
   ecal_h6->SetBinContent(1210,1);
   ecal_h6->SetBinContent(1211,7);
   ecal_h6->SetBinContent(1212,5);
   ecal_h6->SetBinContent(1213,7);
   ecal_h6->SetBinContent(1214,8);
   ecal_h6->SetBinContent(1215,2);
   ecal_h6->SetBinContent(1216,2);
   ecal_h6->SetBinContent(1217,6);
   ecal_h6->SetBinContent(1218,7);
   ecal_h6->SetBinContent(1219,8);
   ecal_h6->SetBinContent(1220,5);
   ecal_h6->SetBinContent(1221,5);
   ecal_h6->SetBinContent(1222,4);
   ecal_h6->SetBinContent(1223,4);
   ecal_h6->SetBinContent(1224,7);
   ecal_h6->SetBinContent(1225,5);
   ecal_h6->SetBinContent(1226,3);
   ecal_h6->SetBinContent(1227,5);
   ecal_h6->SetBinContent(1228,4);
   ecal_h6->SetBinContent(1229,6);
   ecal_h6->SetBinContent(1230,2);
   ecal_h6->SetBinContent(1231,4);
   ecal_h6->SetBinContent(1232,5);
   ecal_h6->SetBinContent(1233,5);
   ecal_h6->SetBinContent(1234,6);
   ecal_h6->SetBinContent(1235,5);
   ecal_h6->SetBinContent(1236,7);
   ecal_h6->SetBinContent(1237,3);
   ecal_h6->SetBinContent(1238,7);
   ecal_h6->SetBinContent(1239,2);
   ecal_h6->SetBinContent(1240,5);
   ecal_h6->SetBinContent(1241,2);
   ecal_h6->SetBinContent(1242,3);
   ecal_h6->SetBinContent(1243,12);
   ecal_h6->SetBinContent(1244,3);
   ecal_h6->SetBinContent(1245,5);
   ecal_h6->SetBinContent(1246,6);
   ecal_h6->SetBinContent(1247,4);
   ecal_h6->SetBinContent(1248,5);
   ecal_h6->SetBinContent(1249,7);
   ecal_h6->SetBinContent(1250,4);
   ecal_h6->SetBinContent(1251,4);
   ecal_h6->SetBinContent(1252,5);
   ecal_h6->SetBinContent(1253,3);
   ecal_h6->SetBinContent(1254,3);
   ecal_h6->SetBinContent(1255,3);
   ecal_h6->SetBinContent(1256,2);
   ecal_h6->SetBinContent(1257,5);
   ecal_h6->SetBinContent(1258,6);
   ecal_h6->SetBinContent(1259,4);
   ecal_h6->SetBinContent(1260,2);
   ecal_h6->SetBinContent(1261,3);
   ecal_h6->SetBinContent(1262,4);
   ecal_h6->SetBinContent(1263,1);
   ecal_h6->SetBinContent(1264,2);
   ecal_h6->SetBinContent(1265,4);
   ecal_h6->SetBinContent(1266,5);
   ecal_h6->SetBinContent(1267,5);
   ecal_h6->SetBinContent(1268,4);
   ecal_h6->SetBinContent(1269,1);
   ecal_h6->SetBinContent(1270,3);
   ecal_h6->SetBinContent(1271,3);
   ecal_h6->SetBinContent(1272,4);
   ecal_h6->SetBinContent(1273,3);
   ecal_h6->SetBinContent(1275,5);
   ecal_h6->SetBinContent(1276,5);
   ecal_h6->SetBinContent(1277,4);
   ecal_h6->SetBinContent(1278,1);
   ecal_h6->SetBinContent(1279,8);
   ecal_h6->SetBinContent(1280,9);
   ecal_h6->SetBinContent(1281,2);
   ecal_h6->SetBinContent(1282,5);
   ecal_h6->SetBinContent(1283,4);
   ecal_h6->SetBinContent(1284,3);
   ecal_h6->SetBinContent(1285,4);
   ecal_h6->SetBinContent(1286,3);
   ecal_h6->SetBinContent(1287,2);
   ecal_h6->SetBinContent(1288,1);
   ecal_h6->SetBinContent(1289,2);
   ecal_h6->SetBinContent(1290,4);
   ecal_h6->SetBinContent(1291,7);
   ecal_h6->SetBinContent(1292,6);
   ecal_h6->SetBinContent(1293,3);
   ecal_h6->SetBinContent(1294,4);
   ecal_h6->SetBinContent(1295,3);
   ecal_h6->SetBinContent(1296,2);
   ecal_h6->SetBinContent(1297,3);
   ecal_h6->SetBinContent(1298,2);
   ecal_h6->SetBinContent(1300,3);
   ecal_h6->SetBinContent(1301,1);
   ecal_h6->SetBinContent(1302,3);
   ecal_h6->SetBinContent(1303,4);
   ecal_h6->SetBinContent(1304,6);
   ecal_h6->SetBinContent(1305,7);
   ecal_h6->SetBinContent(1306,2);
   ecal_h6->SetBinContent(1307,3);
   ecal_h6->SetBinContent(1308,2);
   ecal_h6->SetBinContent(1309,7);
   ecal_h6->SetBinContent(1310,5);
   ecal_h6->SetBinContent(1311,3);
   ecal_h6->SetBinContent(1312,4);
   ecal_h6->SetBinContent(1313,1);
   ecal_h6->SetBinContent(1315,2);
   ecal_h6->SetBinContent(1316,2);
   ecal_h6->SetBinContent(1318,5);
   ecal_h6->SetBinContent(1319,3);
   ecal_h6->SetBinContent(1320,5);
   ecal_h6->SetBinContent(1321,5);
   ecal_h6->SetBinContent(1322,2);
   ecal_h6->SetBinContent(1323,1);
   ecal_h6->SetBinContent(1324,3);
   ecal_h6->SetBinContent(1325,8);
   ecal_h6->SetBinContent(1326,3);
   ecal_h6->SetBinContent(1327,5);
   ecal_h6->SetBinContent(1328,4);
   ecal_h6->SetBinContent(1329,3);
   ecal_h6->SetBinContent(1330,3);
   ecal_h6->SetBinContent(1331,3);
   ecal_h6->SetBinContent(1332,2);
   ecal_h6->SetBinContent(1333,4);
   ecal_h6->SetBinContent(1334,5);
   ecal_h6->SetBinContent(1336,4);
   ecal_h6->SetBinContent(1337,2);
   ecal_h6->SetBinContent(1338,3);
   ecal_h6->SetBinContent(1339,4);
   ecal_h6->SetBinContent(1340,2);
   ecal_h6->SetBinContent(1341,2);
   ecal_h6->SetBinContent(1342,2);
   ecal_h6->SetBinContent(1343,4);
   ecal_h6->SetBinContent(1344,2);
   ecal_h6->SetBinContent(1345,2);
   ecal_h6->SetBinContent(1346,3);
   ecal_h6->SetBinContent(1347,3);
   ecal_h6->SetBinContent(1348,5);
   ecal_h6->SetBinContent(1349,4);
   ecal_h6->SetBinContent(1350,4);
   ecal_h6->SetBinContent(1351,5);
   ecal_h6->SetBinContent(1352,1);
   ecal_h6->SetBinContent(1353,5);
   ecal_h6->SetBinContent(1354,4);
   ecal_h6->SetBinContent(1355,2);
   ecal_h6->SetBinContent(1356,3);
   ecal_h6->SetBinContent(1357,1);
   ecal_h6->SetBinContent(1358,4);
   ecal_h6->SetBinContent(1359,1);
   ecal_h6->SetBinContent(1360,2);
   ecal_h6->SetBinContent(1361,2);
   ecal_h6->SetBinContent(1362,5);
   ecal_h6->SetBinContent(1363,3);
   ecal_h6->SetBinContent(1365,3);
   ecal_h6->SetBinContent(1366,6);
   ecal_h6->SetBinContent(1367,1);
   ecal_h6->SetBinContent(1368,6);
   ecal_h6->SetBinContent(1369,3);
   ecal_h6->SetBinContent(1371,3);
   ecal_h6->SetBinContent(1372,1);
   ecal_h6->SetBinContent(1373,1);
   ecal_h6->SetBinContent(1374,4);
   ecal_h6->SetBinContent(1375,4);
   ecal_h6->SetBinContent(1376,1);
   ecal_h6->SetBinContent(1377,3);
   ecal_h6->SetBinContent(1378,3);
   ecal_h6->SetBinContent(1379,5);
   ecal_h6->SetBinContent(1380,7);
   ecal_h6->SetBinContent(1382,5);
   ecal_h6->SetBinContent(1384,5);
   ecal_h6->SetBinContent(1385,1);
   ecal_h6->SetBinContent(1386,1);
   ecal_h6->SetBinContent(1387,2);
   ecal_h6->SetBinContent(1388,2);
   ecal_h6->SetBinContent(1389,4);
   ecal_h6->SetBinContent(1390,1);
   ecal_h6->SetBinContent(1391,2);
   ecal_h6->SetBinContent(1392,3);
   ecal_h6->SetBinContent(1393,4);
   ecal_h6->SetBinContent(1394,1);
   ecal_h6->SetBinContent(1395,4);
   ecal_h6->SetBinContent(1396,2);
   ecal_h6->SetBinContent(1398,2);
   ecal_h6->SetBinContent(1399,1);
   ecal_h6->SetBinContent(1400,1);
   ecal_h6->SetBinContent(1401,3);
   ecal_h6->SetBinContent(1402,2);
   ecal_h6->SetBinContent(1403,1);
   ecal_h6->SetBinContent(1404,4);
   ecal_h6->SetBinContent(1405,5);
   ecal_h6->SetBinContent(1406,2);
   ecal_h6->SetBinContent(1408,1);
   ecal_h6->SetBinContent(1409,1);
   ecal_h6->SetBinContent(1410,4);
   ecal_h6->SetBinContent(1411,1);
   ecal_h6->SetBinContent(1412,1);
   ecal_h6->SetBinContent(1414,1);
   ecal_h6->SetBinContent(1415,1);
   ecal_h6->SetBinContent(1416,6);
   ecal_h6->SetBinContent(1417,3);
   ecal_h6->SetBinContent(1418,1);
   ecal_h6->SetBinContent(1419,2);
   ecal_h6->SetBinContent(1420,2);
   ecal_h6->SetBinContent(1421,2);
   ecal_h6->SetBinContent(1422,2);
   ecal_h6->SetBinContent(1423,2);
   ecal_h6->SetBinContent(1424,2);
   ecal_h6->SetBinContent(1425,7);
   ecal_h6->SetBinContent(1426,2);
   ecal_h6->SetBinContent(1427,1);
   ecal_h6->SetBinContent(1428,1);
   ecal_h6->SetBinContent(1429,2);
   ecal_h6->SetBinContent(1431,2);
   ecal_h6->SetBinContent(1432,1);
   ecal_h6->SetBinContent(1434,1);
   ecal_h6->SetBinContent(1435,2);
   ecal_h6->SetBinContent(1436,3);
   ecal_h6->SetBinContent(1437,2);
   ecal_h6->SetBinContent(1438,1);
   ecal_h6->SetBinContent(1439,5);
   ecal_h6->SetBinContent(1440,2);
   ecal_h6->SetBinContent(1442,2);
   ecal_h6->SetBinContent(1443,3);
   ecal_h6->SetBinContent(1444,2);
   ecal_h6->SetBinContent(1445,3);
   ecal_h6->SetBinContent(1446,1);
   ecal_h6->SetBinContent(1447,3);
   ecal_h6->SetBinContent(1448,2);
   ecal_h6->SetBinContent(1449,2);
   ecal_h6->SetBinContent(1450,3);
   ecal_h6->SetBinContent(1453,2);
   ecal_h6->SetBinContent(1454,1);
   ecal_h6->SetBinContent(1456,7);
   ecal_h6->SetBinContent(1459,1);
   ecal_h6->SetBinContent(1460,5);
   ecal_h6->SetBinContent(1462,1);
   ecal_h6->SetBinContent(1463,1);
   ecal_h6->SetBinContent(1464,2);
   ecal_h6->SetBinContent(1465,2);
   ecal_h6->SetBinContent(1466,3);
   ecal_h6->SetBinContent(1467,1);
   ecal_h6->SetBinContent(1468,2);
   ecal_h6->SetBinContent(1469,1);
   ecal_h6->SetBinContent(1470,2);
   ecal_h6->SetBinContent(1471,4);
   ecal_h6->SetBinContent(1472,4);
   ecal_h6->SetBinContent(1474,2);
   ecal_h6->SetBinContent(1475,1);
   ecal_h6->SetBinContent(1476,1);
   ecal_h6->SetBinContent(1477,4);
   ecal_h6->SetBinContent(1478,3);
   ecal_h6->SetBinContent(1479,1);
   ecal_h6->SetBinContent(1480,3);
   ecal_h6->SetBinContent(1482,2);
   ecal_h6->SetBinContent(1483,4);
   ecal_h6->SetBinContent(1484,2);
   ecal_h6->SetBinContent(1485,1);
   ecal_h6->SetBinContent(1486,3);
   ecal_h6->SetBinContent(1487,2);
   ecal_h6->SetBinContent(1488,3);
   ecal_h6->SetBinContent(1489,3);
   ecal_h6->SetBinContent(1490,3);
   ecal_h6->SetBinContent(1491,5);
   ecal_h6->SetBinContent(1493,3);
   ecal_h6->SetBinContent(1494,5);
   ecal_h6->SetBinContent(1495,3);
   ecal_h6->SetBinContent(1496,1);
   ecal_h6->SetBinContent(1497,2);
   ecal_h6->SetBinContent(1498,1);
   ecal_h6->SetBinContent(1500,3);
   ecal_h6->SetBinContent(1501,2);
   ecal_h6->SetBinContent(1502,1);
   ecal_h6->SetBinContent(1503,2);
   ecal_h6->SetBinContent(1506,1);
   ecal_h6->SetBinContent(1507,1);
   ecal_h6->SetBinContent(1508,1);
   ecal_h6->SetBinContent(1509,1);
   ecal_h6->SetBinContent(1510,2);
   ecal_h6->SetBinContent(1512,1);
   ecal_h6->SetBinContent(1513,1);
   ecal_h6->SetBinContent(1514,2);
   ecal_h6->SetBinContent(1515,1);
   ecal_h6->SetBinContent(1516,1);
   ecal_h6->SetBinContent(1519,4);
   ecal_h6->SetBinContent(1520,1);
   ecal_h6->SetBinContent(1521,2);
   ecal_h6->SetBinContent(1522,1);
   ecal_h6->SetBinContent(1523,1);
   ecal_h6->SetBinContent(1524,3);
   ecal_h6->SetBinContent(1525,2);
   ecal_h6->SetBinContent(1526,6);
   ecal_h6->SetBinContent(1528,2);
   ecal_h6->SetBinContent(1529,4);
   ecal_h6->SetBinContent(1530,4);
   ecal_h6->SetBinContent(1533,3);
   ecal_h6->SetBinContent(1534,4);
   ecal_h6->SetBinContent(1536,1);
   ecal_h6->SetBinContent(1537,2);
   ecal_h6->SetBinContent(1539,1);
   ecal_h6->SetBinContent(1540,1);
   ecal_h6->SetBinContent(1541,1);
   ecal_h6->SetBinContent(1542,1);
   ecal_h6->SetBinContent(1543,1);
   ecal_h6->SetBinContent(1544,3);
   ecal_h6->SetBinContent(1545,2);
   ecal_h6->SetBinContent(1549,2);
   ecal_h6->SetBinContent(1551,3);
   ecal_h6->SetBinContent(1553,1);
   ecal_h6->SetBinContent(1554,1);
   ecal_h6->SetBinContent(1555,2);
   ecal_h6->SetBinContent(1557,1);
   ecal_h6->SetBinContent(1558,1);
   ecal_h6->SetBinContent(1559,3);
   ecal_h6->SetBinContent(1560,2);
   ecal_h6->SetBinContent(1561,1);
   ecal_h6->SetBinContent(1562,2);
   ecal_h6->SetBinContent(1564,1);
   ecal_h6->SetBinContent(1566,1);
   ecal_h6->SetBinContent(1567,3);
   ecal_h6->SetBinContent(1568,1);
   ecal_h6->SetBinContent(1570,3);
   ecal_h6->SetBinContent(1571,2);
   ecal_h6->SetBinContent(1572,1);
   ecal_h6->SetBinContent(1573,2);
   ecal_h6->SetBinContent(1575,1);
   ecal_h6->SetBinContent(1576,2);
   ecal_h6->SetBinContent(1577,3);
   ecal_h6->SetBinContent(1578,3);
   ecal_h6->SetBinContent(1579,2);
   ecal_h6->SetBinContent(1581,1);
   ecal_h6->SetBinContent(1585,2);
   ecal_h6->SetBinContent(1586,1);
   ecal_h6->SetBinContent(1587,1);
   ecal_h6->SetBinContent(1588,1);
   ecal_h6->SetBinContent(1589,1);
   ecal_h6->SetBinContent(1590,1);
   ecal_h6->SetBinContent(1592,1);
   ecal_h6->SetBinContent(1593,1);
   ecal_h6->SetBinContent(1594,1);
   ecal_h6->SetBinContent(1595,1);
   ecal_h6->SetBinContent(1596,2);
   ecal_h6->SetBinContent(1599,1);
   ecal_h6->SetBinContent(1600,2);
   ecal_h6->SetBinContent(1601,4);
   ecal_h6->SetBinContent(1603,1);
   ecal_h6->SetBinContent(1604,1);
   ecal_h6->SetBinContent(1606,3);
   ecal_h6->SetBinContent(1607,3);
   ecal_h6->SetBinContent(1608,2);
   ecal_h6->SetBinContent(1609,2);
   ecal_h6->SetBinContent(1614,1);
   ecal_h6->SetBinContent(1615,3);
   ecal_h6->SetBinContent(1616,2);
   ecal_h6->SetBinContent(1617,3);
   ecal_h6->SetBinContent(1618,3);
   ecal_h6->SetBinContent(1624,1);
   ecal_h6->SetBinContent(1625,3);
   ecal_h6->SetBinContent(1627,1);
   ecal_h6->SetBinContent(1628,1);
   ecal_h6->SetBinContent(1629,2);
   ecal_h6->SetBinContent(1631,1);
   ecal_h6->SetBinContent(1632,2);
   ecal_h6->SetBinContent(1634,2);
   ecal_h6->SetBinContent(1635,3);
   ecal_h6->SetBinContent(1636,2);
   ecal_h6->SetBinContent(1638,1);
   ecal_h6->SetBinContent(1639,1);
   ecal_h6->SetBinContent(1640,2);
   ecal_h6->SetBinContent(1641,3);
   ecal_h6->SetBinContent(1644,1);
   ecal_h6->SetBinContent(1647,1);
   ecal_h6->SetBinContent(1648,2);
   ecal_h6->SetBinContent(1650,2);
   ecal_h6->SetBinContent(1651,1);
   ecal_h6->SetBinContent(1653,1);
   ecal_h6->SetBinContent(1654,1);
   ecal_h6->SetBinContent(1658,1);
   ecal_h6->SetBinContent(1659,1);
   ecal_h6->SetBinContent(1661,1);
   ecal_h6->SetBinContent(1662,1);
   ecal_h6->SetBinContent(1663,1);
   ecal_h6->SetBinContent(1665,2);
   ecal_h6->SetBinContent(1666,2);
   ecal_h6->SetBinContent(1668,1);
   ecal_h6->SetBinContent(1670,1);
   ecal_h6->SetBinContent(1671,1);
   ecal_h6->SetBinContent(1672,1);
   ecal_h6->SetBinContent(1674,1);
   ecal_h6->SetBinContent(1675,1);
   ecal_h6->SetBinContent(1676,1);
   ecal_h6->SetBinContent(1678,1);
   ecal_h6->SetBinContent(1679,2);
   ecal_h6->SetBinContent(1682,1);
   ecal_h6->SetBinContent(1684,1);
   ecal_h6->SetBinContent(1685,2);
   ecal_h6->SetBinContent(1686,2);
   ecal_h6->SetBinContent(1689,1);
   ecal_h6->SetBinContent(1692,1);
   ecal_h6->SetBinContent(1694,1);
   ecal_h6->SetBinContent(1695,1);
   ecal_h6->SetBinContent(1696,1);
   ecal_h6->SetBinContent(1698,1);
   ecal_h6->SetBinContent(1699,1);
   ecal_h6->SetBinContent(1702,2);
   ecal_h6->SetBinContent(1705,1);
   ecal_h6->SetBinContent(1706,1);
   ecal_h6->SetBinContent(1707,1);
   ecal_h6->SetBinContent(1708,1);
   ecal_h6->SetBinContent(1709,3);
   ecal_h6->SetBinContent(1710,1);
   ecal_h6->SetBinContent(1711,2);
   ecal_h6->SetBinContent(1713,2);
   ecal_h6->SetBinContent(1715,3);
   ecal_h6->SetBinContent(1716,2);
   ecal_h6->SetBinContent(1718,1);
   ecal_h6->SetBinContent(1722,1);
   ecal_h6->SetBinContent(1723,4);
   ecal_h6->SetBinContent(1724,3);
   ecal_h6->SetBinContent(1728,3);
   ecal_h6->SetBinContent(1729,1);
   ecal_h6->SetBinContent(1731,2);
   ecal_h6->SetBinContent(1740,2);
   ecal_h6->SetBinContent(1741,2);
   ecal_h6->SetBinContent(1742,1);
   ecal_h6->SetBinContent(1744,2);
   ecal_h6->SetBinContent(1745,1);
   ecal_h6->SetBinContent(1746,2);
   ecal_h6->SetBinContent(1748,1);
   ecal_h6->SetBinContent(1752,2);
   ecal_h6->SetBinContent(1753,1);
   ecal_h6->SetBinContent(1754,1);
   ecal_h6->SetBinContent(1756,1);
   ecal_h6->SetBinContent(1757,1);
   ecal_h6->SetBinContent(1758,1);
   ecal_h6->SetBinContent(1761,2);
   ecal_h6->SetBinContent(1763,1);
   ecal_h6->SetBinContent(1764,1);
   ecal_h6->SetBinContent(1765,3);
   ecal_h6->SetBinContent(1767,1);
   ecal_h6->SetBinContent(1768,1);
   ecal_h6->SetBinContent(1769,2);
   ecal_h6->SetBinContent(1770,1);
   ecal_h6->SetBinContent(1771,1);
   ecal_h6->SetBinContent(1772,1);
   ecal_h6->SetBinContent(1773,3);
   ecal_h6->SetBinContent(1774,2);
   ecal_h6->SetBinContent(1775,2);
   ecal_h6->SetBinContent(1777,1);
   ecal_h6->SetBinContent(1778,1);
   ecal_h6->SetBinContent(1782,1);
   ecal_h6->SetBinContent(1784,1);
   ecal_h6->SetBinContent(1786,1);
   ecal_h6->SetBinContent(1787,1);
   ecal_h6->SetBinContent(1788,1);
   ecal_h6->SetBinContent(1789,1);
   ecal_h6->SetBinContent(1790,2);
   ecal_h6->SetBinContent(1791,1);
   ecal_h6->SetBinContent(1792,1);
   ecal_h6->SetBinContent(1794,1);
   ecal_h6->SetBinContent(1796,1);
   ecal_h6->SetBinContent(1797,1);
   ecal_h6->SetBinContent(1800,1);
   ecal_h6->SetBinContent(1801,2);
   ecal_h6->SetBinContent(1803,1);
   ecal_h6->SetBinContent(1805,2);
   ecal_h6->SetBinContent(1806,1);
   ecal_h6->SetBinContent(1807,2);
   ecal_h6->SetBinContent(1809,2);
   ecal_h6->SetBinContent(1810,1);
   ecal_h6->SetBinContent(1811,1);
   ecal_h6->SetBinContent(1812,1);
   ecal_h6->SetBinContent(1814,2);
   ecal_h6->SetBinContent(1815,1);
   ecal_h6->SetBinContent(1818,1);
   ecal_h6->SetBinContent(1821,1);
   ecal_h6->SetBinContent(1825,2);
   ecal_h6->SetBinContent(1826,1);
   ecal_h6->SetBinContent(1829,1);
   ecal_h6->SetBinContent(1830,1);
   ecal_h6->SetBinContent(1832,2);
   ecal_h6->SetBinContent(1834,1);
   ecal_h6->SetBinContent(1835,2);
   ecal_h6->SetBinContent(1837,3);
   ecal_h6->SetBinContent(1839,1);
   ecal_h6->SetBinContent(1840,1);
   ecal_h6->SetBinContent(1841,1);
   ecal_h6->SetBinContent(1843,1);
   ecal_h6->SetBinContent(1844,3);
   ecal_h6->SetBinContent(1845,2);
   ecal_h6->SetBinContent(1846,1);
   ecal_h6->SetBinContent(1847,1);
   ecal_h6->SetBinContent(1848,2);
   ecal_h6->SetBinContent(1849,1);
   ecal_h6->SetBinContent(1850,3);
   ecal_h6->SetBinContent(1854,2);
   ecal_h6->SetBinContent(1855,2);
   ecal_h6->SetBinContent(1856,1);
   ecal_h6->SetBinContent(1857,2);
   ecal_h6->SetBinContent(1858,1);
   ecal_h6->SetBinContent(1859,1);
   ecal_h6->SetBinContent(1860,1);
   ecal_h6->SetBinContent(1861,1);
   ecal_h6->SetBinContent(1862,2);
   ecal_h6->SetBinContent(1863,1);
   ecal_h6->SetBinContent(1869,1);
   ecal_h6->SetBinContent(1872,1);
   ecal_h6->SetBinContent(1873,1);
   ecal_h6->SetBinContent(1875,1);
   ecal_h6->SetBinContent(1877,1);
   ecal_h6->SetBinContent(1883,1);
   ecal_h6->SetBinContent(1884,1);
   ecal_h6->SetBinContent(1886,2);
   ecal_h6->SetBinContent(1889,1);
   ecal_h6->SetBinContent(1892,2);
   ecal_h6->SetBinContent(1895,1);
   ecal_h6->SetBinContent(1896,1);
   ecal_h6->SetBinContent(1900,1);
   ecal_h6->SetBinContent(1902,1);
   ecal_h6->SetBinContent(1903,1);
   ecal_h6->SetBinContent(1908,1);
   ecal_h6->SetBinContent(1910,2);
   ecal_h6->SetBinContent(1912,1);
   ecal_h6->SetBinContent(1915,1);
   ecal_h6->SetBinContent(1921,1);
   ecal_h6->SetBinContent(1922,1);
   ecal_h6->SetBinContent(1923,2);
   ecal_h6->SetBinContent(1926,2);
   ecal_h6->SetBinContent(1930,1);
   ecal_h6->SetBinContent(1938,1);
   ecal_h6->SetBinContent(1942,1);
   ecal_h6->SetBinContent(1946,1);
   ecal_h6->SetBinContent(1947,1);
   ecal_h6->SetBinContent(1948,1);
   ecal_h6->SetBinContent(1951,1);
   ecal_h6->SetBinContent(1957,1);
   ecal_h6->SetBinContent(1960,1);
   ecal_h6->SetBinContent(1962,1);
   ecal_h6->SetBinContent(1963,1);
   ecal_h6->SetBinContent(1965,1);
   ecal_h6->SetBinContent(1966,1);
   ecal_h6->SetBinContent(1969,1);
   ecal_h6->SetBinContent(1971,1);
   ecal_h6->SetBinContent(1977,1);
   ecal_h6->SetBinContent(1978,1);
   ecal_h6->SetBinContent(1982,1);
   ecal_h6->SetBinContent(1984,1);
   ecal_h6->SetBinContent(1988,1);
   ecal_h6->SetBinContent(1989,1);
   ecal_h6->SetBinContent(1990,1);
   ecal_h6->SetBinContent(1991,2);
   ecal_h6->SetBinContent(1996,1);
   ecal_h6->SetBinContent(1998,2);
   ecal_h6->SetBinContent(2003,1);
   ecal_h6->SetBinContent(2006,1);
   ecal_h6->SetBinContent(2016,1);
   ecal_h6->SetBinContent(2020,2);
   ecal_h6->SetBinContent(2024,1);
   ecal_h6->SetBinContent(2029,1);
   ecal_h6->SetBinContent(2031,1);
   ecal_h6->SetBinContent(2032,1);
   ecal_h6->SetBinContent(2033,1);
   ecal_h6->SetBinContent(2037,1);
   ecal_h6->SetBinContent(2043,1);
   ecal_h6->SetBinContent(2045,1);
   ecal_h6->SetBinContent(2047,1);
   ecal_h6->SetBinContent(2055,1);
   ecal_h6->SetBinContent(2056,1);
   ecal_h6->SetBinContent(2058,1);
   ecal_h6->SetBinContent(2062,3);
   ecal_h6->SetBinContent(2067,1);
   ecal_h6->SetBinContent(2073,1);
   ecal_h6->SetBinContent(2088,2);
   ecal_h6->SetBinContent(2104,1);
   ecal_h6->SetBinContent(2106,1);
   ecal_h6->SetBinContent(2116,1);
   ecal_h6->SetBinContent(2130,1);
   ecal_h6->SetBinContent(2133,2);
   ecal_h6->SetBinContent(2136,1);
   ecal_h6->SetBinContent(2140,1);
   ecal_h6->SetBinContent(2143,1);
   ecal_h6->SetBinContent(2151,1);
   ecal_h6->SetBinContent(2153,1);
   ecal_h6->SetBinContent(2157,1);
   ecal_h6->SetBinContent(2163,2);
   ecal_h6->SetBinContent(2165,2);
   ecal_h6->SetBinContent(2167,1);
   ecal_h6->SetBinContent(2168,1);
   ecal_h6->SetBinContent(2173,1);
   ecal_h6->SetBinContent(2178,2);
   ecal_h6->SetBinContent(2181,1);
   ecal_h6->SetBinContent(2182,1);
   ecal_h6->SetBinContent(2185,1);
   ecal_h6->SetBinContent(2203,1);
   ecal_h6->SetBinContent(2207,1);
   ecal_h6->SetBinContent(2210,2);
   ecal_h6->SetBinContent(2214,1);
   ecal_h6->SetBinContent(2219,1);
   ecal_h6->SetBinContent(2220,1);
   ecal_h6->SetBinContent(2229,1);
   ecal_h6->SetBinContent(2232,3);
   ecal_h6->SetBinContent(2233,1);
   ecal_h6->SetBinContent(2242,1);
   ecal_h6->SetBinContent(2244,1);
   ecal_h6->SetBinContent(2247,1);
   ecal_h6->SetBinContent(2255,1);
   ecal_h6->SetBinContent(2263,1);
   ecal_h6->SetBinContent(2265,1);
   ecal_h6->SetBinContent(2267,1);
   ecal_h6->SetBinContent(2275,1);
   ecal_h6->SetBinContent(2278,1);
   ecal_h6->SetBinContent(2284,1);
   ecal_h6->SetBinContent(2301,2);
   ecal_h6->SetBinContent(2307,1);
   ecal_h6->SetBinContent(2312,1);
   ecal_h6->SetBinContent(2318,1);
   ecal_h6->SetBinContent(2321,1);
   ecal_h6->SetBinContent(2322,1);
   ecal_h6->SetBinContent(2324,1);
   ecal_h6->SetBinContent(2332,1);
   ecal_h6->SetBinContent(2334,1);
   ecal_h6->SetBinContent(2335,2);
   ecal_h6->SetBinContent(2336,1);
   ecal_h6->SetBinContent(2337,1);
   ecal_h6->SetBinContent(2343,1);
   ecal_h6->SetBinContent(2344,1);
   ecal_h6->SetBinContent(2350,1);
   ecal_h6->SetBinContent(2352,1);
   ecal_h6->SetBinContent(2359,1);
   ecal_h6->SetBinContent(2361,1);
   ecal_h6->SetBinContent(2368,1);
   ecal_h6->SetBinContent(2372,1);
   ecal_h6->SetBinContent(2373,1);
   ecal_h6->SetBinContent(2376,2);
   ecal_h6->SetBinContent(2386,1);
   ecal_h6->SetBinContent(2388,1);
   ecal_h6->SetBinContent(2393,1);
   ecal_h6->SetBinContent(2404,2);
   ecal_h6->SetBinContent(2407,1);
   ecal_h6->SetBinContent(2408,1);
   ecal_h6->SetBinContent(2413,1);
   ecal_h6->SetBinContent(2420,1);
   ecal_h6->SetBinContent(2438,1);
   ecal_h6->SetBinContent(2443,1);
   ecal_h6->SetBinContent(2457,1);
   ecal_h6->SetBinContent(2461,1);
   ecal_h6->SetBinContent(2465,1);
   ecal_h6->SetBinContent(2470,1);
   ecal_h6->SetBinContent(2472,1);
   ecal_h6->SetBinContent(2477,1);
   ecal_h6->SetBinContent(2480,1);
   ecal_h6->SetBinContent(2490,1);
   ecal_h6->SetBinContent(2493,2);
   ecal_h6->SetBinContent(2508,1);
   ecal_h6->SetBinContent(2512,1);
   ecal_h6->SetBinContent(2514,1);
   ecal_h6->SetBinContent(2531,1);
   ecal_h6->SetBinContent(2564,1);
   ecal_h6->SetBinContent(2565,1);
   ecal_h6->SetBinContent(2568,1);
   ecal_h6->SetBinContent(2573,2);
   ecal_h6->SetBinContent(2574,1);
   ecal_h6->SetBinContent(2576,1);
   ecal_h6->SetBinContent(2588,1);
   ecal_h6->SetBinContent(2591,1);
   ecal_h6->SetBinContent(2595,1);
   ecal_h6->SetBinContent(2596,1);
   ecal_h6->SetBinContent(2611,1);
   ecal_h6->SetBinContent(2613,1);
   ecal_h6->SetBinContent(2627,1);
   ecal_h6->SetBinContent(2639,1);
   ecal_h6->SetBinContent(2653,1);
   ecal_h6->SetBinContent(2655,1);
   ecal_h6->SetBinContent(2656,1);
   ecal_h6->SetBinContent(2660,1);
   ecal_h6->SetBinContent(2666,2);
   ecal_h6->SetBinContent(2667,1);
   ecal_h6->SetBinContent(2677,1);
   ecal_h6->SetBinContent(2678,1);
   ecal_h6->SetBinContent(2680,1);
   ecal_h6->SetBinContent(2682,1);
   ecal_h6->SetBinContent(2687,1);
   ecal_h6->SetBinContent(2689,1);
   ecal_h6->SetBinContent(2692,1);
   ecal_h6->SetBinContent(2693,1);
   ecal_h6->SetBinContent(2696,1);
   ecal_h6->SetBinContent(2700,1);
   ecal_h6->SetBinContent(2701,1);
   ecal_h6->SetBinContent(2707,1);
   ecal_h6->SetBinContent(2720,1);
   ecal_h6->SetBinContent(2722,1);
   ecal_h6->SetBinContent(2725,1);
   ecal_h6->SetBinContent(2728,1);
   ecal_h6->SetBinContent(2732,1);
   ecal_h6->SetBinContent(2739,1);
   ecal_h6->SetBinContent(2747,1);
   ecal_h6->SetBinContent(2751,1);
   ecal_h6->SetBinContent(2765,1);
   ecal_h6->SetBinContent(2769,1);
   ecal_h6->SetBinContent(2773,1);
   ecal_h6->SetBinContent(2774,2);
   ecal_h6->SetBinContent(2807,1);
   ecal_h6->SetBinContent(2853,1);
   ecal_h6->SetBinContent(2870,1);
   ecal_h6->SetBinContent(2897,1);
   ecal_h6->SetBinContent(2915,1);
   ecal_h6->SetBinContent(3024,1);
   ecal_h6->SetMaximum(2.99943e+07);
   ecal_h6->SetEntries(5080675);
   ecal_h6->SetStats(0);

   ci = TColor::GetColor("#009999");
   ecal_h6->SetFillColor(ci);
   ecal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   ecal_h6->GetXaxis()->SetRange(31,54);
   ecal_h6->GetXaxis()->SetLabelFont(42);
   ecal_h6->GetXaxis()->SetLabelSize(0.035);
   ecal_h6->GetXaxis()->SetTitleSize(0.035);
   ecal_h6->GetXaxis()->SetTitleFont(42);
   ecal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   ecal_h6->GetYaxis()->SetLabelFont(42);
   ecal_h6->GetYaxis()->SetLabelSize(0.035);
   ecal_h6->GetYaxis()->SetTitleSize(0.035);
   ecal_h6->GetYaxis()->SetTitleFont(42);
   ecal_h6->GetZaxis()->SetLabelFont(42);
   ecal_h6->GetZaxis()->SetLabelSize(0.035);
   ecal_h6->GetZaxis()->SetTitleSize(0.035);
   ecal_h6->GetZaxis()->SetTitleFont(42);
   ecal_h6->Draw("hist same");
   
   TH1F *ecal_h6 = new TH1F("ecal_h6","",9000,0,2000);
   ecal_h6->SetBinContent(3,172386);
   ecal_h6->SetBinContent(4,333389);
   ecal_h6->SetBinContent(5,599886);
   ecal_h6->SetBinContent(6,523868);
   ecal_h6->SetBinContent(7,334831);
   ecal_h6->SetBinContent(8,236106);
   ecal_h6->SetBinContent(9,193813);
   ecal_h6->SetBinContent(10,172898);
   ecal_h6->SetBinContent(11,153432);
   ecal_h6->SetBinContent(12,134654);
   ecal_h6->SetBinContent(13,120096);
   ecal_h6->SetBinContent(14,108056);
   ecal_h6->SetBinContent(15,99589);
   ecal_h6->SetBinContent(16,90389);
   ecal_h6->SetBinContent(17,82684);
   ecal_h6->SetBinContent(18,75573);
   ecal_h6->SetBinContent(19,70445);
   ecal_h6->SetBinContent(20,65344);
   ecal_h6->SetBinContent(21,60572);
   ecal_h6->SetBinContent(22,56142);
   ecal_h6->SetBinContent(23,52493);
   ecal_h6->SetBinContent(24,48523);
   ecal_h6->SetBinContent(25,46026);
   ecal_h6->SetBinContent(26,42802);
   ecal_h6->SetBinContent(27,40478);
   ecal_h6->SetBinContent(28,38052);
   ecal_h6->SetBinContent(29,35949);
   ecal_h6->SetBinContent(30,33544);
   ecal_h6->SetBinContent(31,32333);
   ecal_h6->SetBinContent(32,30134);
   ecal_h6->SetBinContent(33,28448);
   ecal_h6->SetBinContent(34,27034);
   ecal_h6->SetBinContent(35,25796);
   ecal_h6->SetBinContent(36,24339);
   ecal_h6->SetBinContent(37,23082);
   ecal_h6->SetBinContent(38,22458);
   ecal_h6->SetBinContent(39,21234);
   ecal_h6->SetBinContent(40,20243);
   ecal_h6->SetBinContent(41,19210);
   ecal_h6->SetBinContent(42,18381);
   ecal_h6->SetBinContent(43,17389);
   ecal_h6->SetBinContent(44,16877);
   ecal_h6->SetBinContent(45,16274);
   ecal_h6->SetBinContent(46,15532);
   ecal_h6->SetBinContent(47,14890);
   ecal_h6->SetBinContent(48,14467);
   ecal_h6->SetBinContent(49,13782);
   ecal_h6->SetBinContent(50,13464);
   ecal_h6->SetBinContent(51,12983);
   ecal_h6->SetBinContent(52,12381);
   ecal_h6->SetBinContent(53,11865);
   ecal_h6->SetBinContent(54,11579);
   ecal_h6->SetBinContent(55,11023);
   ecal_h6->SetBinContent(56,10807);
   ecal_h6->SetBinContent(57,10286);
   ecal_h6->SetBinContent(58,9980);
   ecal_h6->SetBinContent(59,9851);
   ecal_h6->SetBinContent(60,9384);
   ecal_h6->SetBinContent(61,9135);
   ecal_h6->SetBinContent(62,8922);
   ecal_h6->SetBinContent(63,8714);
   ecal_h6->SetBinContent(64,8225);
   ecal_h6->SetBinContent(65,8056);
   ecal_h6->SetBinContent(66,7889);
   ecal_h6->SetBinContent(67,7656);
   ecal_h6->SetBinContent(68,7409);
   ecal_h6->SetBinContent(69,7176);
   ecal_h6->SetBinContent(70,6985);
   ecal_h6->SetBinContent(71,6691);
   ecal_h6->SetBinContent(72,6642);
   ecal_h6->SetBinContent(73,6431);
   ecal_h6->SetBinContent(74,6215);
   ecal_h6->SetBinContent(75,6157);
   ecal_h6->SetBinContent(76,6029);
   ecal_h6->SetBinContent(77,5848);
   ecal_h6->SetBinContent(78,5633);
   ecal_h6->SetBinContent(79,5481);
   ecal_h6->SetBinContent(80,5357);
   ecal_h6->SetBinContent(81,5393);
   ecal_h6->SetBinContent(82,5152);
   ecal_h6->SetBinContent(83,4971);
   ecal_h6->SetBinContent(84,4899);
   ecal_h6->SetBinContent(85,4847);
   ecal_h6->SetBinContent(86,4627);
   ecal_h6->SetBinContent(87,4611);
   ecal_h6->SetBinContent(88,4578);
   ecal_h6->SetBinContent(89,4375);
   ecal_h6->SetBinContent(90,4259);
   ecal_h6->SetBinContent(91,4216);
   ecal_h6->SetBinContent(92,4023);
   ecal_h6->SetBinContent(93,4054);
   ecal_h6->SetBinContent(94,3804);
   ecal_h6->SetBinContent(95,3793);
   ecal_h6->SetBinContent(96,3760);
   ecal_h6->SetBinContent(97,3645);
   ecal_h6->SetBinContent(98,3527);
   ecal_h6->SetBinContent(99,3472);
   ecal_h6->SetBinContent(100,3497);
   ecal_h6->SetBinContent(101,3402);
   ecal_h6->SetBinContent(102,3348);
   ecal_h6->SetBinContent(103,3318);
   ecal_h6->SetBinContent(104,3220);
   ecal_h6->SetBinContent(105,3223);
   ecal_h6->SetBinContent(106,3066);
   ecal_h6->SetBinContent(107,3104);
   ecal_h6->SetBinContent(108,3138);
   ecal_h6->SetBinContent(109,3003);
   ecal_h6->SetBinContent(110,2876);
   ecal_h6->SetBinContent(111,2936);
   ecal_h6->SetBinContent(112,2834);
   ecal_h6->SetBinContent(113,2719);
   ecal_h6->SetBinContent(114,2694);
   ecal_h6->SetBinContent(115,2623);
   ecal_h6->SetBinContent(116,2635);
   ecal_h6->SetBinContent(117,2676);
   ecal_h6->SetBinContent(118,2452);
   ecal_h6->SetBinContent(119,2502);
   ecal_h6->SetBinContent(120,2503);
   ecal_h6->SetBinContent(121,2321);
   ecal_h6->SetBinContent(122,2327);
   ecal_h6->SetBinContent(123,2367);
   ecal_h6->SetBinContent(124,2387);
   ecal_h6->SetBinContent(125,2237);
   ecal_h6->SetBinContent(126,2287);
   ecal_h6->SetBinContent(127,2177);
   ecal_h6->SetBinContent(128,2079);
   ecal_h6->SetBinContent(129,2161);
   ecal_h6->SetBinContent(130,2033);
   ecal_h6->SetBinContent(131,2033);
   ecal_h6->SetBinContent(132,2119);
   ecal_h6->SetBinContent(133,1969);
   ecal_h6->SetBinContent(134,2005);
   ecal_h6->SetBinContent(135,1979);
   ecal_h6->SetBinContent(136,1923);
   ecal_h6->SetBinContent(137,1992);
   ecal_h6->SetBinContent(138,1885);
   ecal_h6->SetBinContent(139,1833);
   ecal_h6->SetBinContent(140,1817);
   ecal_h6->SetBinContent(141,1873);
   ecal_h6->SetBinContent(142,1842);
   ecal_h6->SetBinContent(143,1773);
   ecal_h6->SetBinContent(144,1759);
   ecal_h6->SetBinContent(145,1720);
   ecal_h6->SetBinContent(146,1711);
   ecal_h6->SetBinContent(147,1650);
   ecal_h6->SetBinContent(148,1616);
   ecal_h6->SetBinContent(149,1624);
   ecal_h6->SetBinContent(150,1557);
   ecal_h6->SetBinContent(151,1641);
   ecal_h6->SetBinContent(152,1582);
   ecal_h6->SetBinContent(153,1569);
   ecal_h6->SetBinContent(154,1481);
   ecal_h6->SetBinContent(155,1516);
   ecal_h6->SetBinContent(156,1482);
   ecal_h6->SetBinContent(157,1456);
   ecal_h6->SetBinContent(158,1449);
   ecal_h6->SetBinContent(159,1422);
   ecal_h6->SetBinContent(160,1432);
   ecal_h6->SetBinContent(161,1363);
   ecal_h6->SetBinContent(162,1320);
   ecal_h6->SetBinContent(163,1407);
   ecal_h6->SetBinContent(164,1349);
   ecal_h6->SetBinContent(165,1357);
   ecal_h6->SetBinContent(166,1319);
   ecal_h6->SetBinContent(167,1356);
   ecal_h6->SetBinContent(168,1316);
   ecal_h6->SetBinContent(169,1241);
   ecal_h6->SetBinContent(170,1283);
   ecal_h6->SetBinContent(171,1282);
   ecal_h6->SetBinContent(172,1219);
   ecal_h6->SetBinContent(173,1257);
   ecal_h6->SetBinContent(174,1162);
   ecal_h6->SetBinContent(175,1163);
   ecal_h6->SetBinContent(176,1239);
   ecal_h6->SetBinContent(177,1185);
   ecal_h6->SetBinContent(178,1170);
   ecal_h6->SetBinContent(179,1156);
   ecal_h6->SetBinContent(180,1123);
   ecal_h6->SetBinContent(181,1069);
   ecal_h6->SetBinContent(182,1132);
   ecal_h6->SetBinContent(183,1058);
   ecal_h6->SetBinContent(184,1120);
   ecal_h6->SetBinContent(185,1094);
   ecal_h6->SetBinContent(186,1122);
   ecal_h6->SetBinContent(187,1072);
   ecal_h6->SetBinContent(188,1046);
   ecal_h6->SetBinContent(189,1040);
   ecal_h6->SetBinContent(190,1035);
   ecal_h6->SetBinContent(191,969);
   ecal_h6->SetBinContent(192,962);
   ecal_h6->SetBinContent(193,1003);
   ecal_h6->SetBinContent(194,1006);
   ecal_h6->SetBinContent(195,928);
   ecal_h6->SetBinContent(196,878);
   ecal_h6->SetBinContent(197,924);
   ecal_h6->SetBinContent(198,955);
   ecal_h6->SetBinContent(199,879);
   ecal_h6->SetBinContent(200,869);
   ecal_h6->SetBinContent(201,892);
   ecal_h6->SetBinContent(202,895);
   ecal_h6->SetBinContent(203,879);
   ecal_h6->SetBinContent(204,833);
   ecal_h6->SetBinContent(205,884);
   ecal_h6->SetBinContent(206,865);
   ecal_h6->SetBinContent(207,850);
   ecal_h6->SetBinContent(208,841);
   ecal_h6->SetBinContent(209,876);
   ecal_h6->SetBinContent(210,869);
   ecal_h6->SetBinContent(211,847);
   ecal_h6->SetBinContent(212,861);
   ecal_h6->SetBinContent(213,825);
   ecal_h6->SetBinContent(214,855);
   ecal_h6->SetBinContent(215,784);
   ecal_h6->SetBinContent(216,804);
   ecal_h6->SetBinContent(217,760);
   ecal_h6->SetBinContent(218,803);
   ecal_h6->SetBinContent(219,799);
   ecal_h6->SetBinContent(220,807);
   ecal_h6->SetBinContent(221,793);
   ecal_h6->SetBinContent(222,734);
   ecal_h6->SetBinContent(223,715);
   ecal_h6->SetBinContent(224,715);
   ecal_h6->SetBinContent(225,744);
   ecal_h6->SetBinContent(226,701);
   ecal_h6->SetBinContent(227,704);
   ecal_h6->SetBinContent(228,694);
   ecal_h6->SetBinContent(229,674);
   ecal_h6->SetBinContent(230,689);
   ecal_h6->SetBinContent(231,737);
   ecal_h6->SetBinContent(232,685);
   ecal_h6->SetBinContent(233,644);
   ecal_h6->SetBinContent(234,680);
   ecal_h6->SetBinContent(235,638);
   ecal_h6->SetBinContent(236,643);
   ecal_h6->SetBinContent(237,648);
   ecal_h6->SetBinContent(238,629);
   ecal_h6->SetBinContent(239,673);
   ecal_h6->SetBinContent(240,628);
   ecal_h6->SetBinContent(241,630);
   ecal_h6->SetBinContent(242,631);
   ecal_h6->SetBinContent(243,619);
   ecal_h6->SetBinContent(244,639);
   ecal_h6->SetBinContent(245,630);
   ecal_h6->SetBinContent(246,607);
   ecal_h6->SetBinContent(247,598);
   ecal_h6->SetBinContent(248,593);
   ecal_h6->SetBinContent(249,607);
   ecal_h6->SetBinContent(250,579);
   ecal_h6->SetBinContent(251,583);
   ecal_h6->SetBinContent(252,592);
   ecal_h6->SetBinContent(253,587);
   ecal_h6->SetBinContent(254,557);
   ecal_h6->SetBinContent(255,558);
   ecal_h6->SetBinContent(256,562);
   ecal_h6->SetBinContent(257,558);
   ecal_h6->SetBinContent(258,529);
   ecal_h6->SetBinContent(259,589);
   ecal_h6->SetBinContent(260,573);
   ecal_h6->SetBinContent(261,543);
   ecal_h6->SetBinContent(262,530);
   ecal_h6->SetBinContent(263,540);
   ecal_h6->SetBinContent(264,532);
   ecal_h6->SetBinContent(265,500);
   ecal_h6->SetBinContent(266,532);
   ecal_h6->SetBinContent(267,493);
   ecal_h6->SetBinContent(268,516);
   ecal_h6->SetBinContent(269,511);
   ecal_h6->SetBinContent(270,476);
   ecal_h6->SetBinContent(271,477);
   ecal_h6->SetBinContent(272,467);
   ecal_h6->SetBinContent(273,485);
   ecal_h6->SetBinContent(274,518);
   ecal_h6->SetBinContent(275,475);
   ecal_h6->SetBinContent(276,449);
   ecal_h6->SetBinContent(277,460);
   ecal_h6->SetBinContent(278,473);
   ecal_h6->SetBinContent(279,460);
   ecal_h6->SetBinContent(280,486);
   ecal_h6->SetBinContent(281,456);
   ecal_h6->SetBinContent(282,481);
   ecal_h6->SetBinContent(283,499);
   ecal_h6->SetBinContent(284,446);
   ecal_h6->SetBinContent(285,459);
   ecal_h6->SetBinContent(286,480);
   ecal_h6->SetBinContent(287,432);
   ecal_h6->SetBinContent(288,403);
   ecal_h6->SetBinContent(289,440);
   ecal_h6->SetBinContent(290,461);
   ecal_h6->SetBinContent(291,422);
   ecal_h6->SetBinContent(292,411);
   ecal_h6->SetBinContent(293,417);
   ecal_h6->SetBinContent(294,478);
   ecal_h6->SetBinContent(295,459);
   ecal_h6->SetBinContent(296,397);
   ecal_h6->SetBinContent(297,405);
   ecal_h6->SetBinContent(298,397);
   ecal_h6->SetBinContent(299,415);
   ecal_h6->SetBinContent(300,387);
   ecal_h6->SetBinContent(301,413);
   ecal_h6->SetBinContent(302,391);
   ecal_h6->SetBinContent(303,374);
   ecal_h6->SetBinContent(304,346);
   ecal_h6->SetBinContent(305,408);
   ecal_h6->SetBinContent(306,393);
   ecal_h6->SetBinContent(307,363);
   ecal_h6->SetBinContent(308,381);
   ecal_h6->SetBinContent(309,380);
   ecal_h6->SetBinContent(310,380);
   ecal_h6->SetBinContent(311,366);
   ecal_h6->SetBinContent(312,334);
   ecal_h6->SetBinContent(313,350);
   ecal_h6->SetBinContent(314,341);
   ecal_h6->SetBinContent(315,354);
   ecal_h6->SetBinContent(316,358);
   ecal_h6->SetBinContent(317,384);
   ecal_h6->SetBinContent(318,358);
   ecal_h6->SetBinContent(319,372);
   ecal_h6->SetBinContent(320,338);
   ecal_h6->SetBinContent(321,368);
   ecal_h6->SetBinContent(322,320);
   ecal_h6->SetBinContent(323,329);
   ecal_h6->SetBinContent(324,319);
   ecal_h6->SetBinContent(325,340);
   ecal_h6->SetBinContent(326,303);
   ecal_h6->SetBinContent(327,337);
   ecal_h6->SetBinContent(328,308);
   ecal_h6->SetBinContent(329,342);
   ecal_h6->SetBinContent(330,345);
   ecal_h6->SetBinContent(331,315);
   ecal_h6->SetBinContent(332,296);
   ecal_h6->SetBinContent(333,287);
   ecal_h6->SetBinContent(334,292);
   ecal_h6->SetBinContent(335,318);
   ecal_h6->SetBinContent(336,300);
   ecal_h6->SetBinContent(337,309);
   ecal_h6->SetBinContent(338,284);
   ecal_h6->SetBinContent(339,300);
   ecal_h6->SetBinContent(340,281);
   ecal_h6->SetBinContent(341,290);
   ecal_h6->SetBinContent(342,285);
   ecal_h6->SetBinContent(343,278);
   ecal_h6->SetBinContent(344,278);
   ecal_h6->SetBinContent(345,259);
   ecal_h6->SetBinContent(346,287);
   ecal_h6->SetBinContent(347,290);
   ecal_h6->SetBinContent(348,282);
   ecal_h6->SetBinContent(349,301);
   ecal_h6->SetBinContent(350,291);
   ecal_h6->SetBinContent(351,273);
   ecal_h6->SetBinContent(352,301);
   ecal_h6->SetBinContent(353,277);
   ecal_h6->SetBinContent(354,268);
   ecal_h6->SetBinContent(355,266);
   ecal_h6->SetBinContent(356,264);
   ecal_h6->SetBinContent(357,244);
   ecal_h6->SetBinContent(358,288);
   ecal_h6->SetBinContent(359,275);
   ecal_h6->SetBinContent(360,255);
   ecal_h6->SetBinContent(361,247);
   ecal_h6->SetBinContent(362,266);
   ecal_h6->SetBinContent(363,278);
   ecal_h6->SetBinContent(364,249);
   ecal_h6->SetBinContent(365,251);
   ecal_h6->SetBinContent(366,223);
   ecal_h6->SetBinContent(367,230);
   ecal_h6->SetBinContent(368,267);
   ecal_h6->SetBinContent(369,237);
   ecal_h6->SetBinContent(370,245);
   ecal_h6->SetBinContent(371,238);
   ecal_h6->SetBinContent(372,232);
   ecal_h6->SetBinContent(373,246);
   ecal_h6->SetBinContent(374,248);
   ecal_h6->SetBinContent(375,228);
   ecal_h6->SetBinContent(376,232);
   ecal_h6->SetBinContent(377,235);
   ecal_h6->SetBinContent(378,234);
   ecal_h6->SetBinContent(379,242);
   ecal_h6->SetBinContent(380,251);
   ecal_h6->SetBinContent(381,234);
   ecal_h6->SetBinContent(382,249);
   ecal_h6->SetBinContent(383,237);
   ecal_h6->SetBinContent(384,233);
   ecal_h6->SetBinContent(385,238);
   ecal_h6->SetBinContent(386,208);
   ecal_h6->SetBinContent(387,215);
   ecal_h6->SetBinContent(388,227);
   ecal_h6->SetBinContent(389,220);
   ecal_h6->SetBinContent(390,210);
   ecal_h6->SetBinContent(391,219);
   ecal_h6->SetBinContent(392,232);
   ecal_h6->SetBinContent(393,187);
   ecal_h6->SetBinContent(394,216);
   ecal_h6->SetBinContent(395,193);
   ecal_h6->SetBinContent(396,196);
   ecal_h6->SetBinContent(397,236);
   ecal_h6->SetBinContent(398,205);
   ecal_h6->SetBinContent(399,213);
   ecal_h6->SetBinContent(400,187);
   ecal_h6->SetBinContent(401,190);
   ecal_h6->SetBinContent(402,175);
   ecal_h6->SetBinContent(403,212);
   ecal_h6->SetBinContent(404,198);
   ecal_h6->SetBinContent(405,195);
   ecal_h6->SetBinContent(406,206);
   ecal_h6->SetBinContent(407,208);
   ecal_h6->SetBinContent(408,199);
   ecal_h6->SetBinContent(409,189);
   ecal_h6->SetBinContent(410,200);
   ecal_h6->SetBinContent(411,177);
   ecal_h6->SetBinContent(412,168);
   ecal_h6->SetBinContent(413,201);
   ecal_h6->SetBinContent(414,198);
   ecal_h6->SetBinContent(415,207);
   ecal_h6->SetBinContent(416,156);
   ecal_h6->SetBinContent(417,181);
   ecal_h6->SetBinContent(418,191);
   ecal_h6->SetBinContent(419,180);
   ecal_h6->SetBinContent(420,174);
   ecal_h6->SetBinContent(421,173);
   ecal_h6->SetBinContent(422,180);
   ecal_h6->SetBinContent(423,180);
   ecal_h6->SetBinContent(424,173);
   ecal_h6->SetBinContent(425,173);
   ecal_h6->SetBinContent(426,185);
   ecal_h6->SetBinContent(427,186);
   ecal_h6->SetBinContent(428,159);
   ecal_h6->SetBinContent(429,147);
   ecal_h6->SetBinContent(430,176);
   ecal_h6->SetBinContent(431,181);
   ecal_h6->SetBinContent(432,154);
   ecal_h6->SetBinContent(433,181);
   ecal_h6->SetBinContent(434,157);
   ecal_h6->SetBinContent(435,165);
   ecal_h6->SetBinContent(436,187);
   ecal_h6->SetBinContent(437,154);
   ecal_h6->SetBinContent(438,154);
   ecal_h6->SetBinContent(439,174);
   ecal_h6->SetBinContent(440,175);
   ecal_h6->SetBinContent(441,157);
   ecal_h6->SetBinContent(442,149);
   ecal_h6->SetBinContent(443,157);
   ecal_h6->SetBinContent(444,150);
   ecal_h6->SetBinContent(445,168);
   ecal_h6->SetBinContent(446,143);
   ecal_h6->SetBinContent(447,155);
   ecal_h6->SetBinContent(448,131);
   ecal_h6->SetBinContent(449,156);
   ecal_h6->SetBinContent(450,164);
   ecal_h6->SetBinContent(451,149);
   ecal_h6->SetBinContent(452,160);
   ecal_h6->SetBinContent(453,151);
   ecal_h6->SetBinContent(454,139);
   ecal_h6->SetBinContent(455,155);
   ecal_h6->SetBinContent(456,142);
   ecal_h6->SetBinContent(457,134);
   ecal_h6->SetBinContent(458,146);
   ecal_h6->SetBinContent(459,132);
   ecal_h6->SetBinContent(460,153);
   ecal_h6->SetBinContent(461,142);
   ecal_h6->SetBinContent(462,136);
   ecal_h6->SetBinContent(463,125);
   ecal_h6->SetBinContent(464,145);
   ecal_h6->SetBinContent(465,138);
   ecal_h6->SetBinContent(466,129);
   ecal_h6->SetBinContent(467,126);
   ecal_h6->SetBinContent(468,150);
   ecal_h6->SetBinContent(469,150);
   ecal_h6->SetBinContent(470,112);
   ecal_h6->SetBinContent(471,132);
   ecal_h6->SetBinContent(472,128);
   ecal_h6->SetBinContent(473,140);
   ecal_h6->SetBinContent(474,149);
   ecal_h6->SetBinContent(475,137);
   ecal_h6->SetBinContent(476,129);
   ecal_h6->SetBinContent(477,132);
   ecal_h6->SetBinContent(478,147);
   ecal_h6->SetBinContent(479,130);
   ecal_h6->SetBinContent(480,127);
   ecal_h6->SetBinContent(481,123);
   ecal_h6->SetBinContent(482,114);
   ecal_h6->SetBinContent(483,120);
   ecal_h6->SetBinContent(484,135);
   ecal_h6->SetBinContent(485,127);
   ecal_h6->SetBinContent(486,116);
   ecal_h6->SetBinContent(487,121);
   ecal_h6->SetBinContent(488,109);
   ecal_h6->SetBinContent(489,145);
   ecal_h6->SetBinContent(490,117);
   ecal_h6->SetBinContent(491,106);
   ecal_h6->SetBinContent(492,123);
   ecal_h6->SetBinContent(493,113);
   ecal_h6->SetBinContent(494,97);
   ecal_h6->SetBinContent(495,127);
   ecal_h6->SetBinContent(496,112);
   ecal_h6->SetBinContent(497,104);
   ecal_h6->SetBinContent(498,112);
   ecal_h6->SetBinContent(499,143);
   ecal_h6->SetBinContent(500,102);
   ecal_h6->SetBinContent(501,121);
   ecal_h6->SetBinContent(502,117);
   ecal_h6->SetBinContent(503,106);
   ecal_h6->SetBinContent(504,119);
   ecal_h6->SetBinContent(505,109);
   ecal_h6->SetBinContent(506,114);
   ecal_h6->SetBinContent(507,124);
   ecal_h6->SetBinContent(508,95);
   ecal_h6->SetBinContent(509,86);
   ecal_h6->SetBinContent(510,116);
   ecal_h6->SetBinContent(511,120);
   ecal_h6->SetBinContent(512,109);
   ecal_h6->SetBinContent(513,106);
   ecal_h6->SetBinContent(514,130);
   ecal_h6->SetBinContent(515,109);
   ecal_h6->SetBinContent(516,105);
   ecal_h6->SetBinContent(517,90);
   ecal_h6->SetBinContent(518,97);
   ecal_h6->SetBinContent(519,108);
   ecal_h6->SetBinContent(520,99);
   ecal_h6->SetBinContent(521,112);
   ecal_h6->SetBinContent(522,104);
   ecal_h6->SetBinContent(523,97);
   ecal_h6->SetBinContent(524,84);
   ecal_h6->SetBinContent(525,90);
   ecal_h6->SetBinContent(526,118);
   ecal_h6->SetBinContent(527,103);
   ecal_h6->SetBinContent(528,112);
   ecal_h6->SetBinContent(529,101);
   ecal_h6->SetBinContent(530,99);
   ecal_h6->SetBinContent(531,102);
   ecal_h6->SetBinContent(532,105);
   ecal_h6->SetBinContent(533,101);
   ecal_h6->SetBinContent(534,94);
   ecal_h6->SetBinContent(535,102);
   ecal_h6->SetBinContent(536,104);
   ecal_h6->SetBinContent(537,108);
   ecal_h6->SetBinContent(538,87);
   ecal_h6->SetBinContent(539,90);
   ecal_h6->SetBinContent(540,86);
   ecal_h6->SetBinContent(541,104);
   ecal_h6->SetBinContent(542,85);
   ecal_h6->SetBinContent(543,98);
   ecal_h6->SetBinContent(544,101);
   ecal_h6->SetBinContent(545,71);
   ecal_h6->SetBinContent(546,89);
   ecal_h6->SetBinContent(547,88);
   ecal_h6->SetBinContent(548,84);
   ecal_h6->SetBinContent(549,95);
   ecal_h6->SetBinContent(550,84);
   ecal_h6->SetBinContent(551,76);
   ecal_h6->SetBinContent(552,91);
   ecal_h6->SetBinContent(553,81);
   ecal_h6->SetBinContent(554,99);
   ecal_h6->SetBinContent(555,68);
   ecal_h6->SetBinContent(556,84);
   ecal_h6->SetBinContent(557,86);
   ecal_h6->SetBinContent(558,90);
   ecal_h6->SetBinContent(559,71);
   ecal_h6->SetBinContent(560,83);
   ecal_h6->SetBinContent(561,88);
   ecal_h6->SetBinContent(562,71);
   ecal_h6->SetBinContent(563,74);
   ecal_h6->SetBinContent(564,79);
   ecal_h6->SetBinContent(565,86);
   ecal_h6->SetBinContent(566,77);
   ecal_h6->SetBinContent(567,83);
   ecal_h6->SetBinContent(568,87);
   ecal_h6->SetBinContent(569,97);
   ecal_h6->SetBinContent(570,66);
   ecal_h6->SetBinContent(571,98);
   ecal_h6->SetBinContent(572,87);
   ecal_h6->SetBinContent(573,69);
   ecal_h6->SetBinContent(574,81);
   ecal_h6->SetBinContent(575,75);
   ecal_h6->SetBinContent(576,72);
   ecal_h6->SetBinContent(577,72);
   ecal_h6->SetBinContent(578,94);
   ecal_h6->SetBinContent(579,75);
   ecal_h6->SetBinContent(580,70);
   ecal_h6->SetBinContent(581,90);
   ecal_h6->SetBinContent(582,71);
   ecal_h6->SetBinContent(583,84);
   ecal_h6->SetBinContent(584,59);
   ecal_h6->SetBinContent(585,80);
   ecal_h6->SetBinContent(586,80);
   ecal_h6->SetBinContent(587,66);
   ecal_h6->SetBinContent(588,79);
   ecal_h6->SetBinContent(589,86);
   ecal_h6->SetBinContent(590,71);
   ecal_h6->SetBinContent(591,60);
   ecal_h6->SetBinContent(592,59);
   ecal_h6->SetBinContent(593,71);
   ecal_h6->SetBinContent(594,73);
   ecal_h6->SetBinContent(595,89);
   ecal_h6->SetBinContent(596,81);
   ecal_h6->SetBinContent(597,70);
   ecal_h6->SetBinContent(598,81);
   ecal_h6->SetBinContent(599,64);
   ecal_h6->SetBinContent(600,85);
   ecal_h6->SetBinContent(601,48);
   ecal_h6->SetBinContent(602,70);
   ecal_h6->SetBinContent(603,63);
   ecal_h6->SetBinContent(604,60);
   ecal_h6->SetBinContent(605,62);
   ecal_h6->SetBinContent(606,66);
   ecal_h6->SetBinContent(607,64);
   ecal_h6->SetBinContent(608,63);
   ecal_h6->SetBinContent(609,67);
   ecal_h6->SetBinContent(610,70);
   ecal_h6->SetBinContent(611,61);
   ecal_h6->SetBinContent(612,61);
   ecal_h6->SetBinContent(613,87);
   ecal_h6->SetBinContent(614,60);
   ecal_h6->SetBinContent(615,63);
   ecal_h6->SetBinContent(616,69);
   ecal_h6->SetBinContent(617,43);
   ecal_h6->SetBinContent(618,63);
   ecal_h6->SetBinContent(619,63);
   ecal_h6->SetBinContent(620,57);
   ecal_h6->SetBinContent(621,61);
   ecal_h6->SetBinContent(622,59);
   ecal_h6->SetBinContent(623,61);
   ecal_h6->SetBinContent(624,63);
   ecal_h6->SetBinContent(625,58);
   ecal_h6->SetBinContent(626,63);
   ecal_h6->SetBinContent(627,51);
   ecal_h6->SetBinContent(628,61);
   ecal_h6->SetBinContent(629,56);
   ecal_h6->SetBinContent(630,66);
   ecal_h6->SetBinContent(631,67);
   ecal_h6->SetBinContent(632,51);
   ecal_h6->SetBinContent(633,60);
   ecal_h6->SetBinContent(634,41);
   ecal_h6->SetBinContent(635,53);
   ecal_h6->SetBinContent(636,56);
   ecal_h6->SetBinContent(637,67);
   ecal_h6->SetBinContent(638,74);
   ecal_h6->SetBinContent(639,62);
   ecal_h6->SetBinContent(640,44);
   ecal_h6->SetBinContent(641,47);
   ecal_h6->SetBinContent(642,66);
   ecal_h6->SetBinContent(643,64);
   ecal_h6->SetBinContent(644,54);
   ecal_h6->SetBinContent(645,56);
   ecal_h6->SetBinContent(646,57);
   ecal_h6->SetBinContent(647,52);
   ecal_h6->SetBinContent(648,55);
   ecal_h6->SetBinContent(649,44);
   ecal_h6->SetBinContent(650,52);
   ecal_h6->SetBinContent(651,47);
   ecal_h6->SetBinContent(652,60);
   ecal_h6->SetBinContent(653,71);
   ecal_h6->SetBinContent(654,64);
   ecal_h6->SetBinContent(655,56);
   ecal_h6->SetBinContent(656,56);
   ecal_h6->SetBinContent(657,44);
   ecal_h6->SetBinContent(658,54);
   ecal_h6->SetBinContent(659,58);
   ecal_h6->SetBinContent(660,46);
   ecal_h6->SetBinContent(661,57);
   ecal_h6->SetBinContent(662,47);
   ecal_h6->SetBinContent(663,58);
   ecal_h6->SetBinContent(664,50);
   ecal_h6->SetBinContent(665,53);
   ecal_h6->SetBinContent(666,45);
   ecal_h6->SetBinContent(667,63);
   ecal_h6->SetBinContent(668,58);
   ecal_h6->SetBinContent(669,57);
   ecal_h6->SetBinContent(670,46);
   ecal_h6->SetBinContent(671,40);
   ecal_h6->SetBinContent(672,54);
   ecal_h6->SetBinContent(673,45);
   ecal_h6->SetBinContent(674,45);
   ecal_h6->SetBinContent(675,48);
   ecal_h6->SetBinContent(676,51);
   ecal_h6->SetBinContent(677,46);
   ecal_h6->SetBinContent(678,46);
   ecal_h6->SetBinContent(679,41);
   ecal_h6->SetBinContent(680,51);
   ecal_h6->SetBinContent(681,39);
   ecal_h6->SetBinContent(682,45);
   ecal_h6->SetBinContent(683,52);
   ecal_h6->SetBinContent(684,57);
   ecal_h6->SetBinContent(685,45);
   ecal_h6->SetBinContent(686,39);
   ecal_h6->SetBinContent(687,27);
   ecal_h6->SetBinContent(688,36);
   ecal_h6->SetBinContent(689,46);
   ecal_h6->SetBinContent(690,46);
   ecal_h6->SetBinContent(691,36);
   ecal_h6->SetBinContent(692,34);
   ecal_h6->SetBinContent(693,45);
   ecal_h6->SetBinContent(694,38);
   ecal_h6->SetBinContent(695,50);
   ecal_h6->SetBinContent(696,48);
   ecal_h6->SetBinContent(697,56);
   ecal_h6->SetBinContent(698,31);
   ecal_h6->SetBinContent(699,50);
   ecal_h6->SetBinContent(700,49);
   ecal_h6->SetBinContent(701,41);
   ecal_h6->SetBinContent(702,39);
   ecal_h6->SetBinContent(703,35);
   ecal_h6->SetBinContent(704,51);
   ecal_h6->SetBinContent(705,30);
   ecal_h6->SetBinContent(706,42);
   ecal_h6->SetBinContent(707,42);
   ecal_h6->SetBinContent(708,43);
   ecal_h6->SetBinContent(709,43);
   ecal_h6->SetBinContent(710,45);
   ecal_h6->SetBinContent(711,35);
   ecal_h6->SetBinContent(712,57);
   ecal_h6->SetBinContent(713,35);
   ecal_h6->SetBinContent(714,35);
   ecal_h6->SetBinContent(715,55);
   ecal_h6->SetBinContent(716,38);
   ecal_h6->SetBinContent(717,38);
   ecal_h6->SetBinContent(718,44);
   ecal_h6->SetBinContent(719,28);
   ecal_h6->SetBinContent(720,49);
   ecal_h6->SetBinContent(721,24);
   ecal_h6->SetBinContent(722,48);
   ecal_h6->SetBinContent(723,32);
   ecal_h6->SetBinContent(724,50);
   ecal_h6->SetBinContent(725,29);
   ecal_h6->SetBinContent(726,48);
   ecal_h6->SetBinContent(727,36);
   ecal_h6->SetBinContent(728,34);
   ecal_h6->SetBinContent(729,45);
   ecal_h6->SetBinContent(730,41);
   ecal_h6->SetBinContent(731,36);
   ecal_h6->SetBinContent(732,51);
   ecal_h6->SetBinContent(733,44);
   ecal_h6->SetBinContent(734,31);
   ecal_h6->SetBinContent(735,39);
   ecal_h6->SetBinContent(736,37);
   ecal_h6->SetBinContent(737,38);
   ecal_h6->SetBinContent(738,26);
   ecal_h6->SetBinContent(739,37);
   ecal_h6->SetBinContent(740,31);
   ecal_h6->SetBinContent(741,37);
   ecal_h6->SetBinContent(742,34);
   ecal_h6->SetBinContent(743,36);
   ecal_h6->SetBinContent(744,32);
   ecal_h6->SetBinContent(745,31);
   ecal_h6->SetBinContent(746,40);
   ecal_h6->SetBinContent(747,34);
   ecal_h6->SetBinContent(748,28);
   ecal_h6->SetBinContent(749,43);
   ecal_h6->SetBinContent(750,40);
   ecal_h6->SetBinContent(751,37);
   ecal_h6->SetBinContent(752,36);
   ecal_h6->SetBinContent(753,36);
   ecal_h6->SetBinContent(754,27);
   ecal_h6->SetBinContent(755,29);
   ecal_h6->SetBinContent(756,22);
   ecal_h6->SetBinContent(757,31);
   ecal_h6->SetBinContent(758,31);
   ecal_h6->SetBinContent(759,23);
   ecal_h6->SetBinContent(760,35);
   ecal_h6->SetBinContent(761,27);
   ecal_h6->SetBinContent(762,32);
   ecal_h6->SetBinContent(763,38);
   ecal_h6->SetBinContent(764,20);
   ecal_h6->SetBinContent(765,26);
   ecal_h6->SetBinContent(766,22);
   ecal_h6->SetBinContent(767,36);
   ecal_h6->SetBinContent(768,18);
   ecal_h6->SetBinContent(769,26);
   ecal_h6->SetBinContent(770,39);
   ecal_h6->SetBinContent(771,31);
   ecal_h6->SetBinContent(772,35);
   ecal_h6->SetBinContent(773,28);
   ecal_h6->SetBinContent(774,29);
   ecal_h6->SetBinContent(775,33);
   ecal_h6->SetBinContent(776,30);
   ecal_h6->SetBinContent(777,34);
   ecal_h6->SetBinContent(778,28);
   ecal_h6->SetBinContent(779,19);
   ecal_h6->SetBinContent(780,25);
   ecal_h6->SetBinContent(781,37);
   ecal_h6->SetBinContent(782,29);
   ecal_h6->SetBinContent(783,28);
   ecal_h6->SetBinContent(784,27);
   ecal_h6->SetBinContent(785,35);
   ecal_h6->SetBinContent(786,32);
   ecal_h6->SetBinContent(787,28);
   ecal_h6->SetBinContent(788,29);
   ecal_h6->SetBinContent(789,19);
   ecal_h6->SetBinContent(790,33);
   ecal_h6->SetBinContent(791,31);
   ecal_h6->SetBinContent(792,24);
   ecal_h6->SetBinContent(793,25);
   ecal_h6->SetBinContent(794,27);
   ecal_h6->SetBinContent(795,30);
   ecal_h6->SetBinContent(796,26);
   ecal_h6->SetBinContent(797,23);
   ecal_h6->SetBinContent(798,27);
   ecal_h6->SetBinContent(799,22);
   ecal_h6->SetBinContent(800,23);
   ecal_h6->SetBinContent(801,29);
   ecal_h6->SetBinContent(802,26);
   ecal_h6->SetBinContent(803,19);
   ecal_h6->SetBinContent(804,29);
   ecal_h6->SetBinContent(805,23);
   ecal_h6->SetBinContent(806,31);
   ecal_h6->SetBinContent(807,19);
   ecal_h6->SetBinContent(808,31);
   ecal_h6->SetBinContent(809,14);
   ecal_h6->SetBinContent(810,30);
   ecal_h6->SetBinContent(811,24);
   ecal_h6->SetBinContent(812,17);
   ecal_h6->SetBinContent(813,31);
   ecal_h6->SetBinContent(814,27);
   ecal_h6->SetBinContent(815,28);
   ecal_h6->SetBinContent(816,29);
   ecal_h6->SetBinContent(817,23);
   ecal_h6->SetBinContent(818,22);
   ecal_h6->SetBinContent(819,26);
   ecal_h6->SetBinContent(820,26);
   ecal_h6->SetBinContent(821,32);
   ecal_h6->SetBinContent(822,26);
   ecal_h6->SetBinContent(823,32);
   ecal_h6->SetBinContent(824,23);
   ecal_h6->SetBinContent(825,29);
   ecal_h6->SetBinContent(826,26);
   ecal_h6->SetBinContent(827,29);
   ecal_h6->SetBinContent(828,17);
   ecal_h6->SetBinContent(829,19);
   ecal_h6->SetBinContent(830,16);
   ecal_h6->SetBinContent(831,22);
   ecal_h6->SetBinContent(832,16);
   ecal_h6->SetBinContent(833,32);
   ecal_h6->SetBinContent(834,17);
   ecal_h6->SetBinContent(835,17);
   ecal_h6->SetBinContent(836,21);
   ecal_h6->SetBinContent(837,25);
   ecal_h6->SetBinContent(838,21);
   ecal_h6->SetBinContent(839,32);
   ecal_h6->SetBinContent(840,16);
   ecal_h6->SetBinContent(841,22);
   ecal_h6->SetBinContent(842,17);
   ecal_h6->SetBinContent(843,19);
   ecal_h6->SetBinContent(844,17);
   ecal_h6->SetBinContent(845,21);
   ecal_h6->SetBinContent(846,17);
   ecal_h6->SetBinContent(847,15);
   ecal_h6->SetBinContent(848,28);
   ecal_h6->SetBinContent(849,19);
   ecal_h6->SetBinContent(850,10);
   ecal_h6->SetBinContent(851,21);
   ecal_h6->SetBinContent(852,26);
   ecal_h6->SetBinContent(853,24);
   ecal_h6->SetBinContent(854,18);
   ecal_h6->SetBinContent(855,25);
   ecal_h6->SetBinContent(856,22);
   ecal_h6->SetBinContent(857,30);
   ecal_h6->SetBinContent(858,16);
   ecal_h6->SetBinContent(859,19);
   ecal_h6->SetBinContent(860,20);
   ecal_h6->SetBinContent(861,22);
   ecal_h6->SetBinContent(862,20);
   ecal_h6->SetBinContent(863,25);
   ecal_h6->SetBinContent(864,21);
   ecal_h6->SetBinContent(865,17);
   ecal_h6->SetBinContent(866,23);
   ecal_h6->SetBinContent(867,22);
   ecal_h6->SetBinContent(868,25);
   ecal_h6->SetBinContent(869,27);
   ecal_h6->SetBinContent(870,26);
   ecal_h6->SetBinContent(871,30);
   ecal_h6->SetBinContent(872,21);
   ecal_h6->SetBinContent(873,14);
   ecal_h6->SetBinContent(874,18);
   ecal_h6->SetBinContent(875,15);
   ecal_h6->SetBinContent(876,17);
   ecal_h6->SetBinContent(877,19);
   ecal_h6->SetBinContent(878,22);
   ecal_h6->SetBinContent(879,21);
   ecal_h6->SetBinContent(880,16);
   ecal_h6->SetBinContent(881,12);
   ecal_h6->SetBinContent(882,21);
   ecal_h6->SetBinContent(883,20);
   ecal_h6->SetBinContent(884,22);
   ecal_h6->SetBinContent(885,11);
   ecal_h6->SetBinContent(886,10);
   ecal_h6->SetBinContent(887,18);
   ecal_h6->SetBinContent(888,16);
   ecal_h6->SetBinContent(889,16);
   ecal_h6->SetBinContent(890,26);
   ecal_h6->SetBinContent(891,16);
   ecal_h6->SetBinContent(892,21);
   ecal_h6->SetBinContent(893,23);
   ecal_h6->SetBinContent(894,22);
   ecal_h6->SetBinContent(895,18);
   ecal_h6->SetBinContent(896,14);
   ecal_h6->SetBinContent(897,10);
   ecal_h6->SetBinContent(898,18);
   ecal_h6->SetBinContent(899,10);
   ecal_h6->SetBinContent(900,25);
   ecal_h6->SetBinContent(901,19);
   ecal_h6->SetBinContent(902,25);
   ecal_h6->SetBinContent(903,20);
   ecal_h6->SetBinContent(904,14);
   ecal_h6->SetBinContent(905,15);
   ecal_h6->SetBinContent(906,16);
   ecal_h6->SetBinContent(907,16);
   ecal_h6->SetBinContent(908,21);
   ecal_h6->SetBinContent(909,14);
   ecal_h6->SetBinContent(910,19);
   ecal_h6->SetBinContent(911,22);
   ecal_h6->SetBinContent(912,17);
   ecal_h6->SetBinContent(913,23);
   ecal_h6->SetBinContent(914,16);
   ecal_h6->SetBinContent(915,14);
   ecal_h6->SetBinContent(916,12);
   ecal_h6->SetBinContent(917,14);
   ecal_h6->SetBinContent(918,13);
   ecal_h6->SetBinContent(919,20);
   ecal_h6->SetBinContent(920,23);
   ecal_h6->SetBinContent(921,16);
   ecal_h6->SetBinContent(922,14);
   ecal_h6->SetBinContent(923,15);
   ecal_h6->SetBinContent(924,11);
   ecal_h6->SetBinContent(925,15);
   ecal_h6->SetBinContent(926,14);
   ecal_h6->SetBinContent(927,7);
   ecal_h6->SetBinContent(928,11);
   ecal_h6->SetBinContent(929,20);
   ecal_h6->SetBinContent(930,10);
   ecal_h6->SetBinContent(931,11);
   ecal_h6->SetBinContent(932,14);
   ecal_h6->SetBinContent(933,15);
   ecal_h6->SetBinContent(934,21);
   ecal_h6->SetBinContent(935,14);
   ecal_h6->SetBinContent(936,19);
   ecal_h6->SetBinContent(937,13);
   ecal_h6->SetBinContent(938,21);
   ecal_h6->SetBinContent(939,16);
   ecal_h6->SetBinContent(940,13);
   ecal_h6->SetBinContent(941,10);
   ecal_h6->SetBinContent(942,12);
   ecal_h6->SetBinContent(943,8);
   ecal_h6->SetBinContent(944,19);
   ecal_h6->SetBinContent(945,14);
   ecal_h6->SetBinContent(946,10);
   ecal_h6->SetBinContent(947,12);
   ecal_h6->SetBinContent(948,9);
   ecal_h6->SetBinContent(949,15);
   ecal_h6->SetBinContent(950,13);
   ecal_h6->SetBinContent(951,15);
   ecal_h6->SetBinContent(952,11);
   ecal_h6->SetBinContent(953,13);
   ecal_h6->SetBinContent(954,16);
   ecal_h6->SetBinContent(955,17);
   ecal_h6->SetBinContent(956,13);
   ecal_h6->SetBinContent(957,13);
   ecal_h6->SetBinContent(958,17);
   ecal_h6->SetBinContent(959,11);
   ecal_h6->SetBinContent(960,12);
   ecal_h6->SetBinContent(961,19);
   ecal_h6->SetBinContent(962,8);
   ecal_h6->SetBinContent(963,14);
   ecal_h6->SetBinContent(964,12);
   ecal_h6->SetBinContent(965,7);
   ecal_h6->SetBinContent(966,7);
   ecal_h6->SetBinContent(967,10);
   ecal_h6->SetBinContent(968,11);
   ecal_h6->SetBinContent(969,9);
   ecal_h6->SetBinContent(970,12);
   ecal_h6->SetBinContent(971,10);
   ecal_h6->SetBinContent(972,14);
   ecal_h6->SetBinContent(973,11);
   ecal_h6->SetBinContent(974,13);
   ecal_h6->SetBinContent(975,13);
   ecal_h6->SetBinContent(976,11);
   ecal_h6->SetBinContent(977,12);
   ecal_h6->SetBinContent(978,9);
   ecal_h6->SetBinContent(979,15);
   ecal_h6->SetBinContent(980,12);
   ecal_h6->SetBinContent(981,9);
   ecal_h6->SetBinContent(982,8);
   ecal_h6->SetBinContent(983,13);
   ecal_h6->SetBinContent(984,13);
   ecal_h6->SetBinContent(985,7);
   ecal_h6->SetBinContent(986,15);
   ecal_h6->SetBinContent(987,11);
   ecal_h6->SetBinContent(988,13);
   ecal_h6->SetBinContent(989,14);
   ecal_h6->SetBinContent(990,7);
   ecal_h6->SetBinContent(991,10);
   ecal_h6->SetBinContent(992,13);
   ecal_h6->SetBinContent(993,22);
   ecal_h6->SetBinContent(994,10);
   ecal_h6->SetBinContent(995,10);
   ecal_h6->SetBinContent(996,20);
   ecal_h6->SetBinContent(997,14);
   ecal_h6->SetBinContent(998,11);
   ecal_h6->SetBinContent(999,11);
   ecal_h6->SetBinContent(1000,10);
   ecal_h6->SetBinContent(1001,11);
   ecal_h6->SetBinContent(1002,10);
   ecal_h6->SetBinContent(1003,8);
   ecal_h6->SetBinContent(1004,9);
   ecal_h6->SetBinContent(1005,8);
   ecal_h6->SetBinContent(1006,16);
   ecal_h6->SetBinContent(1007,4);
   ecal_h6->SetBinContent(1008,7);
   ecal_h6->SetBinContent(1009,8);
   ecal_h6->SetBinContent(1010,9);
   ecal_h6->SetBinContent(1011,13);
   ecal_h6->SetBinContent(1012,8);
   ecal_h6->SetBinContent(1013,15);
   ecal_h6->SetBinContent(1014,15);
   ecal_h6->SetBinContent(1015,21);
   ecal_h6->SetBinContent(1016,8);
   ecal_h6->SetBinContent(1017,9);
   ecal_h6->SetBinContent(1018,12);
   ecal_h6->SetBinContent(1019,3);
   ecal_h6->SetBinContent(1020,3);
   ecal_h6->SetBinContent(1021,13);
   ecal_h6->SetBinContent(1022,11);
   ecal_h6->SetBinContent(1023,7);
   ecal_h6->SetBinContent(1024,14);
   ecal_h6->SetBinContent(1025,9);
   ecal_h6->SetBinContent(1026,5);
   ecal_h6->SetBinContent(1027,16);
   ecal_h6->SetBinContent(1028,12);
   ecal_h6->SetBinContent(1029,11);
   ecal_h6->SetBinContent(1030,9);
   ecal_h6->SetBinContent(1031,11);
   ecal_h6->SetBinContent(1032,12);
   ecal_h6->SetBinContent(1033,13);
   ecal_h6->SetBinContent(1034,11);
   ecal_h6->SetBinContent(1035,12);
   ecal_h6->SetBinContent(1036,12);
   ecal_h6->SetBinContent(1037,6);
   ecal_h6->SetBinContent(1038,12);
   ecal_h6->SetBinContent(1039,13);
   ecal_h6->SetBinContent(1040,11);
   ecal_h6->SetBinContent(1041,7);
   ecal_h6->SetBinContent(1042,12);
   ecal_h6->SetBinContent(1043,8);
   ecal_h6->SetBinContent(1044,13);
   ecal_h6->SetBinContent(1045,12);
   ecal_h6->SetBinContent(1046,8);
   ecal_h6->SetBinContent(1047,7);
   ecal_h6->SetBinContent(1048,11);
   ecal_h6->SetBinContent(1049,10);
   ecal_h6->SetBinContent(1050,13);
   ecal_h6->SetBinContent(1051,1);
   ecal_h6->SetBinContent(1052,13);
   ecal_h6->SetBinContent(1053,5);
   ecal_h6->SetBinContent(1054,19);
   ecal_h6->SetBinContent(1055,7);
   ecal_h6->SetBinContent(1056,10);
   ecal_h6->SetBinContent(1057,12);
   ecal_h6->SetBinContent(1058,13);
   ecal_h6->SetBinContent(1059,8);
   ecal_h6->SetBinContent(1060,10);
   ecal_h6->SetBinContent(1061,5);
   ecal_h6->SetBinContent(1062,12);
   ecal_h6->SetBinContent(1063,6);
   ecal_h6->SetBinContent(1064,8);
   ecal_h6->SetBinContent(1065,3);
   ecal_h6->SetBinContent(1066,4);
   ecal_h6->SetBinContent(1067,11);
   ecal_h6->SetBinContent(1068,7);
   ecal_h6->SetBinContent(1069,11);
   ecal_h6->SetBinContent(1070,9);
   ecal_h6->SetBinContent(1071,7);
   ecal_h6->SetBinContent(1072,11);
   ecal_h6->SetBinContent(1073,5);
   ecal_h6->SetBinContent(1074,6);
   ecal_h6->SetBinContent(1075,9);
   ecal_h6->SetBinContent(1076,3);
   ecal_h6->SetBinContent(1077,9);
   ecal_h6->SetBinContent(1078,4);
   ecal_h6->SetBinContent(1079,8);
   ecal_h6->SetBinContent(1080,9);
   ecal_h6->SetBinContent(1081,11);
   ecal_h6->SetBinContent(1082,10);
   ecal_h6->SetBinContent(1083,8);
   ecal_h6->SetBinContent(1084,11);
   ecal_h6->SetBinContent(1085,7);
   ecal_h6->SetBinContent(1086,9);
   ecal_h6->SetBinContent(1087,10);
   ecal_h6->SetBinContent(1088,6);
   ecal_h6->SetBinContent(1089,9);
   ecal_h6->SetBinContent(1090,8);
   ecal_h6->SetBinContent(1091,7);
   ecal_h6->SetBinContent(1092,10);
   ecal_h6->SetBinContent(1093,11);
   ecal_h6->SetBinContent(1094,8);
   ecal_h6->SetBinContent(1095,9);
   ecal_h6->SetBinContent(1096,5);
   ecal_h6->SetBinContent(1097,11);
   ecal_h6->SetBinContent(1098,7);
   ecal_h6->SetBinContent(1099,7);
   ecal_h6->SetBinContent(1100,11);
   ecal_h6->SetBinContent(1101,5);
   ecal_h6->SetBinContent(1102,8);
   ecal_h6->SetBinContent(1103,8);
   ecal_h6->SetBinContent(1104,3);
   ecal_h6->SetBinContent(1105,13);
   ecal_h6->SetBinContent(1106,7);
   ecal_h6->SetBinContent(1107,7);
   ecal_h6->SetBinContent(1108,14);
   ecal_h6->SetBinContent(1109,6);
   ecal_h6->SetBinContent(1110,8);
   ecal_h6->SetBinContent(1111,12);
   ecal_h6->SetBinContent(1112,5);
   ecal_h6->SetBinContent(1113,6);
   ecal_h6->SetBinContent(1114,6);
   ecal_h6->SetBinContent(1115,5);
   ecal_h6->SetBinContent(1116,8);
   ecal_h6->SetBinContent(1117,7);
   ecal_h6->SetBinContent(1118,5);
   ecal_h6->SetBinContent(1119,10);
   ecal_h6->SetBinContent(1120,6);
   ecal_h6->SetBinContent(1121,9);
   ecal_h6->SetBinContent(1122,7);
   ecal_h6->SetBinContent(1123,7);
   ecal_h6->SetBinContent(1124,11);
   ecal_h6->SetBinContent(1125,4);
   ecal_h6->SetBinContent(1126,7);
   ecal_h6->SetBinContent(1127,2);
   ecal_h6->SetBinContent(1128,3);
   ecal_h6->SetBinContent(1129,4);
   ecal_h6->SetBinContent(1130,6);
   ecal_h6->SetBinContent(1131,9);
   ecal_h6->SetBinContent(1132,7);
   ecal_h6->SetBinContent(1133,9);
   ecal_h6->SetBinContent(1134,7);
   ecal_h6->SetBinContent(1135,5);
   ecal_h6->SetBinContent(1136,5);
   ecal_h6->SetBinContent(1137,6);
   ecal_h6->SetBinContent(1138,7);
   ecal_h6->SetBinContent(1139,7);
   ecal_h6->SetBinContent(1140,11);
   ecal_h6->SetBinContent(1141,4);
   ecal_h6->SetBinContent(1142,3);
   ecal_h6->SetBinContent(1143,8);
   ecal_h6->SetBinContent(1144,5);
   ecal_h6->SetBinContent(1145,8);
   ecal_h6->SetBinContent(1146,4);
   ecal_h6->SetBinContent(1147,5);
   ecal_h6->SetBinContent(1148,4);
   ecal_h6->SetBinContent(1149,9);
   ecal_h6->SetBinContent(1150,6);
   ecal_h6->SetBinContent(1151,6);
   ecal_h6->SetBinContent(1152,8);
   ecal_h6->SetBinContent(1153,2);
   ecal_h6->SetBinContent(1154,8);
   ecal_h6->SetBinContent(1155,6);
   ecal_h6->SetBinContent(1156,6);
   ecal_h6->SetBinContent(1157,5);
   ecal_h6->SetBinContent(1158,5);
   ecal_h6->SetBinContent(1159,4);
   ecal_h6->SetBinContent(1160,6);
   ecal_h6->SetBinContent(1161,12);
   ecal_h6->SetBinContent(1162,7);
   ecal_h6->SetBinContent(1163,8);
   ecal_h6->SetBinContent(1164,7);
   ecal_h6->SetBinContent(1165,5);
   ecal_h6->SetBinContent(1166,5);
   ecal_h6->SetBinContent(1167,3);
   ecal_h6->SetBinContent(1168,6);
   ecal_h6->SetBinContent(1169,6);
   ecal_h6->SetBinContent(1170,7);
   ecal_h6->SetBinContent(1171,11);
   ecal_h6->SetBinContent(1172,8);
   ecal_h6->SetBinContent(1173,7);
   ecal_h6->SetBinContent(1174,3);
   ecal_h6->SetBinContent(1175,6);
   ecal_h6->SetBinContent(1176,4);
   ecal_h6->SetBinContent(1177,4);
   ecal_h6->SetBinContent(1178,2);
   ecal_h6->SetBinContent(1179,2);
   ecal_h6->SetBinContent(1180,7);
   ecal_h6->SetBinContent(1181,5);
   ecal_h6->SetBinContent(1182,7);
   ecal_h6->SetBinContent(1183,2);
   ecal_h6->SetBinContent(1184,7);
   ecal_h6->SetBinContent(1185,7);
   ecal_h6->SetBinContent(1186,6);
   ecal_h6->SetBinContent(1187,4);
   ecal_h6->SetBinContent(1188,4);
   ecal_h6->SetBinContent(1189,3);
   ecal_h6->SetBinContent(1190,4);
   ecal_h6->SetBinContent(1191,4);
   ecal_h6->SetBinContent(1192,4);
   ecal_h6->SetBinContent(1193,5);
   ecal_h6->SetBinContent(1194,4);
   ecal_h6->SetBinContent(1195,6);
   ecal_h6->SetBinContent(1196,6);
   ecal_h6->SetBinContent(1197,4);
   ecal_h6->SetBinContent(1198,4);
   ecal_h6->SetBinContent(1199,11);
   ecal_h6->SetBinContent(1200,6);
   ecal_h6->SetBinContent(1201,4);
   ecal_h6->SetBinContent(1202,4);
   ecal_h6->SetBinContent(1203,5);
   ecal_h6->SetBinContent(1204,1);
   ecal_h6->SetBinContent(1205,8);
   ecal_h6->SetBinContent(1206,7);
   ecal_h6->SetBinContent(1207,3);
   ecal_h6->SetBinContent(1208,6);
   ecal_h6->SetBinContent(1209,5);
   ecal_h6->SetBinContent(1210,1);
   ecal_h6->SetBinContent(1211,7);
   ecal_h6->SetBinContent(1212,5);
   ecal_h6->SetBinContent(1213,7);
   ecal_h6->SetBinContent(1214,8);
   ecal_h6->SetBinContent(1215,2);
   ecal_h6->SetBinContent(1216,2);
   ecal_h6->SetBinContent(1217,6);
   ecal_h6->SetBinContent(1218,7);
   ecal_h6->SetBinContent(1219,8);
   ecal_h6->SetBinContent(1220,5);
   ecal_h6->SetBinContent(1221,5);
   ecal_h6->SetBinContent(1222,4);
   ecal_h6->SetBinContent(1223,4);
   ecal_h6->SetBinContent(1224,7);
   ecal_h6->SetBinContent(1225,5);
   ecal_h6->SetBinContent(1226,3);
   ecal_h6->SetBinContent(1227,5);
   ecal_h6->SetBinContent(1228,4);
   ecal_h6->SetBinContent(1229,6);
   ecal_h6->SetBinContent(1230,2);
   ecal_h6->SetBinContent(1231,4);
   ecal_h6->SetBinContent(1232,5);
   ecal_h6->SetBinContent(1233,5);
   ecal_h6->SetBinContent(1234,6);
   ecal_h6->SetBinContent(1235,5);
   ecal_h6->SetBinContent(1236,7);
   ecal_h6->SetBinContent(1237,3);
   ecal_h6->SetBinContent(1238,7);
   ecal_h6->SetBinContent(1239,2);
   ecal_h6->SetBinContent(1240,5);
   ecal_h6->SetBinContent(1241,2);
   ecal_h6->SetBinContent(1242,3);
   ecal_h6->SetBinContent(1243,12);
   ecal_h6->SetBinContent(1244,3);
   ecal_h6->SetBinContent(1245,5);
   ecal_h6->SetBinContent(1246,6);
   ecal_h6->SetBinContent(1247,4);
   ecal_h6->SetBinContent(1248,5);
   ecal_h6->SetBinContent(1249,7);
   ecal_h6->SetBinContent(1250,4);
   ecal_h6->SetBinContent(1251,4);
   ecal_h6->SetBinContent(1252,5);
   ecal_h6->SetBinContent(1253,3);
   ecal_h6->SetBinContent(1254,3);
   ecal_h6->SetBinContent(1255,3);
   ecal_h6->SetBinContent(1256,2);
   ecal_h6->SetBinContent(1257,5);
   ecal_h6->SetBinContent(1258,6);
   ecal_h6->SetBinContent(1259,4);
   ecal_h6->SetBinContent(1260,2);
   ecal_h6->SetBinContent(1261,3);
   ecal_h6->SetBinContent(1262,4);
   ecal_h6->SetBinContent(1263,1);
   ecal_h6->SetBinContent(1264,2);
   ecal_h6->SetBinContent(1265,4);
   ecal_h6->SetBinContent(1266,5);
   ecal_h6->SetBinContent(1267,5);
   ecal_h6->SetBinContent(1268,4);
   ecal_h6->SetBinContent(1269,1);
   ecal_h6->SetBinContent(1270,3);
   ecal_h6->SetBinContent(1271,3);
   ecal_h6->SetBinContent(1272,4);
   ecal_h6->SetBinContent(1273,3);
   ecal_h6->SetBinContent(1275,5);
   ecal_h6->SetBinContent(1276,5);
   ecal_h6->SetBinContent(1277,4);
   ecal_h6->SetBinContent(1278,1);
   ecal_h6->SetBinContent(1279,8);
   ecal_h6->SetBinContent(1280,9);
   ecal_h6->SetBinContent(1281,2);
   ecal_h6->SetBinContent(1282,5);
   ecal_h6->SetBinContent(1283,4);
   ecal_h6->SetBinContent(1284,3);
   ecal_h6->SetBinContent(1285,4);
   ecal_h6->SetBinContent(1286,3);
   ecal_h6->SetBinContent(1287,2);
   ecal_h6->SetBinContent(1288,1);
   ecal_h6->SetBinContent(1289,2);
   ecal_h6->SetBinContent(1290,4);
   ecal_h6->SetBinContent(1291,7);
   ecal_h6->SetBinContent(1292,6);
   ecal_h6->SetBinContent(1293,3);
   ecal_h6->SetBinContent(1294,4);
   ecal_h6->SetBinContent(1295,3);
   ecal_h6->SetBinContent(1296,2);
   ecal_h6->SetBinContent(1297,3);
   ecal_h6->SetBinContent(1298,2);
   ecal_h6->SetBinContent(1300,3);
   ecal_h6->SetBinContent(1301,1);
   ecal_h6->SetBinContent(1302,3);
   ecal_h6->SetBinContent(1303,4);
   ecal_h6->SetBinContent(1304,6);
   ecal_h6->SetBinContent(1305,7);
   ecal_h6->SetBinContent(1306,2);
   ecal_h6->SetBinContent(1307,3);
   ecal_h6->SetBinContent(1308,2);
   ecal_h6->SetBinContent(1309,7);
   ecal_h6->SetBinContent(1310,5);
   ecal_h6->SetBinContent(1311,3);
   ecal_h6->SetBinContent(1312,4);
   ecal_h6->SetBinContent(1313,1);
   ecal_h6->SetBinContent(1315,2);
   ecal_h6->SetBinContent(1316,2);
   ecal_h6->SetBinContent(1318,5);
   ecal_h6->SetBinContent(1319,3);
   ecal_h6->SetBinContent(1320,5);
   ecal_h6->SetBinContent(1321,5);
   ecal_h6->SetBinContent(1322,2);
   ecal_h6->SetBinContent(1323,1);
   ecal_h6->SetBinContent(1324,3);
   ecal_h6->SetBinContent(1325,8);
   ecal_h6->SetBinContent(1326,3);
   ecal_h6->SetBinContent(1327,5);
   ecal_h6->SetBinContent(1328,4);
   ecal_h6->SetBinContent(1329,3);
   ecal_h6->SetBinContent(1330,3);
   ecal_h6->SetBinContent(1331,3);
   ecal_h6->SetBinContent(1332,2);
   ecal_h6->SetBinContent(1333,4);
   ecal_h6->SetBinContent(1334,5);
   ecal_h6->SetBinContent(1336,4);
   ecal_h6->SetBinContent(1337,2);
   ecal_h6->SetBinContent(1338,3);
   ecal_h6->SetBinContent(1339,4);
   ecal_h6->SetBinContent(1340,2);
   ecal_h6->SetBinContent(1341,2);
   ecal_h6->SetBinContent(1342,2);
   ecal_h6->SetBinContent(1343,4);
   ecal_h6->SetBinContent(1344,2);
   ecal_h6->SetBinContent(1345,2);
   ecal_h6->SetBinContent(1346,3);
   ecal_h6->SetBinContent(1347,3);
   ecal_h6->SetBinContent(1348,5);
   ecal_h6->SetBinContent(1349,4);
   ecal_h6->SetBinContent(1350,4);
   ecal_h6->SetBinContent(1351,5);
   ecal_h6->SetBinContent(1352,1);
   ecal_h6->SetBinContent(1353,5);
   ecal_h6->SetBinContent(1354,4);
   ecal_h6->SetBinContent(1355,2);
   ecal_h6->SetBinContent(1356,3);
   ecal_h6->SetBinContent(1357,1);
   ecal_h6->SetBinContent(1358,4);
   ecal_h6->SetBinContent(1359,1);
   ecal_h6->SetBinContent(1360,2);
   ecal_h6->SetBinContent(1361,2);
   ecal_h6->SetBinContent(1362,5);
   ecal_h6->SetBinContent(1363,3);
   ecal_h6->SetBinContent(1365,3);
   ecal_h6->SetBinContent(1366,6);
   ecal_h6->SetBinContent(1367,1);
   ecal_h6->SetBinContent(1368,6);
   ecal_h6->SetBinContent(1369,3);
   ecal_h6->SetBinContent(1371,3);
   ecal_h6->SetBinContent(1372,1);
   ecal_h6->SetBinContent(1373,1);
   ecal_h6->SetBinContent(1374,4);
   ecal_h6->SetBinContent(1375,4);
   ecal_h6->SetBinContent(1376,1);
   ecal_h6->SetBinContent(1377,3);
   ecal_h6->SetBinContent(1378,3);
   ecal_h6->SetBinContent(1379,5);
   ecal_h6->SetBinContent(1380,7);
   ecal_h6->SetBinContent(1382,5);
   ecal_h6->SetBinContent(1384,5);
   ecal_h6->SetBinContent(1385,1);
   ecal_h6->SetBinContent(1386,1);
   ecal_h6->SetBinContent(1387,2);
   ecal_h6->SetBinContent(1388,2);
   ecal_h6->SetBinContent(1389,4);
   ecal_h6->SetBinContent(1390,1);
   ecal_h6->SetBinContent(1391,2);
   ecal_h6->SetBinContent(1392,3);
   ecal_h6->SetBinContent(1393,4);
   ecal_h6->SetBinContent(1394,1);
   ecal_h6->SetBinContent(1395,4);
   ecal_h6->SetBinContent(1396,2);
   ecal_h6->SetBinContent(1398,2);
   ecal_h6->SetBinContent(1399,1);
   ecal_h6->SetBinContent(1400,1);
   ecal_h6->SetBinContent(1401,3);
   ecal_h6->SetBinContent(1402,2);
   ecal_h6->SetBinContent(1403,1);
   ecal_h6->SetBinContent(1404,4);
   ecal_h6->SetBinContent(1405,5);
   ecal_h6->SetBinContent(1406,2);
   ecal_h6->SetBinContent(1408,1);
   ecal_h6->SetBinContent(1409,1);
   ecal_h6->SetBinContent(1410,4);
   ecal_h6->SetBinContent(1411,1);
   ecal_h6->SetBinContent(1412,1);
   ecal_h6->SetBinContent(1414,1);
   ecal_h6->SetBinContent(1415,1);
   ecal_h6->SetBinContent(1416,6);
   ecal_h6->SetBinContent(1417,3);
   ecal_h6->SetBinContent(1418,1);
   ecal_h6->SetBinContent(1419,2);
   ecal_h6->SetBinContent(1420,2);
   ecal_h6->SetBinContent(1421,2);
   ecal_h6->SetBinContent(1422,2);
   ecal_h6->SetBinContent(1423,2);
   ecal_h6->SetBinContent(1424,2);
   ecal_h6->SetBinContent(1425,7);
   ecal_h6->SetBinContent(1426,2);
   ecal_h6->SetBinContent(1427,1);
   ecal_h6->SetBinContent(1428,1);
   ecal_h6->SetBinContent(1429,2);
   ecal_h6->SetBinContent(1431,2);
   ecal_h6->SetBinContent(1432,1);
   ecal_h6->SetBinContent(1434,1);
   ecal_h6->SetBinContent(1435,2);
   ecal_h6->SetBinContent(1436,3);
   ecal_h6->SetBinContent(1437,2);
   ecal_h6->SetBinContent(1438,1);
   ecal_h6->SetBinContent(1439,5);
   ecal_h6->SetBinContent(1440,2);
   ecal_h6->SetBinContent(1442,2);
   ecal_h6->SetBinContent(1443,3);
   ecal_h6->SetBinContent(1444,2);
   ecal_h6->SetBinContent(1445,3);
   ecal_h6->SetBinContent(1446,1);
   ecal_h6->SetBinContent(1447,3);
   ecal_h6->SetBinContent(1448,2);
   ecal_h6->SetBinContent(1449,2);
   ecal_h6->SetBinContent(1450,3);
   ecal_h6->SetBinContent(1453,2);
   ecal_h6->SetBinContent(1454,1);
   ecal_h6->SetBinContent(1456,7);
   ecal_h6->SetBinContent(1459,1);
   ecal_h6->SetBinContent(1460,5);
   ecal_h6->SetBinContent(1462,1);
   ecal_h6->SetBinContent(1463,1);
   ecal_h6->SetBinContent(1464,2);
   ecal_h6->SetBinContent(1465,2);
   ecal_h6->SetBinContent(1466,3);
   ecal_h6->SetBinContent(1467,1);
   ecal_h6->SetBinContent(1468,2);
   ecal_h6->SetBinContent(1469,1);
   ecal_h6->SetBinContent(1470,2);
   ecal_h6->SetBinContent(1471,4);
   ecal_h6->SetBinContent(1472,4);
   ecal_h6->SetBinContent(1474,2);
   ecal_h6->SetBinContent(1475,1);
   ecal_h6->SetBinContent(1476,1);
   ecal_h6->SetBinContent(1477,4);
   ecal_h6->SetBinContent(1478,3);
   ecal_h6->SetBinContent(1479,1);
   ecal_h6->SetBinContent(1480,3);
   ecal_h6->SetBinContent(1482,2);
   ecal_h6->SetBinContent(1483,4);
   ecal_h6->SetBinContent(1484,2);
   ecal_h6->SetBinContent(1485,1);
   ecal_h6->SetBinContent(1486,3);
   ecal_h6->SetBinContent(1487,2);
   ecal_h6->SetBinContent(1488,3);
   ecal_h6->SetBinContent(1489,3);
   ecal_h6->SetBinContent(1490,3);
   ecal_h6->SetBinContent(1491,5);
   ecal_h6->SetBinContent(1493,3);
   ecal_h6->SetBinContent(1494,5);
   ecal_h6->SetBinContent(1495,3);
   ecal_h6->SetBinContent(1496,1);
   ecal_h6->SetBinContent(1497,2);
   ecal_h6->SetBinContent(1498,1);
   ecal_h6->SetBinContent(1500,3);
   ecal_h6->SetBinContent(1501,2);
   ecal_h6->SetBinContent(1502,1);
   ecal_h6->SetBinContent(1503,2);
   ecal_h6->SetBinContent(1506,1);
   ecal_h6->SetBinContent(1507,1);
   ecal_h6->SetBinContent(1508,1);
   ecal_h6->SetBinContent(1509,1);
   ecal_h6->SetBinContent(1510,2);
   ecal_h6->SetBinContent(1512,1);
   ecal_h6->SetBinContent(1513,1);
   ecal_h6->SetBinContent(1514,2);
   ecal_h6->SetBinContent(1515,1);
   ecal_h6->SetBinContent(1516,1);
   ecal_h6->SetBinContent(1519,4);
   ecal_h6->SetBinContent(1520,1);
   ecal_h6->SetBinContent(1521,2);
   ecal_h6->SetBinContent(1522,1);
   ecal_h6->SetBinContent(1523,1);
   ecal_h6->SetBinContent(1524,3);
   ecal_h6->SetBinContent(1525,2);
   ecal_h6->SetBinContent(1526,6);
   ecal_h6->SetBinContent(1528,2);
   ecal_h6->SetBinContent(1529,4);
   ecal_h6->SetBinContent(1530,4);
   ecal_h6->SetBinContent(1533,3);
   ecal_h6->SetBinContent(1534,4);
   ecal_h6->SetBinContent(1536,1);
   ecal_h6->SetBinContent(1537,2);
   ecal_h6->SetBinContent(1539,1);
   ecal_h6->SetBinContent(1540,1);
   ecal_h6->SetBinContent(1541,1);
   ecal_h6->SetBinContent(1542,1);
   ecal_h6->SetBinContent(1543,1);
   ecal_h6->SetBinContent(1544,3);
   ecal_h6->SetBinContent(1545,2);
   ecal_h6->SetBinContent(1549,2);
   ecal_h6->SetBinContent(1551,3);
   ecal_h6->SetBinContent(1553,1);
   ecal_h6->SetBinContent(1554,1);
   ecal_h6->SetBinContent(1555,2);
   ecal_h6->SetBinContent(1557,1);
   ecal_h6->SetBinContent(1558,1);
   ecal_h6->SetBinContent(1559,3);
   ecal_h6->SetBinContent(1560,2);
   ecal_h6->SetBinContent(1561,1);
   ecal_h6->SetBinContent(1562,2);
   ecal_h6->SetBinContent(1564,1);
   ecal_h6->SetBinContent(1566,1);
   ecal_h6->SetBinContent(1567,3);
   ecal_h6->SetBinContent(1568,1);
   ecal_h6->SetBinContent(1570,3);
   ecal_h6->SetBinContent(1571,2);
   ecal_h6->SetBinContent(1572,1);
   ecal_h6->SetBinContent(1573,2);
   ecal_h6->SetBinContent(1575,1);
   ecal_h6->SetBinContent(1576,2);
   ecal_h6->SetBinContent(1577,3);
   ecal_h6->SetBinContent(1578,3);
   ecal_h6->SetBinContent(1579,2);
   ecal_h6->SetBinContent(1581,1);
   ecal_h6->SetBinContent(1585,2);
   ecal_h6->SetBinContent(1586,1);
   ecal_h6->SetBinContent(1587,1);
   ecal_h6->SetBinContent(1588,1);
   ecal_h6->SetBinContent(1589,1);
   ecal_h6->SetBinContent(1590,1);
   ecal_h6->SetBinContent(1592,1);
   ecal_h6->SetBinContent(1593,1);
   ecal_h6->SetBinContent(1594,1);
   ecal_h6->SetBinContent(1595,1);
   ecal_h6->SetBinContent(1596,2);
   ecal_h6->SetBinContent(1599,1);
   ecal_h6->SetBinContent(1600,2);
   ecal_h6->SetBinContent(1601,4);
   ecal_h6->SetBinContent(1603,1);
   ecal_h6->SetBinContent(1604,1);
   ecal_h6->SetBinContent(1606,3);
   ecal_h6->SetBinContent(1607,3);
   ecal_h6->SetBinContent(1608,2);
   ecal_h6->SetBinContent(1609,2);
   ecal_h6->SetBinContent(1614,1);
   ecal_h6->SetBinContent(1615,3);
   ecal_h6->SetBinContent(1616,2);
   ecal_h6->SetBinContent(1617,3);
   ecal_h6->SetBinContent(1618,3);
   ecal_h6->SetBinContent(1624,1);
   ecal_h6->SetBinContent(1625,3);
   ecal_h6->SetBinContent(1627,1);
   ecal_h6->SetBinContent(1628,1);
   ecal_h6->SetBinContent(1629,2);
   ecal_h6->SetBinContent(1631,1);
   ecal_h6->SetBinContent(1632,2);
   ecal_h6->SetBinContent(1634,2);
   ecal_h6->SetBinContent(1635,3);
   ecal_h6->SetBinContent(1636,2);
   ecal_h6->SetBinContent(1638,1);
   ecal_h6->SetBinContent(1639,1);
   ecal_h6->SetBinContent(1640,2);
   ecal_h6->SetBinContent(1641,3);
   ecal_h6->SetBinContent(1644,1);
   ecal_h6->SetBinContent(1647,1);
   ecal_h6->SetBinContent(1648,2);
   ecal_h6->SetBinContent(1650,2);
   ecal_h6->SetBinContent(1651,1);
   ecal_h6->SetBinContent(1653,1);
   ecal_h6->SetBinContent(1654,1);
   ecal_h6->SetBinContent(1658,1);
   ecal_h6->SetBinContent(1659,1);
   ecal_h6->SetBinContent(1661,1);
   ecal_h6->SetBinContent(1662,1);
   ecal_h6->SetBinContent(1663,1);
   ecal_h6->SetBinContent(1665,2);
   ecal_h6->SetBinContent(1666,2);
   ecal_h6->SetBinContent(1668,1);
   ecal_h6->SetBinContent(1670,1);
   ecal_h6->SetBinContent(1671,1);
   ecal_h6->SetBinContent(1672,1);
   ecal_h6->SetBinContent(1674,1);
   ecal_h6->SetBinContent(1675,1);
   ecal_h6->SetBinContent(1676,1);
   ecal_h6->SetBinContent(1678,1);
   ecal_h6->SetBinContent(1679,2);
   ecal_h6->SetBinContent(1682,1);
   ecal_h6->SetBinContent(1684,1);
   ecal_h6->SetBinContent(1685,2);
   ecal_h6->SetBinContent(1686,2);
   ecal_h6->SetBinContent(1689,1);
   ecal_h6->SetBinContent(1692,1);
   ecal_h6->SetBinContent(1694,1);
   ecal_h6->SetBinContent(1695,1);
   ecal_h6->SetBinContent(1696,1);
   ecal_h6->SetBinContent(1698,1);
   ecal_h6->SetBinContent(1699,1);
   ecal_h6->SetBinContent(1702,2);
   ecal_h6->SetBinContent(1705,1);
   ecal_h6->SetBinContent(1706,1);
   ecal_h6->SetBinContent(1707,1);
   ecal_h6->SetBinContent(1708,1);
   ecal_h6->SetBinContent(1709,3);
   ecal_h6->SetBinContent(1710,1);
   ecal_h6->SetBinContent(1711,2);
   ecal_h6->SetBinContent(1713,2);
   ecal_h6->SetBinContent(1715,3);
   ecal_h6->SetBinContent(1716,2);
   ecal_h6->SetBinContent(1718,1);
   ecal_h6->SetBinContent(1722,1);
   ecal_h6->SetBinContent(1723,4);
   ecal_h6->SetBinContent(1724,3);
   ecal_h6->SetBinContent(1728,3);
   ecal_h6->SetBinContent(1729,1);
   ecal_h6->SetBinContent(1731,2);
   ecal_h6->SetBinContent(1740,2);
   ecal_h6->SetBinContent(1741,2);
   ecal_h6->SetBinContent(1742,1);
   ecal_h6->SetBinContent(1744,2);
   ecal_h6->SetBinContent(1745,1);
   ecal_h6->SetBinContent(1746,2);
   ecal_h6->SetBinContent(1748,1);
   ecal_h6->SetBinContent(1752,2);
   ecal_h6->SetBinContent(1753,1);
   ecal_h6->SetBinContent(1754,1);
   ecal_h6->SetBinContent(1756,1);
   ecal_h6->SetBinContent(1757,1);
   ecal_h6->SetBinContent(1758,1);
   ecal_h6->SetBinContent(1761,2);
   ecal_h6->SetBinContent(1763,1);
   ecal_h6->SetBinContent(1764,1);
   ecal_h6->SetBinContent(1765,3);
   ecal_h6->SetBinContent(1767,1);
   ecal_h6->SetBinContent(1768,1);
   ecal_h6->SetBinContent(1769,2);
   ecal_h6->SetBinContent(1770,1);
   ecal_h6->SetBinContent(1771,1);
   ecal_h6->SetBinContent(1772,1);
   ecal_h6->SetBinContent(1773,3);
   ecal_h6->SetBinContent(1774,2);
   ecal_h6->SetBinContent(1775,2);
   ecal_h6->SetBinContent(1777,1);
   ecal_h6->SetBinContent(1778,1);
   ecal_h6->SetBinContent(1782,1);
   ecal_h6->SetBinContent(1784,1);
   ecal_h6->SetBinContent(1786,1);
   ecal_h6->SetBinContent(1787,1);
   ecal_h6->SetBinContent(1788,1);
   ecal_h6->SetBinContent(1789,1);
   ecal_h6->SetBinContent(1790,2);
   ecal_h6->SetBinContent(1791,1);
   ecal_h6->SetBinContent(1792,1);
   ecal_h6->SetBinContent(1794,1);
   ecal_h6->SetBinContent(1796,1);
   ecal_h6->SetBinContent(1797,1);
   ecal_h6->SetBinContent(1800,1);
   ecal_h6->SetBinContent(1801,2);
   ecal_h6->SetBinContent(1803,1);
   ecal_h6->SetBinContent(1805,2);
   ecal_h6->SetBinContent(1806,1);
   ecal_h6->SetBinContent(1807,2);
   ecal_h6->SetBinContent(1809,2);
   ecal_h6->SetBinContent(1810,1);
   ecal_h6->SetBinContent(1811,1);
   ecal_h6->SetBinContent(1812,1);
   ecal_h6->SetBinContent(1814,2);
   ecal_h6->SetBinContent(1815,1);
   ecal_h6->SetBinContent(1818,1);
   ecal_h6->SetBinContent(1821,1);
   ecal_h6->SetBinContent(1825,2);
   ecal_h6->SetBinContent(1826,1);
   ecal_h6->SetBinContent(1829,1);
   ecal_h6->SetBinContent(1830,1);
   ecal_h6->SetBinContent(1832,2);
   ecal_h6->SetBinContent(1834,1);
   ecal_h6->SetBinContent(1835,2);
   ecal_h6->SetBinContent(1837,3);
   ecal_h6->SetBinContent(1839,1);
   ecal_h6->SetBinContent(1840,1);
   ecal_h6->SetBinContent(1841,1);
   ecal_h6->SetBinContent(1843,1);
   ecal_h6->SetBinContent(1844,3);
   ecal_h6->SetBinContent(1845,2);
   ecal_h6->SetBinContent(1846,1);
   ecal_h6->SetBinContent(1847,1);
   ecal_h6->SetBinContent(1848,2);
   ecal_h6->SetBinContent(1849,1);
   ecal_h6->SetBinContent(1850,3);
   ecal_h6->SetBinContent(1854,2);
   ecal_h6->SetBinContent(1855,2);
   ecal_h6->SetBinContent(1856,1);
   ecal_h6->SetBinContent(1857,2);
   ecal_h6->SetBinContent(1858,1);
   ecal_h6->SetBinContent(1859,1);
   ecal_h6->SetBinContent(1860,1);
   ecal_h6->SetBinContent(1861,1);
   ecal_h6->SetBinContent(1862,2);
   ecal_h6->SetBinContent(1863,1);
   ecal_h6->SetBinContent(1869,1);
   ecal_h6->SetBinContent(1872,1);
   ecal_h6->SetBinContent(1873,1);
   ecal_h6->SetBinContent(1875,1);
   ecal_h6->SetBinContent(1877,1);
   ecal_h6->SetBinContent(1883,1);
   ecal_h6->SetBinContent(1884,1);
   ecal_h6->SetBinContent(1886,2);
   ecal_h6->SetBinContent(1889,1);
   ecal_h6->SetBinContent(1892,2);
   ecal_h6->SetBinContent(1895,1);
   ecal_h6->SetBinContent(1896,1);
   ecal_h6->SetBinContent(1900,1);
   ecal_h6->SetBinContent(1902,1);
   ecal_h6->SetBinContent(1903,1);
   ecal_h6->SetBinContent(1908,1);
   ecal_h6->SetBinContent(1910,2);
   ecal_h6->SetBinContent(1912,1);
   ecal_h6->SetBinContent(1915,1);
   ecal_h6->SetBinContent(1921,1);
   ecal_h6->SetBinContent(1922,1);
   ecal_h6->SetBinContent(1923,2);
   ecal_h6->SetBinContent(1926,2);
   ecal_h6->SetBinContent(1930,1);
   ecal_h6->SetBinContent(1938,1);
   ecal_h6->SetBinContent(1942,1);
   ecal_h6->SetBinContent(1946,1);
   ecal_h6->SetBinContent(1947,1);
   ecal_h6->SetBinContent(1948,1);
   ecal_h6->SetBinContent(1951,1);
   ecal_h6->SetBinContent(1957,1);
   ecal_h6->SetBinContent(1960,1);
   ecal_h6->SetBinContent(1962,1);
   ecal_h6->SetBinContent(1963,1);
   ecal_h6->SetBinContent(1965,1);
   ecal_h6->SetBinContent(1966,1);
   ecal_h6->SetBinContent(1969,1);
   ecal_h6->SetBinContent(1971,1);
   ecal_h6->SetBinContent(1977,1);
   ecal_h6->SetBinContent(1978,1);
   ecal_h6->SetBinContent(1982,1);
   ecal_h6->SetBinContent(1984,1);
   ecal_h6->SetBinContent(1988,1);
   ecal_h6->SetBinContent(1989,1);
   ecal_h6->SetBinContent(1990,1);
   ecal_h6->SetBinContent(1991,2);
   ecal_h6->SetBinContent(1996,1);
   ecal_h6->SetBinContent(1998,2);
   ecal_h6->SetBinContent(2003,1);
   ecal_h6->SetBinContent(2006,1);
   ecal_h6->SetBinContent(2016,1);
   ecal_h6->SetBinContent(2020,2);
   ecal_h6->SetBinContent(2024,1);
   ecal_h6->SetBinContent(2029,1);
   ecal_h6->SetBinContent(2031,1);
   ecal_h6->SetBinContent(2032,1);
   ecal_h6->SetBinContent(2033,1);
   ecal_h6->SetBinContent(2037,1);
   ecal_h6->SetBinContent(2043,1);
   ecal_h6->SetBinContent(2045,1);
   ecal_h6->SetBinContent(2047,1);
   ecal_h6->SetBinContent(2055,1);
   ecal_h6->SetBinContent(2056,1);
   ecal_h6->SetBinContent(2058,1);
   ecal_h6->SetBinContent(2062,3);
   ecal_h6->SetBinContent(2067,1);
   ecal_h6->SetBinContent(2073,1);
   ecal_h6->SetBinContent(2088,2);
   ecal_h6->SetBinContent(2104,1);
   ecal_h6->SetBinContent(2106,1);
   ecal_h6->SetBinContent(2116,1);
   ecal_h6->SetBinContent(2130,1);
   ecal_h6->SetBinContent(2133,2);
   ecal_h6->SetBinContent(2136,1);
   ecal_h6->SetBinContent(2140,1);
   ecal_h6->SetBinContent(2143,1);
   ecal_h6->SetBinContent(2151,1);
   ecal_h6->SetBinContent(2153,1);
   ecal_h6->SetBinContent(2157,1);
   ecal_h6->SetBinContent(2163,2);
   ecal_h6->SetBinContent(2165,2);
   ecal_h6->SetBinContent(2167,1);
   ecal_h6->SetBinContent(2168,1);
   ecal_h6->SetBinContent(2173,1);
   ecal_h6->SetBinContent(2178,2);
   ecal_h6->SetBinContent(2181,1);
   ecal_h6->SetBinContent(2182,1);
   ecal_h6->SetBinContent(2185,1);
   ecal_h6->SetBinContent(2203,1);
   ecal_h6->SetBinContent(2207,1);
   ecal_h6->SetBinContent(2210,2);
   ecal_h6->SetBinContent(2214,1);
   ecal_h6->SetBinContent(2219,1);
   ecal_h6->SetBinContent(2220,1);
   ecal_h6->SetBinContent(2229,1);
   ecal_h6->SetBinContent(2232,3);
   ecal_h6->SetBinContent(2233,1);
   ecal_h6->SetBinContent(2242,1);
   ecal_h6->SetBinContent(2244,1);
   ecal_h6->SetBinContent(2247,1);
   ecal_h6->SetBinContent(2255,1);
   ecal_h6->SetBinContent(2263,1);
   ecal_h6->SetBinContent(2265,1);
   ecal_h6->SetBinContent(2267,1);
   ecal_h6->SetBinContent(2275,1);
   ecal_h6->SetBinContent(2278,1);
   ecal_h6->SetBinContent(2284,1);
   ecal_h6->SetBinContent(2301,2);
   ecal_h6->SetBinContent(2307,1);
   ecal_h6->SetBinContent(2312,1);
   ecal_h6->SetBinContent(2318,1);
   ecal_h6->SetBinContent(2321,1);
   ecal_h6->SetBinContent(2322,1);
   ecal_h6->SetBinContent(2324,1);
   ecal_h6->SetBinContent(2332,1);
   ecal_h6->SetBinContent(2334,1);
   ecal_h6->SetBinContent(2335,2);
   ecal_h6->SetBinContent(2336,1);
   ecal_h6->SetBinContent(2337,1);
   ecal_h6->SetBinContent(2343,1);
   ecal_h6->SetBinContent(2344,1);
   ecal_h6->SetBinContent(2350,1);
   ecal_h6->SetBinContent(2352,1);
   ecal_h6->SetBinContent(2359,1);
   ecal_h6->SetBinContent(2361,1);
   ecal_h6->SetBinContent(2368,1);
   ecal_h6->SetBinContent(2372,1);
   ecal_h6->SetBinContent(2373,1);
   ecal_h6->SetBinContent(2376,2);
   ecal_h6->SetBinContent(2386,1);
   ecal_h6->SetBinContent(2388,1);
   ecal_h6->SetBinContent(2393,1);
   ecal_h6->SetBinContent(2404,2);
   ecal_h6->SetBinContent(2407,1);
   ecal_h6->SetBinContent(2408,1);
   ecal_h6->SetBinContent(2413,1);
   ecal_h6->SetBinContent(2420,1);
   ecal_h6->SetBinContent(2438,1);
   ecal_h6->SetBinContent(2443,1);
   ecal_h6->SetBinContent(2457,1);
   ecal_h6->SetBinContent(2461,1);
   ecal_h6->SetBinContent(2465,1);
   ecal_h6->SetBinContent(2470,1);
   ecal_h6->SetBinContent(2472,1);
   ecal_h6->SetBinContent(2477,1);
   ecal_h6->SetBinContent(2480,1);
   ecal_h6->SetBinContent(2490,1);
   ecal_h6->SetBinContent(2493,2);
   ecal_h6->SetBinContent(2508,1);
   ecal_h6->SetBinContent(2512,1);
   ecal_h6->SetBinContent(2514,1);
   ecal_h6->SetBinContent(2531,1);
   ecal_h6->SetBinContent(2564,1);
   ecal_h6->SetBinContent(2565,1);
   ecal_h6->SetBinContent(2568,1);
   ecal_h6->SetBinContent(2573,2);
   ecal_h6->SetBinContent(2574,1);
   ecal_h6->SetBinContent(2576,1);
   ecal_h6->SetBinContent(2588,1);
   ecal_h6->SetBinContent(2591,1);
   ecal_h6->SetBinContent(2595,1);
   ecal_h6->SetBinContent(2596,1);
   ecal_h6->SetBinContent(2611,1);
   ecal_h6->SetBinContent(2613,1);
   ecal_h6->SetBinContent(2627,1);
   ecal_h6->SetBinContent(2639,1);
   ecal_h6->SetBinContent(2653,1);
   ecal_h6->SetBinContent(2655,1);
   ecal_h6->SetBinContent(2656,1);
   ecal_h6->SetBinContent(2660,1);
   ecal_h6->SetBinContent(2666,2);
   ecal_h6->SetBinContent(2667,1);
   ecal_h6->SetBinContent(2677,1);
   ecal_h6->SetBinContent(2678,1);
   ecal_h6->SetBinContent(2680,1);
   ecal_h6->SetBinContent(2682,1);
   ecal_h6->SetBinContent(2687,1);
   ecal_h6->SetBinContent(2689,1);
   ecal_h6->SetBinContent(2692,1);
   ecal_h6->SetBinContent(2693,1);
   ecal_h6->SetBinContent(2696,1);
   ecal_h6->SetBinContent(2700,1);
   ecal_h6->SetBinContent(2701,1);
   ecal_h6->SetBinContent(2707,1);
   ecal_h6->SetBinContent(2720,1);
   ecal_h6->SetBinContent(2722,1);
   ecal_h6->SetBinContent(2725,1);
   ecal_h6->SetBinContent(2728,1);
   ecal_h6->SetBinContent(2732,1);
   ecal_h6->SetBinContent(2739,1);
   ecal_h6->SetBinContent(2747,1);
   ecal_h6->SetBinContent(2751,1);
   ecal_h6->SetBinContent(2765,1);
   ecal_h6->SetBinContent(2769,1);
   ecal_h6->SetBinContent(2773,1);
   ecal_h6->SetBinContent(2774,2);
   ecal_h6->SetBinContent(2807,1);
   ecal_h6->SetBinContent(2853,1);
   ecal_h6->SetBinContent(2870,1);
   ecal_h6->SetBinContent(2897,1);
   ecal_h6->SetBinContent(2915,1);
   ecal_h6->SetBinContent(3024,1);
   ecal_h6->SetMaximum(2.99943e+07);
   ecal_h6->SetEntries(5080675);
   ecal_h6->SetStats(0);

   ci = TColor::GetColor("#33cc99");
   ecal_h6->SetFillColor(ci);
   ecal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   ecal_h6->GetXaxis()->SetRange(55,86);
   ecal_h6->GetXaxis()->SetLabelFont(42);
   ecal_h6->GetXaxis()->SetLabelSize(0.035);
   ecal_h6->GetXaxis()->SetTitleSize(0.035);
   ecal_h6->GetXaxis()->SetTitleFont(42);
   ecal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   ecal_h6->GetYaxis()->SetLabelFont(42);
   ecal_h6->GetYaxis()->SetLabelSize(0.035);
   ecal_h6->GetYaxis()->SetTitleSize(0.035);
   ecal_h6->GetYaxis()->SetTitleFont(42);
   ecal_h6->GetZaxis()->SetLabelFont(42);
   ecal_h6->GetZaxis()->SetLabelSize(0.035);
   ecal_h6->GetZaxis()->SetTitleSize(0.035);
   ecal_h6->GetZaxis()->SetTitleFont(42);
   ecal_h6->Draw("hist same");
   
   TH1F *ecal_h6 = new TH1F("ecal_h6","",9000,0,2000);
   ecal_h6->SetBinContent(3,172386);
   ecal_h6->SetBinContent(4,333389);
   ecal_h6->SetBinContent(5,599886);
   ecal_h6->SetBinContent(6,523868);
   ecal_h6->SetBinContent(7,334831);
   ecal_h6->SetBinContent(8,236106);
   ecal_h6->SetBinContent(9,193813);
   ecal_h6->SetBinContent(10,172898);
   ecal_h6->SetBinContent(11,153432);
   ecal_h6->SetBinContent(12,134654);
   ecal_h6->SetBinContent(13,120096);
   ecal_h6->SetBinContent(14,108056);
   ecal_h6->SetBinContent(15,99589);
   ecal_h6->SetBinContent(16,90389);
   ecal_h6->SetBinContent(17,82684);
   ecal_h6->SetBinContent(18,75573);
   ecal_h6->SetBinContent(19,70445);
   ecal_h6->SetBinContent(20,65344);
   ecal_h6->SetBinContent(21,60572);
   ecal_h6->SetBinContent(22,56142);
   ecal_h6->SetBinContent(23,52493);
   ecal_h6->SetBinContent(24,48523);
   ecal_h6->SetBinContent(25,46026);
   ecal_h6->SetBinContent(26,42802);
   ecal_h6->SetBinContent(27,40478);
   ecal_h6->SetBinContent(28,38052);
   ecal_h6->SetBinContent(29,35949);
   ecal_h6->SetBinContent(30,33544);
   ecal_h6->SetBinContent(31,32333);
   ecal_h6->SetBinContent(32,30134);
   ecal_h6->SetBinContent(33,28448);
   ecal_h6->SetBinContent(34,27034);
   ecal_h6->SetBinContent(35,25796);
   ecal_h6->SetBinContent(36,24339);
   ecal_h6->SetBinContent(37,23082);
   ecal_h6->SetBinContent(38,22458);
   ecal_h6->SetBinContent(39,21234);
   ecal_h6->SetBinContent(40,20243);
   ecal_h6->SetBinContent(41,19210);
   ecal_h6->SetBinContent(42,18381);
   ecal_h6->SetBinContent(43,17389);
   ecal_h6->SetBinContent(44,16877);
   ecal_h6->SetBinContent(45,16274);
   ecal_h6->SetBinContent(46,15532);
   ecal_h6->SetBinContent(47,14890);
   ecal_h6->SetBinContent(48,14467);
   ecal_h6->SetBinContent(49,13782);
   ecal_h6->SetBinContent(50,13464);
   ecal_h6->SetBinContent(51,12983);
   ecal_h6->SetBinContent(52,12381);
   ecal_h6->SetBinContent(53,11865);
   ecal_h6->SetBinContent(54,11579);
   ecal_h6->SetBinContent(55,11023);
   ecal_h6->SetBinContent(56,10807);
   ecal_h6->SetBinContent(57,10286);
   ecal_h6->SetBinContent(58,9980);
   ecal_h6->SetBinContent(59,9851);
   ecal_h6->SetBinContent(60,9384);
   ecal_h6->SetBinContent(61,9135);
   ecal_h6->SetBinContent(62,8922);
   ecal_h6->SetBinContent(63,8714);
   ecal_h6->SetBinContent(64,8225);
   ecal_h6->SetBinContent(65,8056);
   ecal_h6->SetBinContent(66,7889);
   ecal_h6->SetBinContent(67,7656);
   ecal_h6->SetBinContent(68,7409);
   ecal_h6->SetBinContent(69,7176);
   ecal_h6->SetBinContent(70,6985);
   ecal_h6->SetBinContent(71,6691);
   ecal_h6->SetBinContent(72,6642);
   ecal_h6->SetBinContent(73,6431);
   ecal_h6->SetBinContent(74,6215);
   ecal_h6->SetBinContent(75,6157);
   ecal_h6->SetBinContent(76,6029);
   ecal_h6->SetBinContent(77,5848);
   ecal_h6->SetBinContent(78,5633);
   ecal_h6->SetBinContent(79,5481);
   ecal_h6->SetBinContent(80,5357);
   ecal_h6->SetBinContent(81,5393);
   ecal_h6->SetBinContent(82,5152);
   ecal_h6->SetBinContent(83,4971);
   ecal_h6->SetBinContent(84,4899);
   ecal_h6->SetBinContent(85,4847);
   ecal_h6->SetBinContent(86,4627);
   ecal_h6->SetBinContent(87,4611);
   ecal_h6->SetBinContent(88,4578);
   ecal_h6->SetBinContent(89,4375);
   ecal_h6->SetBinContent(90,4259);
   ecal_h6->SetBinContent(91,4216);
   ecal_h6->SetBinContent(92,4023);
   ecal_h6->SetBinContent(93,4054);
   ecal_h6->SetBinContent(94,3804);
   ecal_h6->SetBinContent(95,3793);
   ecal_h6->SetBinContent(96,3760);
   ecal_h6->SetBinContent(97,3645);
   ecal_h6->SetBinContent(98,3527);
   ecal_h6->SetBinContent(99,3472);
   ecal_h6->SetBinContent(100,3497);
   ecal_h6->SetBinContent(101,3402);
   ecal_h6->SetBinContent(102,3348);
   ecal_h6->SetBinContent(103,3318);
   ecal_h6->SetBinContent(104,3220);
   ecal_h6->SetBinContent(105,3223);
   ecal_h6->SetBinContent(106,3066);
   ecal_h6->SetBinContent(107,3104);
   ecal_h6->SetBinContent(108,3138);
   ecal_h6->SetBinContent(109,3003);
   ecal_h6->SetBinContent(110,2876);
   ecal_h6->SetBinContent(111,2936);
   ecal_h6->SetBinContent(112,2834);
   ecal_h6->SetBinContent(113,2719);
   ecal_h6->SetBinContent(114,2694);
   ecal_h6->SetBinContent(115,2623);
   ecal_h6->SetBinContent(116,2635);
   ecal_h6->SetBinContent(117,2676);
   ecal_h6->SetBinContent(118,2452);
   ecal_h6->SetBinContent(119,2502);
   ecal_h6->SetBinContent(120,2503);
   ecal_h6->SetBinContent(121,2321);
   ecal_h6->SetBinContent(122,2327);
   ecal_h6->SetBinContent(123,2367);
   ecal_h6->SetBinContent(124,2387);
   ecal_h6->SetBinContent(125,2237);
   ecal_h6->SetBinContent(126,2287);
   ecal_h6->SetBinContent(127,2177);
   ecal_h6->SetBinContent(128,2079);
   ecal_h6->SetBinContent(129,2161);
   ecal_h6->SetBinContent(130,2033);
   ecal_h6->SetBinContent(131,2033);
   ecal_h6->SetBinContent(132,2119);
   ecal_h6->SetBinContent(133,1969);
   ecal_h6->SetBinContent(134,2005);
   ecal_h6->SetBinContent(135,1979);
   ecal_h6->SetBinContent(136,1923);
   ecal_h6->SetBinContent(137,1992);
   ecal_h6->SetBinContent(138,1885);
   ecal_h6->SetBinContent(139,1833);
   ecal_h6->SetBinContent(140,1817);
   ecal_h6->SetBinContent(141,1873);
   ecal_h6->SetBinContent(142,1842);
   ecal_h6->SetBinContent(143,1773);
   ecal_h6->SetBinContent(144,1759);
   ecal_h6->SetBinContent(145,1720);
   ecal_h6->SetBinContent(146,1711);
   ecal_h6->SetBinContent(147,1650);
   ecal_h6->SetBinContent(148,1616);
   ecal_h6->SetBinContent(149,1624);
   ecal_h6->SetBinContent(150,1557);
   ecal_h6->SetBinContent(151,1641);
   ecal_h6->SetBinContent(152,1582);
   ecal_h6->SetBinContent(153,1569);
   ecal_h6->SetBinContent(154,1481);
   ecal_h6->SetBinContent(155,1516);
   ecal_h6->SetBinContent(156,1482);
   ecal_h6->SetBinContent(157,1456);
   ecal_h6->SetBinContent(158,1449);
   ecal_h6->SetBinContent(159,1422);
   ecal_h6->SetBinContent(160,1432);
   ecal_h6->SetBinContent(161,1363);
   ecal_h6->SetBinContent(162,1320);
   ecal_h6->SetBinContent(163,1407);
   ecal_h6->SetBinContent(164,1349);
   ecal_h6->SetBinContent(165,1357);
   ecal_h6->SetBinContent(166,1319);
   ecal_h6->SetBinContent(167,1356);
   ecal_h6->SetBinContent(168,1316);
   ecal_h6->SetBinContent(169,1241);
   ecal_h6->SetBinContent(170,1283);
   ecal_h6->SetBinContent(171,1282);
   ecal_h6->SetBinContent(172,1219);
   ecal_h6->SetBinContent(173,1257);
   ecal_h6->SetBinContent(174,1162);
   ecal_h6->SetBinContent(175,1163);
   ecal_h6->SetBinContent(176,1239);
   ecal_h6->SetBinContent(177,1185);
   ecal_h6->SetBinContent(178,1170);
   ecal_h6->SetBinContent(179,1156);
   ecal_h6->SetBinContent(180,1123);
   ecal_h6->SetBinContent(181,1069);
   ecal_h6->SetBinContent(182,1132);
   ecal_h6->SetBinContent(183,1058);
   ecal_h6->SetBinContent(184,1120);
   ecal_h6->SetBinContent(185,1094);
   ecal_h6->SetBinContent(186,1122);
   ecal_h6->SetBinContent(187,1072);
   ecal_h6->SetBinContent(188,1046);
   ecal_h6->SetBinContent(189,1040);
   ecal_h6->SetBinContent(190,1035);
   ecal_h6->SetBinContent(191,969);
   ecal_h6->SetBinContent(192,962);
   ecal_h6->SetBinContent(193,1003);
   ecal_h6->SetBinContent(194,1006);
   ecal_h6->SetBinContent(195,928);
   ecal_h6->SetBinContent(196,878);
   ecal_h6->SetBinContent(197,924);
   ecal_h6->SetBinContent(198,955);
   ecal_h6->SetBinContent(199,879);
   ecal_h6->SetBinContent(200,869);
   ecal_h6->SetBinContent(201,892);
   ecal_h6->SetBinContent(202,895);
   ecal_h6->SetBinContent(203,879);
   ecal_h6->SetBinContent(204,833);
   ecal_h6->SetBinContent(205,884);
   ecal_h6->SetBinContent(206,865);
   ecal_h6->SetBinContent(207,850);
   ecal_h6->SetBinContent(208,841);
   ecal_h6->SetBinContent(209,876);
   ecal_h6->SetBinContent(210,869);
   ecal_h6->SetBinContent(211,847);
   ecal_h6->SetBinContent(212,861);
   ecal_h6->SetBinContent(213,825);
   ecal_h6->SetBinContent(214,855);
   ecal_h6->SetBinContent(215,784);
   ecal_h6->SetBinContent(216,804);
   ecal_h6->SetBinContent(217,760);
   ecal_h6->SetBinContent(218,803);
   ecal_h6->SetBinContent(219,799);
   ecal_h6->SetBinContent(220,807);
   ecal_h6->SetBinContent(221,793);
   ecal_h6->SetBinContent(222,734);
   ecal_h6->SetBinContent(223,715);
   ecal_h6->SetBinContent(224,715);
   ecal_h6->SetBinContent(225,744);
   ecal_h6->SetBinContent(226,701);
   ecal_h6->SetBinContent(227,704);
   ecal_h6->SetBinContent(228,694);
   ecal_h6->SetBinContent(229,674);
   ecal_h6->SetBinContent(230,689);
   ecal_h6->SetBinContent(231,737);
   ecal_h6->SetBinContent(232,685);
   ecal_h6->SetBinContent(233,644);
   ecal_h6->SetBinContent(234,680);
   ecal_h6->SetBinContent(235,638);
   ecal_h6->SetBinContent(236,643);
   ecal_h6->SetBinContent(237,648);
   ecal_h6->SetBinContent(238,629);
   ecal_h6->SetBinContent(239,673);
   ecal_h6->SetBinContent(240,628);
   ecal_h6->SetBinContent(241,630);
   ecal_h6->SetBinContent(242,631);
   ecal_h6->SetBinContent(243,619);
   ecal_h6->SetBinContent(244,639);
   ecal_h6->SetBinContent(245,630);
   ecal_h6->SetBinContent(246,607);
   ecal_h6->SetBinContent(247,598);
   ecal_h6->SetBinContent(248,593);
   ecal_h6->SetBinContent(249,607);
   ecal_h6->SetBinContent(250,579);
   ecal_h6->SetBinContent(251,583);
   ecal_h6->SetBinContent(252,592);
   ecal_h6->SetBinContent(253,587);
   ecal_h6->SetBinContent(254,557);
   ecal_h6->SetBinContent(255,558);
   ecal_h6->SetBinContent(256,562);
   ecal_h6->SetBinContent(257,558);
   ecal_h6->SetBinContent(258,529);
   ecal_h6->SetBinContent(259,589);
   ecal_h6->SetBinContent(260,573);
   ecal_h6->SetBinContent(261,543);
   ecal_h6->SetBinContent(262,530);
   ecal_h6->SetBinContent(263,540);
   ecal_h6->SetBinContent(264,532);
   ecal_h6->SetBinContent(265,500);
   ecal_h6->SetBinContent(266,532);
   ecal_h6->SetBinContent(267,493);
   ecal_h6->SetBinContent(268,516);
   ecal_h6->SetBinContent(269,511);
   ecal_h6->SetBinContent(270,476);
   ecal_h6->SetBinContent(271,477);
   ecal_h6->SetBinContent(272,467);
   ecal_h6->SetBinContent(273,485);
   ecal_h6->SetBinContent(274,518);
   ecal_h6->SetBinContent(275,475);
   ecal_h6->SetBinContent(276,449);
   ecal_h6->SetBinContent(277,460);
   ecal_h6->SetBinContent(278,473);
   ecal_h6->SetBinContent(279,460);
   ecal_h6->SetBinContent(280,486);
   ecal_h6->SetBinContent(281,456);
   ecal_h6->SetBinContent(282,481);
   ecal_h6->SetBinContent(283,499);
   ecal_h6->SetBinContent(284,446);
   ecal_h6->SetBinContent(285,459);
   ecal_h6->SetBinContent(286,480);
   ecal_h6->SetBinContent(287,432);
   ecal_h6->SetBinContent(288,403);
   ecal_h6->SetBinContent(289,440);
   ecal_h6->SetBinContent(290,461);
   ecal_h6->SetBinContent(291,422);
   ecal_h6->SetBinContent(292,411);
   ecal_h6->SetBinContent(293,417);
   ecal_h6->SetBinContent(294,478);
   ecal_h6->SetBinContent(295,459);
   ecal_h6->SetBinContent(296,397);
   ecal_h6->SetBinContent(297,405);
   ecal_h6->SetBinContent(298,397);
   ecal_h6->SetBinContent(299,415);
   ecal_h6->SetBinContent(300,387);
   ecal_h6->SetBinContent(301,413);
   ecal_h6->SetBinContent(302,391);
   ecal_h6->SetBinContent(303,374);
   ecal_h6->SetBinContent(304,346);
   ecal_h6->SetBinContent(305,408);
   ecal_h6->SetBinContent(306,393);
   ecal_h6->SetBinContent(307,363);
   ecal_h6->SetBinContent(308,381);
   ecal_h6->SetBinContent(309,380);
   ecal_h6->SetBinContent(310,380);
   ecal_h6->SetBinContent(311,366);
   ecal_h6->SetBinContent(312,334);
   ecal_h6->SetBinContent(313,350);
   ecal_h6->SetBinContent(314,341);
   ecal_h6->SetBinContent(315,354);
   ecal_h6->SetBinContent(316,358);
   ecal_h6->SetBinContent(317,384);
   ecal_h6->SetBinContent(318,358);
   ecal_h6->SetBinContent(319,372);
   ecal_h6->SetBinContent(320,338);
   ecal_h6->SetBinContent(321,368);
   ecal_h6->SetBinContent(322,320);
   ecal_h6->SetBinContent(323,329);
   ecal_h6->SetBinContent(324,319);
   ecal_h6->SetBinContent(325,340);
   ecal_h6->SetBinContent(326,303);
   ecal_h6->SetBinContent(327,337);
   ecal_h6->SetBinContent(328,308);
   ecal_h6->SetBinContent(329,342);
   ecal_h6->SetBinContent(330,345);
   ecal_h6->SetBinContent(331,315);
   ecal_h6->SetBinContent(332,296);
   ecal_h6->SetBinContent(333,287);
   ecal_h6->SetBinContent(334,292);
   ecal_h6->SetBinContent(335,318);
   ecal_h6->SetBinContent(336,300);
   ecal_h6->SetBinContent(337,309);
   ecal_h6->SetBinContent(338,284);
   ecal_h6->SetBinContent(339,300);
   ecal_h6->SetBinContent(340,281);
   ecal_h6->SetBinContent(341,290);
   ecal_h6->SetBinContent(342,285);
   ecal_h6->SetBinContent(343,278);
   ecal_h6->SetBinContent(344,278);
   ecal_h6->SetBinContent(345,259);
   ecal_h6->SetBinContent(346,287);
   ecal_h6->SetBinContent(347,290);
   ecal_h6->SetBinContent(348,282);
   ecal_h6->SetBinContent(349,301);
   ecal_h6->SetBinContent(350,291);
   ecal_h6->SetBinContent(351,273);
   ecal_h6->SetBinContent(352,301);
   ecal_h6->SetBinContent(353,277);
   ecal_h6->SetBinContent(354,268);
   ecal_h6->SetBinContent(355,266);
   ecal_h6->SetBinContent(356,264);
   ecal_h6->SetBinContent(357,244);
   ecal_h6->SetBinContent(358,288);
   ecal_h6->SetBinContent(359,275);
   ecal_h6->SetBinContent(360,255);
   ecal_h6->SetBinContent(361,247);
   ecal_h6->SetBinContent(362,266);
   ecal_h6->SetBinContent(363,278);
   ecal_h6->SetBinContent(364,249);
   ecal_h6->SetBinContent(365,251);
   ecal_h6->SetBinContent(366,223);
   ecal_h6->SetBinContent(367,230);
   ecal_h6->SetBinContent(368,267);
   ecal_h6->SetBinContent(369,237);
   ecal_h6->SetBinContent(370,245);
   ecal_h6->SetBinContent(371,238);
   ecal_h6->SetBinContent(372,232);
   ecal_h6->SetBinContent(373,246);
   ecal_h6->SetBinContent(374,248);
   ecal_h6->SetBinContent(375,228);
   ecal_h6->SetBinContent(376,232);
   ecal_h6->SetBinContent(377,235);
   ecal_h6->SetBinContent(378,234);
   ecal_h6->SetBinContent(379,242);
   ecal_h6->SetBinContent(380,251);
   ecal_h6->SetBinContent(381,234);
   ecal_h6->SetBinContent(382,249);
   ecal_h6->SetBinContent(383,237);
   ecal_h6->SetBinContent(384,233);
   ecal_h6->SetBinContent(385,238);
   ecal_h6->SetBinContent(386,208);
   ecal_h6->SetBinContent(387,215);
   ecal_h6->SetBinContent(388,227);
   ecal_h6->SetBinContent(389,220);
   ecal_h6->SetBinContent(390,210);
   ecal_h6->SetBinContent(391,219);
   ecal_h6->SetBinContent(392,232);
   ecal_h6->SetBinContent(393,187);
   ecal_h6->SetBinContent(394,216);
   ecal_h6->SetBinContent(395,193);
   ecal_h6->SetBinContent(396,196);
   ecal_h6->SetBinContent(397,236);
   ecal_h6->SetBinContent(398,205);
   ecal_h6->SetBinContent(399,213);
   ecal_h6->SetBinContent(400,187);
   ecal_h6->SetBinContent(401,190);
   ecal_h6->SetBinContent(402,175);
   ecal_h6->SetBinContent(403,212);
   ecal_h6->SetBinContent(404,198);
   ecal_h6->SetBinContent(405,195);
   ecal_h6->SetBinContent(406,206);
   ecal_h6->SetBinContent(407,208);
   ecal_h6->SetBinContent(408,199);
   ecal_h6->SetBinContent(409,189);
   ecal_h6->SetBinContent(410,200);
   ecal_h6->SetBinContent(411,177);
   ecal_h6->SetBinContent(412,168);
   ecal_h6->SetBinContent(413,201);
   ecal_h6->SetBinContent(414,198);
   ecal_h6->SetBinContent(415,207);
   ecal_h6->SetBinContent(416,156);
   ecal_h6->SetBinContent(417,181);
   ecal_h6->SetBinContent(418,191);
   ecal_h6->SetBinContent(419,180);
   ecal_h6->SetBinContent(420,174);
   ecal_h6->SetBinContent(421,173);
   ecal_h6->SetBinContent(422,180);
   ecal_h6->SetBinContent(423,180);
   ecal_h6->SetBinContent(424,173);
   ecal_h6->SetBinContent(425,173);
   ecal_h6->SetBinContent(426,185);
   ecal_h6->SetBinContent(427,186);
   ecal_h6->SetBinContent(428,159);
   ecal_h6->SetBinContent(429,147);
   ecal_h6->SetBinContent(430,176);
   ecal_h6->SetBinContent(431,181);
   ecal_h6->SetBinContent(432,154);
   ecal_h6->SetBinContent(433,181);
   ecal_h6->SetBinContent(434,157);
   ecal_h6->SetBinContent(435,165);
   ecal_h6->SetBinContent(436,187);
   ecal_h6->SetBinContent(437,154);
   ecal_h6->SetBinContent(438,154);
   ecal_h6->SetBinContent(439,174);
   ecal_h6->SetBinContent(440,175);
   ecal_h6->SetBinContent(441,157);
   ecal_h6->SetBinContent(442,149);
   ecal_h6->SetBinContent(443,157);
   ecal_h6->SetBinContent(444,150);
   ecal_h6->SetBinContent(445,168);
   ecal_h6->SetBinContent(446,143);
   ecal_h6->SetBinContent(447,155);
   ecal_h6->SetBinContent(448,131);
   ecal_h6->SetBinContent(449,156);
   ecal_h6->SetBinContent(450,164);
   ecal_h6->SetBinContent(451,149);
   ecal_h6->SetBinContent(452,160);
   ecal_h6->SetBinContent(453,151);
   ecal_h6->SetBinContent(454,139);
   ecal_h6->SetBinContent(455,155);
   ecal_h6->SetBinContent(456,142);
   ecal_h6->SetBinContent(457,134);
   ecal_h6->SetBinContent(458,146);
   ecal_h6->SetBinContent(459,132);
   ecal_h6->SetBinContent(460,153);
   ecal_h6->SetBinContent(461,142);
   ecal_h6->SetBinContent(462,136);
   ecal_h6->SetBinContent(463,125);
   ecal_h6->SetBinContent(464,145);
   ecal_h6->SetBinContent(465,138);
   ecal_h6->SetBinContent(466,129);
   ecal_h6->SetBinContent(467,126);
   ecal_h6->SetBinContent(468,150);
   ecal_h6->SetBinContent(469,150);
   ecal_h6->SetBinContent(470,112);
   ecal_h6->SetBinContent(471,132);
   ecal_h6->SetBinContent(472,128);
   ecal_h6->SetBinContent(473,140);
   ecal_h6->SetBinContent(474,149);
   ecal_h6->SetBinContent(475,137);
   ecal_h6->SetBinContent(476,129);
   ecal_h6->SetBinContent(477,132);
   ecal_h6->SetBinContent(478,147);
   ecal_h6->SetBinContent(479,130);
   ecal_h6->SetBinContent(480,127);
   ecal_h6->SetBinContent(481,123);
   ecal_h6->SetBinContent(482,114);
   ecal_h6->SetBinContent(483,120);
   ecal_h6->SetBinContent(484,135);
   ecal_h6->SetBinContent(485,127);
   ecal_h6->SetBinContent(486,116);
   ecal_h6->SetBinContent(487,121);
   ecal_h6->SetBinContent(488,109);
   ecal_h6->SetBinContent(489,145);
   ecal_h6->SetBinContent(490,117);
   ecal_h6->SetBinContent(491,106);
   ecal_h6->SetBinContent(492,123);
   ecal_h6->SetBinContent(493,113);
   ecal_h6->SetBinContent(494,97);
   ecal_h6->SetBinContent(495,127);
   ecal_h6->SetBinContent(496,112);
   ecal_h6->SetBinContent(497,104);
   ecal_h6->SetBinContent(498,112);
   ecal_h6->SetBinContent(499,143);
   ecal_h6->SetBinContent(500,102);
   ecal_h6->SetBinContent(501,121);
   ecal_h6->SetBinContent(502,117);
   ecal_h6->SetBinContent(503,106);
   ecal_h6->SetBinContent(504,119);
   ecal_h6->SetBinContent(505,109);
   ecal_h6->SetBinContent(506,114);
   ecal_h6->SetBinContent(507,124);
   ecal_h6->SetBinContent(508,95);
   ecal_h6->SetBinContent(509,86);
   ecal_h6->SetBinContent(510,116);
   ecal_h6->SetBinContent(511,120);
   ecal_h6->SetBinContent(512,109);
   ecal_h6->SetBinContent(513,106);
   ecal_h6->SetBinContent(514,130);
   ecal_h6->SetBinContent(515,109);
   ecal_h6->SetBinContent(516,105);
   ecal_h6->SetBinContent(517,90);
   ecal_h6->SetBinContent(518,97);
   ecal_h6->SetBinContent(519,108);
   ecal_h6->SetBinContent(520,99);
   ecal_h6->SetBinContent(521,112);
   ecal_h6->SetBinContent(522,104);
   ecal_h6->SetBinContent(523,97);
   ecal_h6->SetBinContent(524,84);
   ecal_h6->SetBinContent(525,90);
   ecal_h6->SetBinContent(526,118);
   ecal_h6->SetBinContent(527,103);
   ecal_h6->SetBinContent(528,112);
   ecal_h6->SetBinContent(529,101);
   ecal_h6->SetBinContent(530,99);
   ecal_h6->SetBinContent(531,102);
   ecal_h6->SetBinContent(532,105);
   ecal_h6->SetBinContent(533,101);
   ecal_h6->SetBinContent(534,94);
   ecal_h6->SetBinContent(535,102);
   ecal_h6->SetBinContent(536,104);
   ecal_h6->SetBinContent(537,108);
   ecal_h6->SetBinContent(538,87);
   ecal_h6->SetBinContent(539,90);
   ecal_h6->SetBinContent(540,86);
   ecal_h6->SetBinContent(541,104);
   ecal_h6->SetBinContent(542,85);
   ecal_h6->SetBinContent(543,98);
   ecal_h6->SetBinContent(544,101);
   ecal_h6->SetBinContent(545,71);
   ecal_h6->SetBinContent(546,89);
   ecal_h6->SetBinContent(547,88);
   ecal_h6->SetBinContent(548,84);
   ecal_h6->SetBinContent(549,95);
   ecal_h6->SetBinContent(550,84);
   ecal_h6->SetBinContent(551,76);
   ecal_h6->SetBinContent(552,91);
   ecal_h6->SetBinContent(553,81);
   ecal_h6->SetBinContent(554,99);
   ecal_h6->SetBinContent(555,68);
   ecal_h6->SetBinContent(556,84);
   ecal_h6->SetBinContent(557,86);
   ecal_h6->SetBinContent(558,90);
   ecal_h6->SetBinContent(559,71);
   ecal_h6->SetBinContent(560,83);
   ecal_h6->SetBinContent(561,88);
   ecal_h6->SetBinContent(562,71);
   ecal_h6->SetBinContent(563,74);
   ecal_h6->SetBinContent(564,79);
   ecal_h6->SetBinContent(565,86);
   ecal_h6->SetBinContent(566,77);
   ecal_h6->SetBinContent(567,83);
   ecal_h6->SetBinContent(568,87);
   ecal_h6->SetBinContent(569,97);
   ecal_h6->SetBinContent(570,66);
   ecal_h6->SetBinContent(571,98);
   ecal_h6->SetBinContent(572,87);
   ecal_h6->SetBinContent(573,69);
   ecal_h6->SetBinContent(574,81);
   ecal_h6->SetBinContent(575,75);
   ecal_h6->SetBinContent(576,72);
   ecal_h6->SetBinContent(577,72);
   ecal_h6->SetBinContent(578,94);
   ecal_h6->SetBinContent(579,75);
   ecal_h6->SetBinContent(580,70);
   ecal_h6->SetBinContent(581,90);
   ecal_h6->SetBinContent(582,71);
   ecal_h6->SetBinContent(583,84);
   ecal_h6->SetBinContent(584,59);
   ecal_h6->SetBinContent(585,80);
   ecal_h6->SetBinContent(586,80);
   ecal_h6->SetBinContent(587,66);
   ecal_h6->SetBinContent(588,79);
   ecal_h6->SetBinContent(589,86);
   ecal_h6->SetBinContent(590,71);
   ecal_h6->SetBinContent(591,60);
   ecal_h6->SetBinContent(592,59);
   ecal_h6->SetBinContent(593,71);
   ecal_h6->SetBinContent(594,73);
   ecal_h6->SetBinContent(595,89);
   ecal_h6->SetBinContent(596,81);
   ecal_h6->SetBinContent(597,70);
   ecal_h6->SetBinContent(598,81);
   ecal_h6->SetBinContent(599,64);
   ecal_h6->SetBinContent(600,85);
   ecal_h6->SetBinContent(601,48);
   ecal_h6->SetBinContent(602,70);
   ecal_h6->SetBinContent(603,63);
   ecal_h6->SetBinContent(604,60);
   ecal_h6->SetBinContent(605,62);
   ecal_h6->SetBinContent(606,66);
   ecal_h6->SetBinContent(607,64);
   ecal_h6->SetBinContent(608,63);
   ecal_h6->SetBinContent(609,67);
   ecal_h6->SetBinContent(610,70);
   ecal_h6->SetBinContent(611,61);
   ecal_h6->SetBinContent(612,61);
   ecal_h6->SetBinContent(613,87);
   ecal_h6->SetBinContent(614,60);
   ecal_h6->SetBinContent(615,63);
   ecal_h6->SetBinContent(616,69);
   ecal_h6->SetBinContent(617,43);
   ecal_h6->SetBinContent(618,63);
   ecal_h6->SetBinContent(619,63);
   ecal_h6->SetBinContent(620,57);
   ecal_h6->SetBinContent(621,61);
   ecal_h6->SetBinContent(622,59);
   ecal_h6->SetBinContent(623,61);
   ecal_h6->SetBinContent(624,63);
   ecal_h6->SetBinContent(625,58);
   ecal_h6->SetBinContent(626,63);
   ecal_h6->SetBinContent(627,51);
   ecal_h6->SetBinContent(628,61);
   ecal_h6->SetBinContent(629,56);
   ecal_h6->SetBinContent(630,66);
   ecal_h6->SetBinContent(631,67);
   ecal_h6->SetBinContent(632,51);
   ecal_h6->SetBinContent(633,60);
   ecal_h6->SetBinContent(634,41);
   ecal_h6->SetBinContent(635,53);
   ecal_h6->SetBinContent(636,56);
   ecal_h6->SetBinContent(637,67);
   ecal_h6->SetBinContent(638,74);
   ecal_h6->SetBinContent(639,62);
   ecal_h6->SetBinContent(640,44);
   ecal_h6->SetBinContent(641,47);
   ecal_h6->SetBinContent(642,66);
   ecal_h6->SetBinContent(643,64);
   ecal_h6->SetBinContent(644,54);
   ecal_h6->SetBinContent(645,56);
   ecal_h6->SetBinContent(646,57);
   ecal_h6->SetBinContent(647,52);
   ecal_h6->SetBinContent(648,55);
   ecal_h6->SetBinContent(649,44);
   ecal_h6->SetBinContent(650,52);
   ecal_h6->SetBinContent(651,47);
   ecal_h6->SetBinContent(652,60);
   ecal_h6->SetBinContent(653,71);
   ecal_h6->SetBinContent(654,64);
   ecal_h6->SetBinContent(655,56);
   ecal_h6->SetBinContent(656,56);
   ecal_h6->SetBinContent(657,44);
   ecal_h6->SetBinContent(658,54);
   ecal_h6->SetBinContent(659,58);
   ecal_h6->SetBinContent(660,46);
   ecal_h6->SetBinContent(661,57);
   ecal_h6->SetBinContent(662,47);
   ecal_h6->SetBinContent(663,58);
   ecal_h6->SetBinContent(664,50);
   ecal_h6->SetBinContent(665,53);
   ecal_h6->SetBinContent(666,45);
   ecal_h6->SetBinContent(667,63);
   ecal_h6->SetBinContent(668,58);
   ecal_h6->SetBinContent(669,57);
   ecal_h6->SetBinContent(670,46);
   ecal_h6->SetBinContent(671,40);
   ecal_h6->SetBinContent(672,54);
   ecal_h6->SetBinContent(673,45);
   ecal_h6->SetBinContent(674,45);
   ecal_h6->SetBinContent(675,48);
   ecal_h6->SetBinContent(676,51);
   ecal_h6->SetBinContent(677,46);
   ecal_h6->SetBinContent(678,46);
   ecal_h6->SetBinContent(679,41);
   ecal_h6->SetBinContent(680,51);
   ecal_h6->SetBinContent(681,39);
   ecal_h6->SetBinContent(682,45);
   ecal_h6->SetBinContent(683,52);
   ecal_h6->SetBinContent(684,57);
   ecal_h6->SetBinContent(685,45);
   ecal_h6->SetBinContent(686,39);
   ecal_h6->SetBinContent(687,27);
   ecal_h6->SetBinContent(688,36);
   ecal_h6->SetBinContent(689,46);
   ecal_h6->SetBinContent(690,46);
   ecal_h6->SetBinContent(691,36);
   ecal_h6->SetBinContent(692,34);
   ecal_h6->SetBinContent(693,45);
   ecal_h6->SetBinContent(694,38);
   ecal_h6->SetBinContent(695,50);
   ecal_h6->SetBinContent(696,48);
   ecal_h6->SetBinContent(697,56);
   ecal_h6->SetBinContent(698,31);
   ecal_h6->SetBinContent(699,50);
   ecal_h6->SetBinContent(700,49);
   ecal_h6->SetBinContent(701,41);
   ecal_h6->SetBinContent(702,39);
   ecal_h6->SetBinContent(703,35);
   ecal_h6->SetBinContent(704,51);
   ecal_h6->SetBinContent(705,30);
   ecal_h6->SetBinContent(706,42);
   ecal_h6->SetBinContent(707,42);
   ecal_h6->SetBinContent(708,43);
   ecal_h6->SetBinContent(709,43);
   ecal_h6->SetBinContent(710,45);
   ecal_h6->SetBinContent(711,35);
   ecal_h6->SetBinContent(712,57);
   ecal_h6->SetBinContent(713,35);
   ecal_h6->SetBinContent(714,35);
   ecal_h6->SetBinContent(715,55);
   ecal_h6->SetBinContent(716,38);
   ecal_h6->SetBinContent(717,38);
   ecal_h6->SetBinContent(718,44);
   ecal_h6->SetBinContent(719,28);
   ecal_h6->SetBinContent(720,49);
   ecal_h6->SetBinContent(721,24);
   ecal_h6->SetBinContent(722,48);
   ecal_h6->SetBinContent(723,32);
   ecal_h6->SetBinContent(724,50);
   ecal_h6->SetBinContent(725,29);
   ecal_h6->SetBinContent(726,48);
   ecal_h6->SetBinContent(727,36);
   ecal_h6->SetBinContent(728,34);
   ecal_h6->SetBinContent(729,45);
   ecal_h6->SetBinContent(730,41);
   ecal_h6->SetBinContent(731,36);
   ecal_h6->SetBinContent(732,51);
   ecal_h6->SetBinContent(733,44);
   ecal_h6->SetBinContent(734,31);
   ecal_h6->SetBinContent(735,39);
   ecal_h6->SetBinContent(736,37);
   ecal_h6->SetBinContent(737,38);
   ecal_h6->SetBinContent(738,26);
   ecal_h6->SetBinContent(739,37);
   ecal_h6->SetBinContent(740,31);
   ecal_h6->SetBinContent(741,37);
   ecal_h6->SetBinContent(742,34);
   ecal_h6->SetBinContent(743,36);
   ecal_h6->SetBinContent(744,32);
   ecal_h6->SetBinContent(745,31);
   ecal_h6->SetBinContent(746,40);
   ecal_h6->SetBinContent(747,34);
   ecal_h6->SetBinContent(748,28);
   ecal_h6->SetBinContent(749,43);
   ecal_h6->SetBinContent(750,40);
   ecal_h6->SetBinContent(751,37);
   ecal_h6->SetBinContent(752,36);
   ecal_h6->SetBinContent(753,36);
   ecal_h6->SetBinContent(754,27);
   ecal_h6->SetBinContent(755,29);
   ecal_h6->SetBinContent(756,22);
   ecal_h6->SetBinContent(757,31);
   ecal_h6->SetBinContent(758,31);
   ecal_h6->SetBinContent(759,23);
   ecal_h6->SetBinContent(760,35);
   ecal_h6->SetBinContent(761,27);
   ecal_h6->SetBinContent(762,32);
   ecal_h6->SetBinContent(763,38);
   ecal_h6->SetBinContent(764,20);
   ecal_h6->SetBinContent(765,26);
   ecal_h6->SetBinContent(766,22);
   ecal_h6->SetBinContent(767,36);
   ecal_h6->SetBinContent(768,18);
   ecal_h6->SetBinContent(769,26);
   ecal_h6->SetBinContent(770,39);
   ecal_h6->SetBinContent(771,31);
   ecal_h6->SetBinContent(772,35);
   ecal_h6->SetBinContent(773,28);
   ecal_h6->SetBinContent(774,29);
   ecal_h6->SetBinContent(775,33);
   ecal_h6->SetBinContent(776,30);
   ecal_h6->SetBinContent(777,34);
   ecal_h6->SetBinContent(778,28);
   ecal_h6->SetBinContent(779,19);
   ecal_h6->SetBinContent(780,25);
   ecal_h6->SetBinContent(781,37);
   ecal_h6->SetBinContent(782,29);
   ecal_h6->SetBinContent(783,28);
   ecal_h6->SetBinContent(784,27);
   ecal_h6->SetBinContent(785,35);
   ecal_h6->SetBinContent(786,32);
   ecal_h6->SetBinContent(787,28);
   ecal_h6->SetBinContent(788,29);
   ecal_h6->SetBinContent(789,19);
   ecal_h6->SetBinContent(790,33);
   ecal_h6->SetBinContent(791,31);
   ecal_h6->SetBinContent(792,24);
   ecal_h6->SetBinContent(793,25);
   ecal_h6->SetBinContent(794,27);
   ecal_h6->SetBinContent(795,30);
   ecal_h6->SetBinContent(796,26);
   ecal_h6->SetBinContent(797,23);
   ecal_h6->SetBinContent(798,27);
   ecal_h6->SetBinContent(799,22);
   ecal_h6->SetBinContent(800,23);
   ecal_h6->SetBinContent(801,29);
   ecal_h6->SetBinContent(802,26);
   ecal_h6->SetBinContent(803,19);
   ecal_h6->SetBinContent(804,29);
   ecal_h6->SetBinContent(805,23);
   ecal_h6->SetBinContent(806,31);
   ecal_h6->SetBinContent(807,19);
   ecal_h6->SetBinContent(808,31);
   ecal_h6->SetBinContent(809,14);
   ecal_h6->SetBinContent(810,30);
   ecal_h6->SetBinContent(811,24);
   ecal_h6->SetBinContent(812,17);
   ecal_h6->SetBinContent(813,31);
   ecal_h6->SetBinContent(814,27);
   ecal_h6->SetBinContent(815,28);
   ecal_h6->SetBinContent(816,29);
   ecal_h6->SetBinContent(817,23);
   ecal_h6->SetBinContent(818,22);
   ecal_h6->SetBinContent(819,26);
   ecal_h6->SetBinContent(820,26);
   ecal_h6->SetBinContent(821,32);
   ecal_h6->SetBinContent(822,26);
   ecal_h6->SetBinContent(823,32);
   ecal_h6->SetBinContent(824,23);
   ecal_h6->SetBinContent(825,29);
   ecal_h6->SetBinContent(826,26);
   ecal_h6->SetBinContent(827,29);
   ecal_h6->SetBinContent(828,17);
   ecal_h6->SetBinContent(829,19);
   ecal_h6->SetBinContent(830,16);
   ecal_h6->SetBinContent(831,22);
   ecal_h6->SetBinContent(832,16);
   ecal_h6->SetBinContent(833,32);
   ecal_h6->SetBinContent(834,17);
   ecal_h6->SetBinContent(835,17);
   ecal_h6->SetBinContent(836,21);
   ecal_h6->SetBinContent(837,25);
   ecal_h6->SetBinContent(838,21);
   ecal_h6->SetBinContent(839,32);
   ecal_h6->SetBinContent(840,16);
   ecal_h6->SetBinContent(841,22);
   ecal_h6->SetBinContent(842,17);
   ecal_h6->SetBinContent(843,19);
   ecal_h6->SetBinContent(844,17);
   ecal_h6->SetBinContent(845,21);
   ecal_h6->SetBinContent(846,17);
   ecal_h6->SetBinContent(847,15);
   ecal_h6->SetBinContent(848,28);
   ecal_h6->SetBinContent(849,19);
   ecal_h6->SetBinContent(850,10);
   ecal_h6->SetBinContent(851,21);
   ecal_h6->SetBinContent(852,26);
   ecal_h6->SetBinContent(853,24);
   ecal_h6->SetBinContent(854,18);
   ecal_h6->SetBinContent(855,25);
   ecal_h6->SetBinContent(856,22);
   ecal_h6->SetBinContent(857,30);
   ecal_h6->SetBinContent(858,16);
   ecal_h6->SetBinContent(859,19);
   ecal_h6->SetBinContent(860,20);
   ecal_h6->SetBinContent(861,22);
   ecal_h6->SetBinContent(862,20);
   ecal_h6->SetBinContent(863,25);
   ecal_h6->SetBinContent(864,21);
   ecal_h6->SetBinContent(865,17);
   ecal_h6->SetBinContent(866,23);
   ecal_h6->SetBinContent(867,22);
   ecal_h6->SetBinContent(868,25);
   ecal_h6->SetBinContent(869,27);
   ecal_h6->SetBinContent(870,26);
   ecal_h6->SetBinContent(871,30);
   ecal_h6->SetBinContent(872,21);
   ecal_h6->SetBinContent(873,14);
   ecal_h6->SetBinContent(874,18);
   ecal_h6->SetBinContent(875,15);
   ecal_h6->SetBinContent(876,17);
   ecal_h6->SetBinContent(877,19);
   ecal_h6->SetBinContent(878,22);
   ecal_h6->SetBinContent(879,21);
   ecal_h6->SetBinContent(880,16);
   ecal_h6->SetBinContent(881,12);
   ecal_h6->SetBinContent(882,21);
   ecal_h6->SetBinContent(883,20);
   ecal_h6->SetBinContent(884,22);
   ecal_h6->SetBinContent(885,11);
   ecal_h6->SetBinContent(886,10);
   ecal_h6->SetBinContent(887,18);
   ecal_h6->SetBinContent(888,16);
   ecal_h6->SetBinContent(889,16);
   ecal_h6->SetBinContent(890,26);
   ecal_h6->SetBinContent(891,16);
   ecal_h6->SetBinContent(892,21);
   ecal_h6->SetBinContent(893,23);
   ecal_h6->SetBinContent(894,22);
   ecal_h6->SetBinContent(895,18);
   ecal_h6->SetBinContent(896,14);
   ecal_h6->SetBinContent(897,10);
   ecal_h6->SetBinContent(898,18);
   ecal_h6->SetBinContent(899,10);
   ecal_h6->SetBinContent(900,25);
   ecal_h6->SetBinContent(901,19);
   ecal_h6->SetBinContent(902,25);
   ecal_h6->SetBinContent(903,20);
   ecal_h6->SetBinContent(904,14);
   ecal_h6->SetBinContent(905,15);
   ecal_h6->SetBinContent(906,16);
   ecal_h6->SetBinContent(907,16);
   ecal_h6->SetBinContent(908,21);
   ecal_h6->SetBinContent(909,14);
   ecal_h6->SetBinContent(910,19);
   ecal_h6->SetBinContent(911,22);
   ecal_h6->SetBinContent(912,17);
   ecal_h6->SetBinContent(913,23);
   ecal_h6->SetBinContent(914,16);
   ecal_h6->SetBinContent(915,14);
   ecal_h6->SetBinContent(916,12);
   ecal_h6->SetBinContent(917,14);
   ecal_h6->SetBinContent(918,13);
   ecal_h6->SetBinContent(919,20);
   ecal_h6->SetBinContent(920,23);
   ecal_h6->SetBinContent(921,16);
   ecal_h6->SetBinContent(922,14);
   ecal_h6->SetBinContent(923,15);
   ecal_h6->SetBinContent(924,11);
   ecal_h6->SetBinContent(925,15);
   ecal_h6->SetBinContent(926,14);
   ecal_h6->SetBinContent(927,7);
   ecal_h6->SetBinContent(928,11);
   ecal_h6->SetBinContent(929,20);
   ecal_h6->SetBinContent(930,10);
   ecal_h6->SetBinContent(931,11);
   ecal_h6->SetBinContent(932,14);
   ecal_h6->SetBinContent(933,15);
   ecal_h6->SetBinContent(934,21);
   ecal_h6->SetBinContent(935,14);
   ecal_h6->SetBinContent(936,19);
   ecal_h6->SetBinContent(937,13);
   ecal_h6->SetBinContent(938,21);
   ecal_h6->SetBinContent(939,16);
   ecal_h6->SetBinContent(940,13);
   ecal_h6->SetBinContent(941,10);
   ecal_h6->SetBinContent(942,12);
   ecal_h6->SetBinContent(943,8);
   ecal_h6->SetBinContent(944,19);
   ecal_h6->SetBinContent(945,14);
   ecal_h6->SetBinContent(946,10);
   ecal_h6->SetBinContent(947,12);
   ecal_h6->SetBinContent(948,9);
   ecal_h6->SetBinContent(949,15);
   ecal_h6->SetBinContent(950,13);
   ecal_h6->SetBinContent(951,15);
   ecal_h6->SetBinContent(952,11);
   ecal_h6->SetBinContent(953,13);
   ecal_h6->SetBinContent(954,16);
   ecal_h6->SetBinContent(955,17);
   ecal_h6->SetBinContent(956,13);
   ecal_h6->SetBinContent(957,13);
   ecal_h6->SetBinContent(958,17);
   ecal_h6->SetBinContent(959,11);
   ecal_h6->SetBinContent(960,12);
   ecal_h6->SetBinContent(961,19);
   ecal_h6->SetBinContent(962,8);
   ecal_h6->SetBinContent(963,14);
   ecal_h6->SetBinContent(964,12);
   ecal_h6->SetBinContent(965,7);
   ecal_h6->SetBinContent(966,7);
   ecal_h6->SetBinContent(967,10);
   ecal_h6->SetBinContent(968,11);
   ecal_h6->SetBinContent(969,9);
   ecal_h6->SetBinContent(970,12);
   ecal_h6->SetBinContent(971,10);
   ecal_h6->SetBinContent(972,14);
   ecal_h6->SetBinContent(973,11);
   ecal_h6->SetBinContent(974,13);
   ecal_h6->SetBinContent(975,13);
   ecal_h6->SetBinContent(976,11);
   ecal_h6->SetBinContent(977,12);
   ecal_h6->SetBinContent(978,9);
   ecal_h6->SetBinContent(979,15);
   ecal_h6->SetBinContent(980,12);
   ecal_h6->SetBinContent(981,9);
   ecal_h6->SetBinContent(982,8);
   ecal_h6->SetBinContent(983,13);
   ecal_h6->SetBinContent(984,13);
   ecal_h6->SetBinContent(985,7);
   ecal_h6->SetBinContent(986,15);
   ecal_h6->SetBinContent(987,11);
   ecal_h6->SetBinContent(988,13);
   ecal_h6->SetBinContent(989,14);
   ecal_h6->SetBinContent(990,7);
   ecal_h6->SetBinContent(991,10);
   ecal_h6->SetBinContent(992,13);
   ecal_h6->SetBinContent(993,22);
   ecal_h6->SetBinContent(994,10);
   ecal_h6->SetBinContent(995,10);
   ecal_h6->SetBinContent(996,20);
   ecal_h6->SetBinContent(997,14);
   ecal_h6->SetBinContent(998,11);
   ecal_h6->SetBinContent(999,11);
   ecal_h6->SetBinContent(1000,10);
   ecal_h6->SetBinContent(1001,11);
   ecal_h6->SetBinContent(1002,10);
   ecal_h6->SetBinContent(1003,8);
   ecal_h6->SetBinContent(1004,9);
   ecal_h6->SetBinContent(1005,8);
   ecal_h6->SetBinContent(1006,16);
   ecal_h6->SetBinContent(1007,4);
   ecal_h6->SetBinContent(1008,7);
   ecal_h6->SetBinContent(1009,8);
   ecal_h6->SetBinContent(1010,9);
   ecal_h6->SetBinContent(1011,13);
   ecal_h6->SetBinContent(1012,8);
   ecal_h6->SetBinContent(1013,15);
   ecal_h6->SetBinContent(1014,15);
   ecal_h6->SetBinContent(1015,21);
   ecal_h6->SetBinContent(1016,8);
   ecal_h6->SetBinContent(1017,9);
   ecal_h6->SetBinContent(1018,12);
   ecal_h6->SetBinContent(1019,3);
   ecal_h6->SetBinContent(1020,3);
   ecal_h6->SetBinContent(1021,13);
   ecal_h6->SetBinContent(1022,11);
   ecal_h6->SetBinContent(1023,7);
   ecal_h6->SetBinContent(1024,14);
   ecal_h6->SetBinContent(1025,9);
   ecal_h6->SetBinContent(1026,5);
   ecal_h6->SetBinContent(1027,16);
   ecal_h6->SetBinContent(1028,12);
   ecal_h6->SetBinContent(1029,11);
   ecal_h6->SetBinContent(1030,9);
   ecal_h6->SetBinContent(1031,11);
   ecal_h6->SetBinContent(1032,12);
   ecal_h6->SetBinContent(1033,13);
   ecal_h6->SetBinContent(1034,11);
   ecal_h6->SetBinContent(1035,12);
   ecal_h6->SetBinContent(1036,12);
   ecal_h6->SetBinContent(1037,6);
   ecal_h6->SetBinContent(1038,12);
   ecal_h6->SetBinContent(1039,13);
   ecal_h6->SetBinContent(1040,11);
   ecal_h6->SetBinContent(1041,7);
   ecal_h6->SetBinContent(1042,12);
   ecal_h6->SetBinContent(1043,8);
   ecal_h6->SetBinContent(1044,13);
   ecal_h6->SetBinContent(1045,12);
   ecal_h6->SetBinContent(1046,8);
   ecal_h6->SetBinContent(1047,7);
   ecal_h6->SetBinContent(1048,11);
   ecal_h6->SetBinContent(1049,10);
   ecal_h6->SetBinContent(1050,13);
   ecal_h6->SetBinContent(1051,1);
   ecal_h6->SetBinContent(1052,13);
   ecal_h6->SetBinContent(1053,5);
   ecal_h6->SetBinContent(1054,19);
   ecal_h6->SetBinContent(1055,7);
   ecal_h6->SetBinContent(1056,10);
   ecal_h6->SetBinContent(1057,12);
   ecal_h6->SetBinContent(1058,13);
   ecal_h6->SetBinContent(1059,8);
   ecal_h6->SetBinContent(1060,10);
   ecal_h6->SetBinContent(1061,5);
   ecal_h6->SetBinContent(1062,12);
   ecal_h6->SetBinContent(1063,6);
   ecal_h6->SetBinContent(1064,8);
   ecal_h6->SetBinContent(1065,3);
   ecal_h6->SetBinContent(1066,4);
   ecal_h6->SetBinContent(1067,11);
   ecal_h6->SetBinContent(1068,7);
   ecal_h6->SetBinContent(1069,11);
   ecal_h6->SetBinContent(1070,9);
   ecal_h6->SetBinContent(1071,7);
   ecal_h6->SetBinContent(1072,11);
   ecal_h6->SetBinContent(1073,5);
   ecal_h6->SetBinContent(1074,6);
   ecal_h6->SetBinContent(1075,9);
   ecal_h6->SetBinContent(1076,3);
   ecal_h6->SetBinContent(1077,9);
   ecal_h6->SetBinContent(1078,4);
   ecal_h6->SetBinContent(1079,8);
   ecal_h6->SetBinContent(1080,9);
   ecal_h6->SetBinContent(1081,11);
   ecal_h6->SetBinContent(1082,10);
   ecal_h6->SetBinContent(1083,8);
   ecal_h6->SetBinContent(1084,11);
   ecal_h6->SetBinContent(1085,7);
   ecal_h6->SetBinContent(1086,9);
   ecal_h6->SetBinContent(1087,10);
   ecal_h6->SetBinContent(1088,6);
   ecal_h6->SetBinContent(1089,9);
   ecal_h6->SetBinContent(1090,8);
   ecal_h6->SetBinContent(1091,7);
   ecal_h6->SetBinContent(1092,10);
   ecal_h6->SetBinContent(1093,11);
   ecal_h6->SetBinContent(1094,8);
   ecal_h6->SetBinContent(1095,9);
   ecal_h6->SetBinContent(1096,5);
   ecal_h6->SetBinContent(1097,11);
   ecal_h6->SetBinContent(1098,7);
   ecal_h6->SetBinContent(1099,7);
   ecal_h6->SetBinContent(1100,11);
   ecal_h6->SetBinContent(1101,5);
   ecal_h6->SetBinContent(1102,8);
   ecal_h6->SetBinContent(1103,8);
   ecal_h6->SetBinContent(1104,3);
   ecal_h6->SetBinContent(1105,13);
   ecal_h6->SetBinContent(1106,7);
   ecal_h6->SetBinContent(1107,7);
   ecal_h6->SetBinContent(1108,14);
   ecal_h6->SetBinContent(1109,6);
   ecal_h6->SetBinContent(1110,8);
   ecal_h6->SetBinContent(1111,12);
   ecal_h6->SetBinContent(1112,5);
   ecal_h6->SetBinContent(1113,6);
   ecal_h6->SetBinContent(1114,6);
   ecal_h6->SetBinContent(1115,5);
   ecal_h6->SetBinContent(1116,8);
   ecal_h6->SetBinContent(1117,7);
   ecal_h6->SetBinContent(1118,5);
   ecal_h6->SetBinContent(1119,10);
   ecal_h6->SetBinContent(1120,6);
   ecal_h6->SetBinContent(1121,9);
   ecal_h6->SetBinContent(1122,7);
   ecal_h6->SetBinContent(1123,7);
   ecal_h6->SetBinContent(1124,11);
   ecal_h6->SetBinContent(1125,4);
   ecal_h6->SetBinContent(1126,7);
   ecal_h6->SetBinContent(1127,2);
   ecal_h6->SetBinContent(1128,3);
   ecal_h6->SetBinContent(1129,4);
   ecal_h6->SetBinContent(1130,6);
   ecal_h6->SetBinContent(1131,9);
   ecal_h6->SetBinContent(1132,7);
   ecal_h6->SetBinContent(1133,9);
   ecal_h6->SetBinContent(1134,7);
   ecal_h6->SetBinContent(1135,5);
   ecal_h6->SetBinContent(1136,5);
   ecal_h6->SetBinContent(1137,6);
   ecal_h6->SetBinContent(1138,7);
   ecal_h6->SetBinContent(1139,7);
   ecal_h6->SetBinContent(1140,11);
   ecal_h6->SetBinContent(1141,4);
   ecal_h6->SetBinContent(1142,3);
   ecal_h6->SetBinContent(1143,8);
   ecal_h6->SetBinContent(1144,5);
   ecal_h6->SetBinContent(1145,8);
   ecal_h6->SetBinContent(1146,4);
   ecal_h6->SetBinContent(1147,5);
   ecal_h6->SetBinContent(1148,4);
   ecal_h6->SetBinContent(1149,9);
   ecal_h6->SetBinContent(1150,6);
   ecal_h6->SetBinContent(1151,6);
   ecal_h6->SetBinContent(1152,8);
   ecal_h6->SetBinContent(1153,2);
   ecal_h6->SetBinContent(1154,8);
   ecal_h6->SetBinContent(1155,6);
   ecal_h6->SetBinContent(1156,6);
   ecal_h6->SetBinContent(1157,5);
   ecal_h6->SetBinContent(1158,5);
   ecal_h6->SetBinContent(1159,4);
   ecal_h6->SetBinContent(1160,6);
   ecal_h6->SetBinContent(1161,12);
   ecal_h6->SetBinContent(1162,7);
   ecal_h6->SetBinContent(1163,8);
   ecal_h6->SetBinContent(1164,7);
   ecal_h6->SetBinContent(1165,5);
   ecal_h6->SetBinContent(1166,5);
   ecal_h6->SetBinContent(1167,3);
   ecal_h6->SetBinContent(1168,6);
   ecal_h6->SetBinContent(1169,6);
   ecal_h6->SetBinContent(1170,7);
   ecal_h6->SetBinContent(1171,11);
   ecal_h6->SetBinContent(1172,8);
   ecal_h6->SetBinContent(1173,7);
   ecal_h6->SetBinContent(1174,3);
   ecal_h6->SetBinContent(1175,6);
   ecal_h6->SetBinContent(1176,4);
   ecal_h6->SetBinContent(1177,4);
   ecal_h6->SetBinContent(1178,2);
   ecal_h6->SetBinContent(1179,2);
   ecal_h6->SetBinContent(1180,7);
   ecal_h6->SetBinContent(1181,5);
   ecal_h6->SetBinContent(1182,7);
   ecal_h6->SetBinContent(1183,2);
   ecal_h6->SetBinContent(1184,7);
   ecal_h6->SetBinContent(1185,7);
   ecal_h6->SetBinContent(1186,6);
   ecal_h6->SetBinContent(1187,4);
   ecal_h6->SetBinContent(1188,4);
   ecal_h6->SetBinContent(1189,3);
   ecal_h6->SetBinContent(1190,4);
   ecal_h6->SetBinContent(1191,4);
   ecal_h6->SetBinContent(1192,4);
   ecal_h6->SetBinContent(1193,5);
   ecal_h6->SetBinContent(1194,4);
   ecal_h6->SetBinContent(1195,6);
   ecal_h6->SetBinContent(1196,6);
   ecal_h6->SetBinContent(1197,4);
   ecal_h6->SetBinContent(1198,4);
   ecal_h6->SetBinContent(1199,11);
   ecal_h6->SetBinContent(1200,6);
   ecal_h6->SetBinContent(1201,4);
   ecal_h6->SetBinContent(1202,4);
   ecal_h6->SetBinContent(1203,5);
   ecal_h6->SetBinContent(1204,1);
   ecal_h6->SetBinContent(1205,8);
   ecal_h6->SetBinContent(1206,7);
   ecal_h6->SetBinContent(1207,3);
   ecal_h6->SetBinContent(1208,6);
   ecal_h6->SetBinContent(1209,5);
   ecal_h6->SetBinContent(1210,1);
   ecal_h6->SetBinContent(1211,7);
   ecal_h6->SetBinContent(1212,5);
   ecal_h6->SetBinContent(1213,7);
   ecal_h6->SetBinContent(1214,8);
   ecal_h6->SetBinContent(1215,2);
   ecal_h6->SetBinContent(1216,2);
   ecal_h6->SetBinContent(1217,6);
   ecal_h6->SetBinContent(1218,7);
   ecal_h6->SetBinContent(1219,8);
   ecal_h6->SetBinContent(1220,5);
   ecal_h6->SetBinContent(1221,5);
   ecal_h6->SetBinContent(1222,4);
   ecal_h6->SetBinContent(1223,4);
   ecal_h6->SetBinContent(1224,7);
   ecal_h6->SetBinContent(1225,5);
   ecal_h6->SetBinContent(1226,3);
   ecal_h6->SetBinContent(1227,5);
   ecal_h6->SetBinContent(1228,4);
   ecal_h6->SetBinContent(1229,6);
   ecal_h6->SetBinContent(1230,2);
   ecal_h6->SetBinContent(1231,4);
   ecal_h6->SetBinContent(1232,5);
   ecal_h6->SetBinContent(1233,5);
   ecal_h6->SetBinContent(1234,6);
   ecal_h6->SetBinContent(1235,5);
   ecal_h6->SetBinContent(1236,7);
   ecal_h6->SetBinContent(1237,3);
   ecal_h6->SetBinContent(1238,7);
   ecal_h6->SetBinContent(1239,2);
   ecal_h6->SetBinContent(1240,5);
   ecal_h6->SetBinContent(1241,2);
   ecal_h6->SetBinContent(1242,3);
   ecal_h6->SetBinContent(1243,12);
   ecal_h6->SetBinContent(1244,3);
   ecal_h6->SetBinContent(1245,5);
   ecal_h6->SetBinContent(1246,6);
   ecal_h6->SetBinContent(1247,4);
   ecal_h6->SetBinContent(1248,5);
   ecal_h6->SetBinContent(1249,7);
   ecal_h6->SetBinContent(1250,4);
   ecal_h6->SetBinContent(1251,4);
   ecal_h6->SetBinContent(1252,5);
   ecal_h6->SetBinContent(1253,3);
   ecal_h6->SetBinContent(1254,3);
   ecal_h6->SetBinContent(1255,3);
   ecal_h6->SetBinContent(1256,2);
   ecal_h6->SetBinContent(1257,5);
   ecal_h6->SetBinContent(1258,6);
   ecal_h6->SetBinContent(1259,4);
   ecal_h6->SetBinContent(1260,2);
   ecal_h6->SetBinContent(1261,3);
   ecal_h6->SetBinContent(1262,4);
   ecal_h6->SetBinContent(1263,1);
   ecal_h6->SetBinContent(1264,2);
   ecal_h6->SetBinContent(1265,4);
   ecal_h6->SetBinContent(1266,5);
   ecal_h6->SetBinContent(1267,5);
   ecal_h6->SetBinContent(1268,4);
   ecal_h6->SetBinContent(1269,1);
   ecal_h6->SetBinContent(1270,3);
   ecal_h6->SetBinContent(1271,3);
   ecal_h6->SetBinContent(1272,4);
   ecal_h6->SetBinContent(1273,3);
   ecal_h6->SetBinContent(1275,5);
   ecal_h6->SetBinContent(1276,5);
   ecal_h6->SetBinContent(1277,4);
   ecal_h6->SetBinContent(1278,1);
   ecal_h6->SetBinContent(1279,8);
   ecal_h6->SetBinContent(1280,9);
   ecal_h6->SetBinContent(1281,2);
   ecal_h6->SetBinContent(1282,5);
   ecal_h6->SetBinContent(1283,4);
   ecal_h6->SetBinContent(1284,3);
   ecal_h6->SetBinContent(1285,4);
   ecal_h6->SetBinContent(1286,3);
   ecal_h6->SetBinContent(1287,2);
   ecal_h6->SetBinContent(1288,1);
   ecal_h6->SetBinContent(1289,2);
   ecal_h6->SetBinContent(1290,4);
   ecal_h6->SetBinContent(1291,7);
   ecal_h6->SetBinContent(1292,6);
   ecal_h6->SetBinContent(1293,3);
   ecal_h6->SetBinContent(1294,4);
   ecal_h6->SetBinContent(1295,3);
   ecal_h6->SetBinContent(1296,2);
   ecal_h6->SetBinContent(1297,3);
   ecal_h6->SetBinContent(1298,2);
   ecal_h6->SetBinContent(1300,3);
   ecal_h6->SetBinContent(1301,1);
   ecal_h6->SetBinContent(1302,3);
   ecal_h6->SetBinContent(1303,4);
   ecal_h6->SetBinContent(1304,6);
   ecal_h6->SetBinContent(1305,7);
   ecal_h6->SetBinContent(1306,2);
   ecal_h6->SetBinContent(1307,3);
   ecal_h6->SetBinContent(1308,2);
   ecal_h6->SetBinContent(1309,7);
   ecal_h6->SetBinContent(1310,5);
   ecal_h6->SetBinContent(1311,3);
   ecal_h6->SetBinContent(1312,4);
   ecal_h6->SetBinContent(1313,1);
   ecal_h6->SetBinContent(1315,2);
   ecal_h6->SetBinContent(1316,2);
   ecal_h6->SetBinContent(1318,5);
   ecal_h6->SetBinContent(1319,3);
   ecal_h6->SetBinContent(1320,5);
   ecal_h6->SetBinContent(1321,5);
   ecal_h6->SetBinContent(1322,2);
   ecal_h6->SetBinContent(1323,1);
   ecal_h6->SetBinContent(1324,3);
   ecal_h6->SetBinContent(1325,8);
   ecal_h6->SetBinContent(1326,3);
   ecal_h6->SetBinContent(1327,5);
   ecal_h6->SetBinContent(1328,4);
   ecal_h6->SetBinContent(1329,3);
   ecal_h6->SetBinContent(1330,3);
   ecal_h6->SetBinContent(1331,3);
   ecal_h6->SetBinContent(1332,2);
   ecal_h6->SetBinContent(1333,4);
   ecal_h6->SetBinContent(1334,5);
   ecal_h6->SetBinContent(1336,4);
   ecal_h6->SetBinContent(1337,2);
   ecal_h6->SetBinContent(1338,3);
   ecal_h6->SetBinContent(1339,4);
   ecal_h6->SetBinContent(1340,2);
   ecal_h6->SetBinContent(1341,2);
   ecal_h6->SetBinContent(1342,2);
   ecal_h6->SetBinContent(1343,4);
   ecal_h6->SetBinContent(1344,2);
   ecal_h6->SetBinContent(1345,2);
   ecal_h6->SetBinContent(1346,3);
   ecal_h6->SetBinContent(1347,3);
   ecal_h6->SetBinContent(1348,5);
   ecal_h6->SetBinContent(1349,4);
   ecal_h6->SetBinContent(1350,4);
   ecal_h6->SetBinContent(1351,5);
   ecal_h6->SetBinContent(1352,1);
   ecal_h6->SetBinContent(1353,5);
   ecal_h6->SetBinContent(1354,4);
   ecal_h6->SetBinContent(1355,2);
   ecal_h6->SetBinContent(1356,3);
   ecal_h6->SetBinContent(1357,1);
   ecal_h6->SetBinContent(1358,4);
   ecal_h6->SetBinContent(1359,1);
   ecal_h6->SetBinContent(1360,2);
   ecal_h6->SetBinContent(1361,2);
   ecal_h6->SetBinContent(1362,5);
   ecal_h6->SetBinContent(1363,3);
   ecal_h6->SetBinContent(1365,3);
   ecal_h6->SetBinContent(1366,6);
   ecal_h6->SetBinContent(1367,1);
   ecal_h6->SetBinContent(1368,6);
   ecal_h6->SetBinContent(1369,3);
   ecal_h6->SetBinContent(1371,3);
   ecal_h6->SetBinContent(1372,1);
   ecal_h6->SetBinContent(1373,1);
   ecal_h6->SetBinContent(1374,4);
   ecal_h6->SetBinContent(1375,4);
   ecal_h6->SetBinContent(1376,1);
   ecal_h6->SetBinContent(1377,3);
   ecal_h6->SetBinContent(1378,3);
   ecal_h6->SetBinContent(1379,5);
   ecal_h6->SetBinContent(1380,7);
   ecal_h6->SetBinContent(1382,5);
   ecal_h6->SetBinContent(1384,5);
   ecal_h6->SetBinContent(1385,1);
   ecal_h6->SetBinContent(1386,1);
   ecal_h6->SetBinContent(1387,2);
   ecal_h6->SetBinContent(1388,2);
   ecal_h6->SetBinContent(1389,4);
   ecal_h6->SetBinContent(1390,1);
   ecal_h6->SetBinContent(1391,2);
   ecal_h6->SetBinContent(1392,3);
   ecal_h6->SetBinContent(1393,4);
   ecal_h6->SetBinContent(1394,1);
   ecal_h6->SetBinContent(1395,4);
   ecal_h6->SetBinContent(1396,2);
   ecal_h6->SetBinContent(1398,2);
   ecal_h6->SetBinContent(1399,1);
   ecal_h6->SetBinContent(1400,1);
   ecal_h6->SetBinContent(1401,3);
   ecal_h6->SetBinContent(1402,2);
   ecal_h6->SetBinContent(1403,1);
   ecal_h6->SetBinContent(1404,4);
   ecal_h6->SetBinContent(1405,5);
   ecal_h6->SetBinContent(1406,2);
   ecal_h6->SetBinContent(1408,1);
   ecal_h6->SetBinContent(1409,1);
   ecal_h6->SetBinContent(1410,4);
   ecal_h6->SetBinContent(1411,1);
   ecal_h6->SetBinContent(1412,1);
   ecal_h6->SetBinContent(1414,1);
   ecal_h6->SetBinContent(1415,1);
   ecal_h6->SetBinContent(1416,6);
   ecal_h6->SetBinContent(1417,3);
   ecal_h6->SetBinContent(1418,1);
   ecal_h6->SetBinContent(1419,2);
   ecal_h6->SetBinContent(1420,2);
   ecal_h6->SetBinContent(1421,2);
   ecal_h6->SetBinContent(1422,2);
   ecal_h6->SetBinContent(1423,2);
   ecal_h6->SetBinContent(1424,2);
   ecal_h6->SetBinContent(1425,7);
   ecal_h6->SetBinContent(1426,2);
   ecal_h6->SetBinContent(1427,1);
   ecal_h6->SetBinContent(1428,1);
   ecal_h6->SetBinContent(1429,2);
   ecal_h6->SetBinContent(1431,2);
   ecal_h6->SetBinContent(1432,1);
   ecal_h6->SetBinContent(1434,1);
   ecal_h6->SetBinContent(1435,2);
   ecal_h6->SetBinContent(1436,3);
   ecal_h6->SetBinContent(1437,2);
   ecal_h6->SetBinContent(1438,1);
   ecal_h6->SetBinContent(1439,5);
   ecal_h6->SetBinContent(1440,2);
   ecal_h6->SetBinContent(1442,2);
   ecal_h6->SetBinContent(1443,3);
   ecal_h6->SetBinContent(1444,2);
   ecal_h6->SetBinContent(1445,3);
   ecal_h6->SetBinContent(1446,1);
   ecal_h6->SetBinContent(1447,3);
   ecal_h6->SetBinContent(1448,2);
   ecal_h6->SetBinContent(1449,2);
   ecal_h6->SetBinContent(1450,3);
   ecal_h6->SetBinContent(1453,2);
   ecal_h6->SetBinContent(1454,1);
   ecal_h6->SetBinContent(1456,7);
   ecal_h6->SetBinContent(1459,1);
   ecal_h6->SetBinContent(1460,5);
   ecal_h6->SetBinContent(1462,1);
   ecal_h6->SetBinContent(1463,1);
   ecal_h6->SetBinContent(1464,2);
   ecal_h6->SetBinContent(1465,2);
   ecal_h6->SetBinContent(1466,3);
   ecal_h6->SetBinContent(1467,1);
   ecal_h6->SetBinContent(1468,2);
   ecal_h6->SetBinContent(1469,1);
   ecal_h6->SetBinContent(1470,2);
   ecal_h6->SetBinContent(1471,4);
   ecal_h6->SetBinContent(1472,4);
   ecal_h6->SetBinContent(1474,2);
   ecal_h6->SetBinContent(1475,1);
   ecal_h6->SetBinContent(1476,1);
   ecal_h6->SetBinContent(1477,4);
   ecal_h6->SetBinContent(1478,3);
   ecal_h6->SetBinContent(1479,1);
   ecal_h6->SetBinContent(1480,3);
   ecal_h6->SetBinContent(1482,2);
   ecal_h6->SetBinContent(1483,4);
   ecal_h6->SetBinContent(1484,2);
   ecal_h6->SetBinContent(1485,1);
   ecal_h6->SetBinContent(1486,3);
   ecal_h6->SetBinContent(1487,2);
   ecal_h6->SetBinContent(1488,3);
   ecal_h6->SetBinContent(1489,3);
   ecal_h6->SetBinContent(1490,3);
   ecal_h6->SetBinContent(1491,5);
   ecal_h6->SetBinContent(1493,3);
   ecal_h6->SetBinContent(1494,5);
   ecal_h6->SetBinContent(1495,3);
   ecal_h6->SetBinContent(1496,1);
   ecal_h6->SetBinContent(1497,2);
   ecal_h6->SetBinContent(1498,1);
   ecal_h6->SetBinContent(1500,3);
   ecal_h6->SetBinContent(1501,2);
   ecal_h6->SetBinContent(1502,1);
   ecal_h6->SetBinContent(1503,2);
   ecal_h6->SetBinContent(1506,1);
   ecal_h6->SetBinContent(1507,1);
   ecal_h6->SetBinContent(1508,1);
   ecal_h6->SetBinContent(1509,1);
   ecal_h6->SetBinContent(1510,2);
   ecal_h6->SetBinContent(1512,1);
   ecal_h6->SetBinContent(1513,1);
   ecal_h6->SetBinContent(1514,2);
   ecal_h6->SetBinContent(1515,1);
   ecal_h6->SetBinContent(1516,1);
   ecal_h6->SetBinContent(1519,4);
   ecal_h6->SetBinContent(1520,1);
   ecal_h6->SetBinContent(1521,2);
   ecal_h6->SetBinContent(1522,1);
   ecal_h6->SetBinContent(1523,1);
   ecal_h6->SetBinContent(1524,3);
   ecal_h6->SetBinContent(1525,2);
   ecal_h6->SetBinContent(1526,6);
   ecal_h6->SetBinContent(1528,2);
   ecal_h6->SetBinContent(1529,4);
   ecal_h6->SetBinContent(1530,4);
   ecal_h6->SetBinContent(1533,3);
   ecal_h6->SetBinContent(1534,4);
   ecal_h6->SetBinContent(1536,1);
   ecal_h6->SetBinContent(1537,2);
   ecal_h6->SetBinContent(1539,1);
   ecal_h6->SetBinContent(1540,1);
   ecal_h6->SetBinContent(1541,1);
   ecal_h6->SetBinContent(1542,1);
   ecal_h6->SetBinContent(1543,1);
   ecal_h6->SetBinContent(1544,3);
   ecal_h6->SetBinContent(1545,2);
   ecal_h6->SetBinContent(1549,2);
   ecal_h6->SetBinContent(1551,3);
   ecal_h6->SetBinContent(1553,1);
   ecal_h6->SetBinContent(1554,1);
   ecal_h6->SetBinContent(1555,2);
   ecal_h6->SetBinContent(1557,1);
   ecal_h6->SetBinContent(1558,1);
   ecal_h6->SetBinContent(1559,3);
   ecal_h6->SetBinContent(1560,2);
   ecal_h6->SetBinContent(1561,1);
   ecal_h6->SetBinContent(1562,2);
   ecal_h6->SetBinContent(1564,1);
   ecal_h6->SetBinContent(1566,1);
   ecal_h6->SetBinContent(1567,3);
   ecal_h6->SetBinContent(1568,1);
   ecal_h6->SetBinContent(1570,3);
   ecal_h6->SetBinContent(1571,2);
   ecal_h6->SetBinContent(1572,1);
   ecal_h6->SetBinContent(1573,2);
   ecal_h6->SetBinContent(1575,1);
   ecal_h6->SetBinContent(1576,2);
   ecal_h6->SetBinContent(1577,3);
   ecal_h6->SetBinContent(1578,3);
   ecal_h6->SetBinContent(1579,2);
   ecal_h6->SetBinContent(1581,1);
   ecal_h6->SetBinContent(1585,2);
   ecal_h6->SetBinContent(1586,1);
   ecal_h6->SetBinContent(1587,1);
   ecal_h6->SetBinContent(1588,1);
   ecal_h6->SetBinContent(1589,1);
   ecal_h6->SetBinContent(1590,1);
   ecal_h6->SetBinContent(1592,1);
   ecal_h6->SetBinContent(1593,1);
   ecal_h6->SetBinContent(1594,1);
   ecal_h6->SetBinContent(1595,1);
   ecal_h6->SetBinContent(1596,2);
   ecal_h6->SetBinContent(1599,1);
   ecal_h6->SetBinContent(1600,2);
   ecal_h6->SetBinContent(1601,4);
   ecal_h6->SetBinContent(1603,1);
   ecal_h6->SetBinContent(1604,1);
   ecal_h6->SetBinContent(1606,3);
   ecal_h6->SetBinContent(1607,3);
   ecal_h6->SetBinContent(1608,2);
   ecal_h6->SetBinContent(1609,2);
   ecal_h6->SetBinContent(1614,1);
   ecal_h6->SetBinContent(1615,3);
   ecal_h6->SetBinContent(1616,2);
   ecal_h6->SetBinContent(1617,3);
   ecal_h6->SetBinContent(1618,3);
   ecal_h6->SetBinContent(1624,1);
   ecal_h6->SetBinContent(1625,3);
   ecal_h6->SetBinContent(1627,1);
   ecal_h6->SetBinContent(1628,1);
   ecal_h6->SetBinContent(1629,2);
   ecal_h6->SetBinContent(1631,1);
   ecal_h6->SetBinContent(1632,2);
   ecal_h6->SetBinContent(1634,2);
   ecal_h6->SetBinContent(1635,3);
   ecal_h6->SetBinContent(1636,2);
   ecal_h6->SetBinContent(1638,1);
   ecal_h6->SetBinContent(1639,1);
   ecal_h6->SetBinContent(1640,2);
   ecal_h6->SetBinContent(1641,3);
   ecal_h6->SetBinContent(1644,1);
   ecal_h6->SetBinContent(1647,1);
   ecal_h6->SetBinContent(1648,2);
   ecal_h6->SetBinContent(1650,2);
   ecal_h6->SetBinContent(1651,1);
   ecal_h6->SetBinContent(1653,1);
   ecal_h6->SetBinContent(1654,1);
   ecal_h6->SetBinContent(1658,1);
   ecal_h6->SetBinContent(1659,1);
   ecal_h6->SetBinContent(1661,1);
   ecal_h6->SetBinContent(1662,1);
   ecal_h6->SetBinContent(1663,1);
   ecal_h6->SetBinContent(1665,2);
   ecal_h6->SetBinContent(1666,2);
   ecal_h6->SetBinContent(1668,1);
   ecal_h6->SetBinContent(1670,1);
   ecal_h6->SetBinContent(1671,1);
   ecal_h6->SetBinContent(1672,1);
   ecal_h6->SetBinContent(1674,1);
   ecal_h6->SetBinContent(1675,1);
   ecal_h6->SetBinContent(1676,1);
   ecal_h6->SetBinContent(1678,1);
   ecal_h6->SetBinContent(1679,2);
   ecal_h6->SetBinContent(1682,1);
   ecal_h6->SetBinContent(1684,1);
   ecal_h6->SetBinContent(1685,2);
   ecal_h6->SetBinContent(1686,2);
   ecal_h6->SetBinContent(1689,1);
   ecal_h6->SetBinContent(1692,1);
   ecal_h6->SetBinContent(1694,1);
   ecal_h6->SetBinContent(1695,1);
   ecal_h6->SetBinContent(1696,1);
   ecal_h6->SetBinContent(1698,1);
   ecal_h6->SetBinContent(1699,1);
   ecal_h6->SetBinContent(1702,2);
   ecal_h6->SetBinContent(1705,1);
   ecal_h6->SetBinContent(1706,1);
   ecal_h6->SetBinContent(1707,1);
   ecal_h6->SetBinContent(1708,1);
   ecal_h6->SetBinContent(1709,3);
   ecal_h6->SetBinContent(1710,1);
   ecal_h6->SetBinContent(1711,2);
   ecal_h6->SetBinContent(1713,2);
   ecal_h6->SetBinContent(1715,3);
   ecal_h6->SetBinContent(1716,2);
   ecal_h6->SetBinContent(1718,1);
   ecal_h6->SetBinContent(1722,1);
   ecal_h6->SetBinContent(1723,4);
   ecal_h6->SetBinContent(1724,3);
   ecal_h6->SetBinContent(1728,3);
   ecal_h6->SetBinContent(1729,1);
   ecal_h6->SetBinContent(1731,2);
   ecal_h6->SetBinContent(1740,2);
   ecal_h6->SetBinContent(1741,2);
   ecal_h6->SetBinContent(1742,1);
   ecal_h6->SetBinContent(1744,2);
   ecal_h6->SetBinContent(1745,1);
   ecal_h6->SetBinContent(1746,2);
   ecal_h6->SetBinContent(1748,1);
   ecal_h6->SetBinContent(1752,2);
   ecal_h6->SetBinContent(1753,1);
   ecal_h6->SetBinContent(1754,1);
   ecal_h6->SetBinContent(1756,1);
   ecal_h6->SetBinContent(1757,1);
   ecal_h6->SetBinContent(1758,1);
   ecal_h6->SetBinContent(1761,2);
   ecal_h6->SetBinContent(1763,1);
   ecal_h6->SetBinContent(1764,1);
   ecal_h6->SetBinContent(1765,3);
   ecal_h6->SetBinContent(1767,1);
   ecal_h6->SetBinContent(1768,1);
   ecal_h6->SetBinContent(1769,2);
   ecal_h6->SetBinContent(1770,1);
   ecal_h6->SetBinContent(1771,1);
   ecal_h6->SetBinContent(1772,1);
   ecal_h6->SetBinContent(1773,3);
   ecal_h6->SetBinContent(1774,2);
   ecal_h6->SetBinContent(1775,2);
   ecal_h6->SetBinContent(1777,1);
   ecal_h6->SetBinContent(1778,1);
   ecal_h6->SetBinContent(1782,1);
   ecal_h6->SetBinContent(1784,1);
   ecal_h6->SetBinContent(1786,1);
   ecal_h6->SetBinContent(1787,1);
   ecal_h6->SetBinContent(1788,1);
   ecal_h6->SetBinContent(1789,1);
   ecal_h6->SetBinContent(1790,2);
   ecal_h6->SetBinContent(1791,1);
   ecal_h6->SetBinContent(1792,1);
   ecal_h6->SetBinContent(1794,1);
   ecal_h6->SetBinContent(1796,1);
   ecal_h6->SetBinContent(1797,1);
   ecal_h6->SetBinContent(1800,1);
   ecal_h6->SetBinContent(1801,2);
   ecal_h6->SetBinContent(1803,1);
   ecal_h6->SetBinContent(1805,2);
   ecal_h6->SetBinContent(1806,1);
   ecal_h6->SetBinContent(1807,2);
   ecal_h6->SetBinContent(1809,2);
   ecal_h6->SetBinContent(1810,1);
   ecal_h6->SetBinContent(1811,1);
   ecal_h6->SetBinContent(1812,1);
   ecal_h6->SetBinContent(1814,2);
   ecal_h6->SetBinContent(1815,1);
   ecal_h6->SetBinContent(1818,1);
   ecal_h6->SetBinContent(1821,1);
   ecal_h6->SetBinContent(1825,2);
   ecal_h6->SetBinContent(1826,1);
   ecal_h6->SetBinContent(1829,1);
   ecal_h6->SetBinContent(1830,1);
   ecal_h6->SetBinContent(1832,2);
   ecal_h6->SetBinContent(1834,1);
   ecal_h6->SetBinContent(1835,2);
   ecal_h6->SetBinContent(1837,3);
   ecal_h6->SetBinContent(1839,1);
   ecal_h6->SetBinContent(1840,1);
   ecal_h6->SetBinContent(1841,1);
   ecal_h6->SetBinContent(1843,1);
   ecal_h6->SetBinContent(1844,3);
   ecal_h6->SetBinContent(1845,2);
   ecal_h6->SetBinContent(1846,1);
   ecal_h6->SetBinContent(1847,1);
   ecal_h6->SetBinContent(1848,2);
   ecal_h6->SetBinContent(1849,1);
   ecal_h6->SetBinContent(1850,3);
   ecal_h6->SetBinContent(1854,2);
   ecal_h6->SetBinContent(1855,2);
   ecal_h6->SetBinContent(1856,1);
   ecal_h6->SetBinContent(1857,2);
   ecal_h6->SetBinContent(1858,1);
   ecal_h6->SetBinContent(1859,1);
   ecal_h6->SetBinContent(1860,1);
   ecal_h6->SetBinContent(1861,1);
   ecal_h6->SetBinContent(1862,2);
   ecal_h6->SetBinContent(1863,1);
   ecal_h6->SetBinContent(1869,1);
   ecal_h6->SetBinContent(1872,1);
   ecal_h6->SetBinContent(1873,1);
   ecal_h6->SetBinContent(1875,1);
   ecal_h6->SetBinContent(1877,1);
   ecal_h6->SetBinContent(1883,1);
   ecal_h6->SetBinContent(1884,1);
   ecal_h6->SetBinContent(1886,2);
   ecal_h6->SetBinContent(1889,1);
   ecal_h6->SetBinContent(1892,2);
   ecal_h6->SetBinContent(1895,1);
   ecal_h6->SetBinContent(1896,1);
   ecal_h6->SetBinContent(1900,1);
   ecal_h6->SetBinContent(1902,1);
   ecal_h6->SetBinContent(1903,1);
   ecal_h6->SetBinContent(1908,1);
   ecal_h6->SetBinContent(1910,2);
   ecal_h6->SetBinContent(1912,1);
   ecal_h6->SetBinContent(1915,1);
   ecal_h6->SetBinContent(1921,1);
   ecal_h6->SetBinContent(1922,1);
   ecal_h6->SetBinContent(1923,2);
   ecal_h6->SetBinContent(1926,2);
   ecal_h6->SetBinContent(1930,1);
   ecal_h6->SetBinContent(1938,1);
   ecal_h6->SetBinContent(1942,1);
   ecal_h6->SetBinContent(1946,1);
   ecal_h6->SetBinContent(1947,1);
   ecal_h6->SetBinContent(1948,1);
   ecal_h6->SetBinContent(1951,1);
   ecal_h6->SetBinContent(1957,1);
   ecal_h6->SetBinContent(1960,1);
   ecal_h6->SetBinContent(1962,1);
   ecal_h6->SetBinContent(1963,1);
   ecal_h6->SetBinContent(1965,1);
   ecal_h6->SetBinContent(1966,1);
   ecal_h6->SetBinContent(1969,1);
   ecal_h6->SetBinContent(1971,1);
   ecal_h6->SetBinContent(1977,1);
   ecal_h6->SetBinContent(1978,1);
   ecal_h6->SetBinContent(1982,1);
   ecal_h6->SetBinContent(1984,1);
   ecal_h6->SetBinContent(1988,1);
   ecal_h6->SetBinContent(1989,1);
   ecal_h6->SetBinContent(1990,1);
   ecal_h6->SetBinContent(1991,2);
   ecal_h6->SetBinContent(1996,1);
   ecal_h6->SetBinContent(1998,2);
   ecal_h6->SetBinContent(2003,1);
   ecal_h6->SetBinContent(2006,1);
   ecal_h6->SetBinContent(2016,1);
   ecal_h6->SetBinContent(2020,2);
   ecal_h6->SetBinContent(2024,1);
   ecal_h6->SetBinContent(2029,1);
   ecal_h6->SetBinContent(2031,1);
   ecal_h6->SetBinContent(2032,1);
   ecal_h6->SetBinContent(2033,1);
   ecal_h6->SetBinContent(2037,1);
   ecal_h6->SetBinContent(2043,1);
   ecal_h6->SetBinContent(2045,1);
   ecal_h6->SetBinContent(2047,1);
   ecal_h6->SetBinContent(2055,1);
   ecal_h6->SetBinContent(2056,1);
   ecal_h6->SetBinContent(2058,1);
   ecal_h6->SetBinContent(2062,3);
   ecal_h6->SetBinContent(2067,1);
   ecal_h6->SetBinContent(2073,1);
   ecal_h6->SetBinContent(2088,2);
   ecal_h6->SetBinContent(2104,1);
   ecal_h6->SetBinContent(2106,1);
   ecal_h6->SetBinContent(2116,1);
   ecal_h6->SetBinContent(2130,1);
   ecal_h6->SetBinContent(2133,2);
   ecal_h6->SetBinContent(2136,1);
   ecal_h6->SetBinContent(2140,1);
   ecal_h6->SetBinContent(2143,1);
   ecal_h6->SetBinContent(2151,1);
   ecal_h6->SetBinContent(2153,1);
   ecal_h6->SetBinContent(2157,1);
   ecal_h6->SetBinContent(2163,2);
   ecal_h6->SetBinContent(2165,2);
   ecal_h6->SetBinContent(2167,1);
   ecal_h6->SetBinContent(2168,1);
   ecal_h6->SetBinContent(2173,1);
   ecal_h6->SetBinContent(2178,2);
   ecal_h6->SetBinContent(2181,1);
   ecal_h6->SetBinContent(2182,1);
   ecal_h6->SetBinContent(2185,1);
   ecal_h6->SetBinContent(2203,1);
   ecal_h6->SetBinContent(2207,1);
   ecal_h6->SetBinContent(2210,2);
   ecal_h6->SetBinContent(2214,1);
   ecal_h6->SetBinContent(2219,1);
   ecal_h6->SetBinContent(2220,1);
   ecal_h6->SetBinContent(2229,1);
   ecal_h6->SetBinContent(2232,3);
   ecal_h6->SetBinContent(2233,1);
   ecal_h6->SetBinContent(2242,1);
   ecal_h6->SetBinContent(2244,1);
   ecal_h6->SetBinContent(2247,1);
   ecal_h6->SetBinContent(2255,1);
   ecal_h6->SetBinContent(2263,1);
   ecal_h6->SetBinContent(2265,1);
   ecal_h6->SetBinContent(2267,1);
   ecal_h6->SetBinContent(2275,1);
   ecal_h6->SetBinContent(2278,1);
   ecal_h6->SetBinContent(2284,1);
   ecal_h6->SetBinContent(2301,2);
   ecal_h6->SetBinContent(2307,1);
   ecal_h6->SetBinContent(2312,1);
   ecal_h6->SetBinContent(2318,1);
   ecal_h6->SetBinContent(2321,1);
   ecal_h6->SetBinContent(2322,1);
   ecal_h6->SetBinContent(2324,1);
   ecal_h6->SetBinContent(2332,1);
   ecal_h6->SetBinContent(2334,1);
   ecal_h6->SetBinContent(2335,2);
   ecal_h6->SetBinContent(2336,1);
   ecal_h6->SetBinContent(2337,1);
   ecal_h6->SetBinContent(2343,1);
   ecal_h6->SetBinContent(2344,1);
   ecal_h6->SetBinContent(2350,1);
   ecal_h6->SetBinContent(2352,1);
   ecal_h6->SetBinContent(2359,1);
   ecal_h6->SetBinContent(2361,1);
   ecal_h6->SetBinContent(2368,1);
   ecal_h6->SetBinContent(2372,1);
   ecal_h6->SetBinContent(2373,1);
   ecal_h6->SetBinContent(2376,2);
   ecal_h6->SetBinContent(2386,1);
   ecal_h6->SetBinContent(2388,1);
   ecal_h6->SetBinContent(2393,1);
   ecal_h6->SetBinContent(2404,2);
   ecal_h6->SetBinContent(2407,1);
   ecal_h6->SetBinContent(2408,1);
   ecal_h6->SetBinContent(2413,1);
   ecal_h6->SetBinContent(2420,1);
   ecal_h6->SetBinContent(2438,1);
   ecal_h6->SetBinContent(2443,1);
   ecal_h6->SetBinContent(2457,1);
   ecal_h6->SetBinContent(2461,1);
   ecal_h6->SetBinContent(2465,1);
   ecal_h6->SetBinContent(2470,1);
   ecal_h6->SetBinContent(2472,1);
   ecal_h6->SetBinContent(2477,1);
   ecal_h6->SetBinContent(2480,1);
   ecal_h6->SetBinContent(2490,1);
   ecal_h6->SetBinContent(2493,2);
   ecal_h6->SetBinContent(2508,1);
   ecal_h6->SetBinContent(2512,1);
   ecal_h6->SetBinContent(2514,1);
   ecal_h6->SetBinContent(2531,1);
   ecal_h6->SetBinContent(2564,1);
   ecal_h6->SetBinContent(2565,1);
   ecal_h6->SetBinContent(2568,1);
   ecal_h6->SetBinContent(2573,2);
   ecal_h6->SetBinContent(2574,1);
   ecal_h6->SetBinContent(2576,1);
   ecal_h6->SetBinContent(2588,1);
   ecal_h6->SetBinContent(2591,1);
   ecal_h6->SetBinContent(2595,1);
   ecal_h6->SetBinContent(2596,1);
   ecal_h6->SetBinContent(2611,1);
   ecal_h6->SetBinContent(2613,1);
   ecal_h6->SetBinContent(2627,1);
   ecal_h6->SetBinContent(2639,1);
   ecal_h6->SetBinContent(2653,1);
   ecal_h6->SetBinContent(2655,1);
   ecal_h6->SetBinContent(2656,1);
   ecal_h6->SetBinContent(2660,1);
   ecal_h6->SetBinContent(2666,2);
   ecal_h6->SetBinContent(2667,1);
   ecal_h6->SetBinContent(2677,1);
   ecal_h6->SetBinContent(2678,1);
   ecal_h6->SetBinContent(2680,1);
   ecal_h6->SetBinContent(2682,1);
   ecal_h6->SetBinContent(2687,1);
   ecal_h6->SetBinContent(2689,1);
   ecal_h6->SetBinContent(2692,1);
   ecal_h6->SetBinContent(2693,1);
   ecal_h6->SetBinContent(2696,1);
   ecal_h6->SetBinContent(2700,1);
   ecal_h6->SetBinContent(2701,1);
   ecal_h6->SetBinContent(2707,1);
   ecal_h6->SetBinContent(2720,1);
   ecal_h6->SetBinContent(2722,1);
   ecal_h6->SetBinContent(2725,1);
   ecal_h6->SetBinContent(2728,1);
   ecal_h6->SetBinContent(2732,1);
   ecal_h6->SetBinContent(2739,1);
   ecal_h6->SetBinContent(2747,1);
   ecal_h6->SetBinContent(2751,1);
   ecal_h6->SetBinContent(2765,1);
   ecal_h6->SetBinContent(2769,1);
   ecal_h6->SetBinContent(2773,1);
   ecal_h6->SetBinContent(2774,2);
   ecal_h6->SetBinContent(2807,1);
   ecal_h6->SetBinContent(2853,1);
   ecal_h6->SetBinContent(2870,1);
   ecal_h6->SetBinContent(2897,1);
   ecal_h6->SetBinContent(2915,1);
   ecal_h6->SetBinContent(3024,1);
   ecal_h6->SetMaximum(2.99943e+07);
   ecal_h6->SetEntries(5080675);
   ecal_h6->SetStats(0);

   ci = TColor::GetColor("#33cc66");
   ecal_h6->SetFillColor(ci);
   ecal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   ecal_h6->GetXaxis()->SetRange(86,135);
   ecal_h6->GetXaxis()->SetLabelFont(42);
   ecal_h6->GetXaxis()->SetLabelSize(0.035);
   ecal_h6->GetXaxis()->SetTitleSize(0.035);
   ecal_h6->GetXaxis()->SetTitleFont(42);
   ecal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   ecal_h6->GetYaxis()->SetLabelFont(42);
   ecal_h6->GetYaxis()->SetLabelSize(0.035);
   ecal_h6->GetYaxis()->SetTitleSize(0.035);
   ecal_h6->GetYaxis()->SetTitleFont(42);
   ecal_h6->GetZaxis()->SetLabelFont(42);
   ecal_h6->GetZaxis()->SetLabelSize(0.035);
   ecal_h6->GetZaxis()->SetTitleSize(0.035);
   ecal_h6->GetZaxis()->SetTitleFont(42);
   ecal_h6->Draw("hist same");
   
   TH1F *ecal_h6 = new TH1F("ecal_h6","",9000,0,2000);
   ecal_h6->SetBinContent(3,172386);
   ecal_h6->SetBinContent(4,333389);
   ecal_h6->SetBinContent(5,599886);
   ecal_h6->SetBinContent(6,523868);
   ecal_h6->SetBinContent(7,334831);
   ecal_h6->SetBinContent(8,236106);
   ecal_h6->SetBinContent(9,193813);
   ecal_h6->SetBinContent(10,172898);
   ecal_h6->SetBinContent(11,153432);
   ecal_h6->SetBinContent(12,134654);
   ecal_h6->SetBinContent(13,120096);
   ecal_h6->SetBinContent(14,108056);
   ecal_h6->SetBinContent(15,99589);
   ecal_h6->SetBinContent(16,90389);
   ecal_h6->SetBinContent(17,82684);
   ecal_h6->SetBinContent(18,75573);
   ecal_h6->SetBinContent(19,70445);
   ecal_h6->SetBinContent(20,65344);
   ecal_h6->SetBinContent(21,60572);
   ecal_h6->SetBinContent(22,56142);
   ecal_h6->SetBinContent(23,52493);
   ecal_h6->SetBinContent(24,48523);
   ecal_h6->SetBinContent(25,46026);
   ecal_h6->SetBinContent(26,42802);
   ecal_h6->SetBinContent(27,40478);
   ecal_h6->SetBinContent(28,38052);
   ecal_h6->SetBinContent(29,35949);
   ecal_h6->SetBinContent(30,33544);
   ecal_h6->SetBinContent(31,32333);
   ecal_h6->SetBinContent(32,30134);
   ecal_h6->SetBinContent(33,28448);
   ecal_h6->SetBinContent(34,27034);
   ecal_h6->SetBinContent(35,25796);
   ecal_h6->SetBinContent(36,24339);
   ecal_h6->SetBinContent(37,23082);
   ecal_h6->SetBinContent(38,22458);
   ecal_h6->SetBinContent(39,21234);
   ecal_h6->SetBinContent(40,20243);
   ecal_h6->SetBinContent(41,19210);
   ecal_h6->SetBinContent(42,18381);
   ecal_h6->SetBinContent(43,17389);
   ecal_h6->SetBinContent(44,16877);
   ecal_h6->SetBinContent(45,16274);
   ecal_h6->SetBinContent(46,15532);
   ecal_h6->SetBinContent(47,14890);
   ecal_h6->SetBinContent(48,14467);
   ecal_h6->SetBinContent(49,13782);
   ecal_h6->SetBinContent(50,13464);
   ecal_h6->SetBinContent(51,12983);
   ecal_h6->SetBinContent(52,12381);
   ecal_h6->SetBinContent(53,11865);
   ecal_h6->SetBinContent(54,11579);
   ecal_h6->SetBinContent(55,11023);
   ecal_h6->SetBinContent(56,10807);
   ecal_h6->SetBinContent(57,10286);
   ecal_h6->SetBinContent(58,9980);
   ecal_h6->SetBinContent(59,9851);
   ecal_h6->SetBinContent(60,9384);
   ecal_h6->SetBinContent(61,9135);
   ecal_h6->SetBinContent(62,8922);
   ecal_h6->SetBinContent(63,8714);
   ecal_h6->SetBinContent(64,8225);
   ecal_h6->SetBinContent(65,8056);
   ecal_h6->SetBinContent(66,7889);
   ecal_h6->SetBinContent(67,7656);
   ecal_h6->SetBinContent(68,7409);
   ecal_h6->SetBinContent(69,7176);
   ecal_h6->SetBinContent(70,6985);
   ecal_h6->SetBinContent(71,6691);
   ecal_h6->SetBinContent(72,6642);
   ecal_h6->SetBinContent(73,6431);
   ecal_h6->SetBinContent(74,6215);
   ecal_h6->SetBinContent(75,6157);
   ecal_h6->SetBinContent(76,6029);
   ecal_h6->SetBinContent(77,5848);
   ecal_h6->SetBinContent(78,5633);
   ecal_h6->SetBinContent(79,5481);
   ecal_h6->SetBinContent(80,5357);
   ecal_h6->SetBinContent(81,5393);
   ecal_h6->SetBinContent(82,5152);
   ecal_h6->SetBinContent(83,4971);
   ecal_h6->SetBinContent(84,4899);
   ecal_h6->SetBinContent(85,4847);
   ecal_h6->SetBinContent(86,4627);
   ecal_h6->SetBinContent(87,4611);
   ecal_h6->SetBinContent(88,4578);
   ecal_h6->SetBinContent(89,4375);
   ecal_h6->SetBinContent(90,4259);
   ecal_h6->SetBinContent(91,4216);
   ecal_h6->SetBinContent(92,4023);
   ecal_h6->SetBinContent(93,4054);
   ecal_h6->SetBinContent(94,3804);
   ecal_h6->SetBinContent(95,3793);
   ecal_h6->SetBinContent(96,3760);
   ecal_h6->SetBinContent(97,3645);
   ecal_h6->SetBinContent(98,3527);
   ecal_h6->SetBinContent(99,3472);
   ecal_h6->SetBinContent(100,3497);
   ecal_h6->SetBinContent(101,3402);
   ecal_h6->SetBinContent(102,3348);
   ecal_h6->SetBinContent(103,3318);
   ecal_h6->SetBinContent(104,3220);
   ecal_h6->SetBinContent(105,3223);
   ecal_h6->SetBinContent(106,3066);
   ecal_h6->SetBinContent(107,3104);
   ecal_h6->SetBinContent(108,3138);
   ecal_h6->SetBinContent(109,3003);
   ecal_h6->SetBinContent(110,2876);
   ecal_h6->SetBinContent(111,2936);
   ecal_h6->SetBinContent(112,2834);
   ecal_h6->SetBinContent(113,2719);
   ecal_h6->SetBinContent(114,2694);
   ecal_h6->SetBinContent(115,2623);
   ecal_h6->SetBinContent(116,2635);
   ecal_h6->SetBinContent(117,2676);
   ecal_h6->SetBinContent(118,2452);
   ecal_h6->SetBinContent(119,2502);
   ecal_h6->SetBinContent(120,2503);
   ecal_h6->SetBinContent(121,2321);
   ecal_h6->SetBinContent(122,2327);
   ecal_h6->SetBinContent(123,2367);
   ecal_h6->SetBinContent(124,2387);
   ecal_h6->SetBinContent(125,2237);
   ecal_h6->SetBinContent(126,2287);
   ecal_h6->SetBinContent(127,2177);
   ecal_h6->SetBinContent(128,2079);
   ecal_h6->SetBinContent(129,2161);
   ecal_h6->SetBinContent(130,2033);
   ecal_h6->SetBinContent(131,2033);
   ecal_h6->SetBinContent(132,2119);
   ecal_h6->SetBinContent(133,1969);
   ecal_h6->SetBinContent(134,2005);
   ecal_h6->SetBinContent(135,1979);
   ecal_h6->SetBinContent(136,1923);
   ecal_h6->SetBinContent(137,1992);
   ecal_h6->SetBinContent(138,1885);
   ecal_h6->SetBinContent(139,1833);
   ecal_h6->SetBinContent(140,1817);
   ecal_h6->SetBinContent(141,1873);
   ecal_h6->SetBinContent(142,1842);
   ecal_h6->SetBinContent(143,1773);
   ecal_h6->SetBinContent(144,1759);
   ecal_h6->SetBinContent(145,1720);
   ecal_h6->SetBinContent(146,1711);
   ecal_h6->SetBinContent(147,1650);
   ecal_h6->SetBinContent(148,1616);
   ecal_h6->SetBinContent(149,1624);
   ecal_h6->SetBinContent(150,1557);
   ecal_h6->SetBinContent(151,1641);
   ecal_h6->SetBinContent(152,1582);
   ecal_h6->SetBinContent(153,1569);
   ecal_h6->SetBinContent(154,1481);
   ecal_h6->SetBinContent(155,1516);
   ecal_h6->SetBinContent(156,1482);
   ecal_h6->SetBinContent(157,1456);
   ecal_h6->SetBinContent(158,1449);
   ecal_h6->SetBinContent(159,1422);
   ecal_h6->SetBinContent(160,1432);
   ecal_h6->SetBinContent(161,1363);
   ecal_h6->SetBinContent(162,1320);
   ecal_h6->SetBinContent(163,1407);
   ecal_h6->SetBinContent(164,1349);
   ecal_h6->SetBinContent(165,1357);
   ecal_h6->SetBinContent(166,1319);
   ecal_h6->SetBinContent(167,1356);
   ecal_h6->SetBinContent(168,1316);
   ecal_h6->SetBinContent(169,1241);
   ecal_h6->SetBinContent(170,1283);
   ecal_h6->SetBinContent(171,1282);
   ecal_h6->SetBinContent(172,1219);
   ecal_h6->SetBinContent(173,1257);
   ecal_h6->SetBinContent(174,1162);
   ecal_h6->SetBinContent(175,1163);
   ecal_h6->SetBinContent(176,1239);
   ecal_h6->SetBinContent(177,1185);
   ecal_h6->SetBinContent(178,1170);
   ecal_h6->SetBinContent(179,1156);
   ecal_h6->SetBinContent(180,1123);
   ecal_h6->SetBinContent(181,1069);
   ecal_h6->SetBinContent(182,1132);
   ecal_h6->SetBinContent(183,1058);
   ecal_h6->SetBinContent(184,1120);
   ecal_h6->SetBinContent(185,1094);
   ecal_h6->SetBinContent(186,1122);
   ecal_h6->SetBinContent(187,1072);
   ecal_h6->SetBinContent(188,1046);
   ecal_h6->SetBinContent(189,1040);
   ecal_h6->SetBinContent(190,1035);
   ecal_h6->SetBinContent(191,969);
   ecal_h6->SetBinContent(192,962);
   ecal_h6->SetBinContent(193,1003);
   ecal_h6->SetBinContent(194,1006);
   ecal_h6->SetBinContent(195,928);
   ecal_h6->SetBinContent(196,878);
   ecal_h6->SetBinContent(197,924);
   ecal_h6->SetBinContent(198,955);
   ecal_h6->SetBinContent(199,879);
   ecal_h6->SetBinContent(200,869);
   ecal_h6->SetBinContent(201,892);
   ecal_h6->SetBinContent(202,895);
   ecal_h6->SetBinContent(203,879);
   ecal_h6->SetBinContent(204,833);
   ecal_h6->SetBinContent(205,884);
   ecal_h6->SetBinContent(206,865);
   ecal_h6->SetBinContent(207,850);
   ecal_h6->SetBinContent(208,841);
   ecal_h6->SetBinContent(209,876);
   ecal_h6->SetBinContent(210,869);
   ecal_h6->SetBinContent(211,847);
   ecal_h6->SetBinContent(212,861);
   ecal_h6->SetBinContent(213,825);
   ecal_h6->SetBinContent(214,855);
   ecal_h6->SetBinContent(215,784);
   ecal_h6->SetBinContent(216,804);
   ecal_h6->SetBinContent(217,760);
   ecal_h6->SetBinContent(218,803);
   ecal_h6->SetBinContent(219,799);
   ecal_h6->SetBinContent(220,807);
   ecal_h6->SetBinContent(221,793);
   ecal_h6->SetBinContent(222,734);
   ecal_h6->SetBinContent(223,715);
   ecal_h6->SetBinContent(224,715);
   ecal_h6->SetBinContent(225,744);
   ecal_h6->SetBinContent(226,701);
   ecal_h6->SetBinContent(227,704);
   ecal_h6->SetBinContent(228,694);
   ecal_h6->SetBinContent(229,674);
   ecal_h6->SetBinContent(230,689);
   ecal_h6->SetBinContent(231,737);
   ecal_h6->SetBinContent(232,685);
   ecal_h6->SetBinContent(233,644);
   ecal_h6->SetBinContent(234,680);
   ecal_h6->SetBinContent(235,638);
   ecal_h6->SetBinContent(236,643);
   ecal_h6->SetBinContent(237,648);
   ecal_h6->SetBinContent(238,629);
   ecal_h6->SetBinContent(239,673);
   ecal_h6->SetBinContent(240,628);
   ecal_h6->SetBinContent(241,630);
   ecal_h6->SetBinContent(242,631);
   ecal_h6->SetBinContent(243,619);
   ecal_h6->SetBinContent(244,639);
   ecal_h6->SetBinContent(245,630);
   ecal_h6->SetBinContent(246,607);
   ecal_h6->SetBinContent(247,598);
   ecal_h6->SetBinContent(248,593);
   ecal_h6->SetBinContent(249,607);
   ecal_h6->SetBinContent(250,579);
   ecal_h6->SetBinContent(251,583);
   ecal_h6->SetBinContent(252,592);
   ecal_h6->SetBinContent(253,587);
   ecal_h6->SetBinContent(254,557);
   ecal_h6->SetBinContent(255,558);
   ecal_h6->SetBinContent(256,562);
   ecal_h6->SetBinContent(257,558);
   ecal_h6->SetBinContent(258,529);
   ecal_h6->SetBinContent(259,589);
   ecal_h6->SetBinContent(260,573);
   ecal_h6->SetBinContent(261,543);
   ecal_h6->SetBinContent(262,530);
   ecal_h6->SetBinContent(263,540);
   ecal_h6->SetBinContent(264,532);
   ecal_h6->SetBinContent(265,500);
   ecal_h6->SetBinContent(266,532);
   ecal_h6->SetBinContent(267,493);
   ecal_h6->SetBinContent(268,516);
   ecal_h6->SetBinContent(269,511);
   ecal_h6->SetBinContent(270,476);
   ecal_h6->SetBinContent(271,477);
   ecal_h6->SetBinContent(272,467);
   ecal_h6->SetBinContent(273,485);
   ecal_h6->SetBinContent(274,518);
   ecal_h6->SetBinContent(275,475);
   ecal_h6->SetBinContent(276,449);
   ecal_h6->SetBinContent(277,460);
   ecal_h6->SetBinContent(278,473);
   ecal_h6->SetBinContent(279,460);
   ecal_h6->SetBinContent(280,486);
   ecal_h6->SetBinContent(281,456);
   ecal_h6->SetBinContent(282,481);
   ecal_h6->SetBinContent(283,499);
   ecal_h6->SetBinContent(284,446);
   ecal_h6->SetBinContent(285,459);
   ecal_h6->SetBinContent(286,480);
   ecal_h6->SetBinContent(287,432);
   ecal_h6->SetBinContent(288,403);
   ecal_h6->SetBinContent(289,440);
   ecal_h6->SetBinContent(290,461);
   ecal_h6->SetBinContent(291,422);
   ecal_h6->SetBinContent(292,411);
   ecal_h6->SetBinContent(293,417);
   ecal_h6->SetBinContent(294,478);
   ecal_h6->SetBinContent(295,459);
   ecal_h6->SetBinContent(296,397);
   ecal_h6->SetBinContent(297,405);
   ecal_h6->SetBinContent(298,397);
   ecal_h6->SetBinContent(299,415);
   ecal_h6->SetBinContent(300,387);
   ecal_h6->SetBinContent(301,413);
   ecal_h6->SetBinContent(302,391);
   ecal_h6->SetBinContent(303,374);
   ecal_h6->SetBinContent(304,346);
   ecal_h6->SetBinContent(305,408);
   ecal_h6->SetBinContent(306,393);
   ecal_h6->SetBinContent(307,363);
   ecal_h6->SetBinContent(308,381);
   ecal_h6->SetBinContent(309,380);
   ecal_h6->SetBinContent(310,380);
   ecal_h6->SetBinContent(311,366);
   ecal_h6->SetBinContent(312,334);
   ecal_h6->SetBinContent(313,350);
   ecal_h6->SetBinContent(314,341);
   ecal_h6->SetBinContent(315,354);
   ecal_h6->SetBinContent(316,358);
   ecal_h6->SetBinContent(317,384);
   ecal_h6->SetBinContent(318,358);
   ecal_h6->SetBinContent(319,372);
   ecal_h6->SetBinContent(320,338);
   ecal_h6->SetBinContent(321,368);
   ecal_h6->SetBinContent(322,320);
   ecal_h6->SetBinContent(323,329);
   ecal_h6->SetBinContent(324,319);
   ecal_h6->SetBinContent(325,340);
   ecal_h6->SetBinContent(326,303);
   ecal_h6->SetBinContent(327,337);
   ecal_h6->SetBinContent(328,308);
   ecal_h6->SetBinContent(329,342);
   ecal_h6->SetBinContent(330,345);
   ecal_h6->SetBinContent(331,315);
   ecal_h6->SetBinContent(332,296);
   ecal_h6->SetBinContent(333,287);
   ecal_h6->SetBinContent(334,292);
   ecal_h6->SetBinContent(335,318);
   ecal_h6->SetBinContent(336,300);
   ecal_h6->SetBinContent(337,309);
   ecal_h6->SetBinContent(338,284);
   ecal_h6->SetBinContent(339,300);
   ecal_h6->SetBinContent(340,281);
   ecal_h6->SetBinContent(341,290);
   ecal_h6->SetBinContent(342,285);
   ecal_h6->SetBinContent(343,278);
   ecal_h6->SetBinContent(344,278);
   ecal_h6->SetBinContent(345,259);
   ecal_h6->SetBinContent(346,287);
   ecal_h6->SetBinContent(347,290);
   ecal_h6->SetBinContent(348,282);
   ecal_h6->SetBinContent(349,301);
   ecal_h6->SetBinContent(350,291);
   ecal_h6->SetBinContent(351,273);
   ecal_h6->SetBinContent(352,301);
   ecal_h6->SetBinContent(353,277);
   ecal_h6->SetBinContent(354,268);
   ecal_h6->SetBinContent(355,266);
   ecal_h6->SetBinContent(356,264);
   ecal_h6->SetBinContent(357,244);
   ecal_h6->SetBinContent(358,288);
   ecal_h6->SetBinContent(359,275);
   ecal_h6->SetBinContent(360,255);
   ecal_h6->SetBinContent(361,247);
   ecal_h6->SetBinContent(362,266);
   ecal_h6->SetBinContent(363,278);
   ecal_h6->SetBinContent(364,249);
   ecal_h6->SetBinContent(365,251);
   ecal_h6->SetBinContent(366,223);
   ecal_h6->SetBinContent(367,230);
   ecal_h6->SetBinContent(368,267);
   ecal_h6->SetBinContent(369,237);
   ecal_h6->SetBinContent(370,245);
   ecal_h6->SetBinContent(371,238);
   ecal_h6->SetBinContent(372,232);
   ecal_h6->SetBinContent(373,246);
   ecal_h6->SetBinContent(374,248);
   ecal_h6->SetBinContent(375,228);
   ecal_h6->SetBinContent(376,232);
   ecal_h6->SetBinContent(377,235);
   ecal_h6->SetBinContent(378,234);
   ecal_h6->SetBinContent(379,242);
   ecal_h6->SetBinContent(380,251);
   ecal_h6->SetBinContent(381,234);
   ecal_h6->SetBinContent(382,249);
   ecal_h6->SetBinContent(383,237);
   ecal_h6->SetBinContent(384,233);
   ecal_h6->SetBinContent(385,238);
   ecal_h6->SetBinContent(386,208);
   ecal_h6->SetBinContent(387,215);
   ecal_h6->SetBinContent(388,227);
   ecal_h6->SetBinContent(389,220);
   ecal_h6->SetBinContent(390,210);
   ecal_h6->SetBinContent(391,219);
   ecal_h6->SetBinContent(392,232);
   ecal_h6->SetBinContent(393,187);
   ecal_h6->SetBinContent(394,216);
   ecal_h6->SetBinContent(395,193);
   ecal_h6->SetBinContent(396,196);
   ecal_h6->SetBinContent(397,236);
   ecal_h6->SetBinContent(398,205);
   ecal_h6->SetBinContent(399,213);
   ecal_h6->SetBinContent(400,187);
   ecal_h6->SetBinContent(401,190);
   ecal_h6->SetBinContent(402,175);
   ecal_h6->SetBinContent(403,212);
   ecal_h6->SetBinContent(404,198);
   ecal_h6->SetBinContent(405,195);
   ecal_h6->SetBinContent(406,206);
   ecal_h6->SetBinContent(407,208);
   ecal_h6->SetBinContent(408,199);
   ecal_h6->SetBinContent(409,189);
   ecal_h6->SetBinContent(410,200);
   ecal_h6->SetBinContent(411,177);
   ecal_h6->SetBinContent(412,168);
   ecal_h6->SetBinContent(413,201);
   ecal_h6->SetBinContent(414,198);
   ecal_h6->SetBinContent(415,207);
   ecal_h6->SetBinContent(416,156);
   ecal_h6->SetBinContent(417,181);
   ecal_h6->SetBinContent(418,191);
   ecal_h6->SetBinContent(419,180);
   ecal_h6->SetBinContent(420,174);
   ecal_h6->SetBinContent(421,173);
   ecal_h6->SetBinContent(422,180);
   ecal_h6->SetBinContent(423,180);
   ecal_h6->SetBinContent(424,173);
   ecal_h6->SetBinContent(425,173);
   ecal_h6->SetBinContent(426,185);
   ecal_h6->SetBinContent(427,186);
   ecal_h6->SetBinContent(428,159);
   ecal_h6->SetBinContent(429,147);
   ecal_h6->SetBinContent(430,176);
   ecal_h6->SetBinContent(431,181);
   ecal_h6->SetBinContent(432,154);
   ecal_h6->SetBinContent(433,181);
   ecal_h6->SetBinContent(434,157);
   ecal_h6->SetBinContent(435,165);
   ecal_h6->SetBinContent(436,187);
   ecal_h6->SetBinContent(437,154);
   ecal_h6->SetBinContent(438,154);
   ecal_h6->SetBinContent(439,174);
   ecal_h6->SetBinContent(440,175);
   ecal_h6->SetBinContent(441,157);
   ecal_h6->SetBinContent(442,149);
   ecal_h6->SetBinContent(443,157);
   ecal_h6->SetBinContent(444,150);
   ecal_h6->SetBinContent(445,168);
   ecal_h6->SetBinContent(446,143);
   ecal_h6->SetBinContent(447,155);
   ecal_h6->SetBinContent(448,131);
   ecal_h6->SetBinContent(449,156);
   ecal_h6->SetBinContent(450,164);
   ecal_h6->SetBinContent(451,149);
   ecal_h6->SetBinContent(452,160);
   ecal_h6->SetBinContent(453,151);
   ecal_h6->SetBinContent(454,139);
   ecal_h6->SetBinContent(455,155);
   ecal_h6->SetBinContent(456,142);
   ecal_h6->SetBinContent(457,134);
   ecal_h6->SetBinContent(458,146);
   ecal_h6->SetBinContent(459,132);
   ecal_h6->SetBinContent(460,153);
   ecal_h6->SetBinContent(461,142);
   ecal_h6->SetBinContent(462,136);
   ecal_h6->SetBinContent(463,125);
   ecal_h6->SetBinContent(464,145);
   ecal_h6->SetBinContent(465,138);
   ecal_h6->SetBinContent(466,129);
   ecal_h6->SetBinContent(467,126);
   ecal_h6->SetBinContent(468,150);
   ecal_h6->SetBinContent(469,150);
   ecal_h6->SetBinContent(470,112);
   ecal_h6->SetBinContent(471,132);
   ecal_h6->SetBinContent(472,128);
   ecal_h6->SetBinContent(473,140);
   ecal_h6->SetBinContent(474,149);
   ecal_h6->SetBinContent(475,137);
   ecal_h6->SetBinContent(476,129);
   ecal_h6->SetBinContent(477,132);
   ecal_h6->SetBinContent(478,147);
   ecal_h6->SetBinContent(479,130);
   ecal_h6->SetBinContent(480,127);
   ecal_h6->SetBinContent(481,123);
   ecal_h6->SetBinContent(482,114);
   ecal_h6->SetBinContent(483,120);
   ecal_h6->SetBinContent(484,135);
   ecal_h6->SetBinContent(485,127);
   ecal_h6->SetBinContent(486,116);
   ecal_h6->SetBinContent(487,121);
   ecal_h6->SetBinContent(488,109);
   ecal_h6->SetBinContent(489,145);
   ecal_h6->SetBinContent(490,117);
   ecal_h6->SetBinContent(491,106);
   ecal_h6->SetBinContent(492,123);
   ecal_h6->SetBinContent(493,113);
   ecal_h6->SetBinContent(494,97);
   ecal_h6->SetBinContent(495,127);
   ecal_h6->SetBinContent(496,112);
   ecal_h6->SetBinContent(497,104);
   ecal_h6->SetBinContent(498,112);
   ecal_h6->SetBinContent(499,143);
   ecal_h6->SetBinContent(500,102);
   ecal_h6->SetBinContent(501,121);
   ecal_h6->SetBinContent(502,117);
   ecal_h6->SetBinContent(503,106);
   ecal_h6->SetBinContent(504,119);
   ecal_h6->SetBinContent(505,109);
   ecal_h6->SetBinContent(506,114);
   ecal_h6->SetBinContent(507,124);
   ecal_h6->SetBinContent(508,95);
   ecal_h6->SetBinContent(509,86);
   ecal_h6->SetBinContent(510,116);
   ecal_h6->SetBinContent(511,120);
   ecal_h6->SetBinContent(512,109);
   ecal_h6->SetBinContent(513,106);
   ecal_h6->SetBinContent(514,130);
   ecal_h6->SetBinContent(515,109);
   ecal_h6->SetBinContent(516,105);
   ecal_h6->SetBinContent(517,90);
   ecal_h6->SetBinContent(518,97);
   ecal_h6->SetBinContent(519,108);
   ecal_h6->SetBinContent(520,99);
   ecal_h6->SetBinContent(521,112);
   ecal_h6->SetBinContent(522,104);
   ecal_h6->SetBinContent(523,97);
   ecal_h6->SetBinContent(524,84);
   ecal_h6->SetBinContent(525,90);
   ecal_h6->SetBinContent(526,118);
   ecal_h6->SetBinContent(527,103);
   ecal_h6->SetBinContent(528,112);
   ecal_h6->SetBinContent(529,101);
   ecal_h6->SetBinContent(530,99);
   ecal_h6->SetBinContent(531,102);
   ecal_h6->SetBinContent(532,105);
   ecal_h6->SetBinContent(533,101);
   ecal_h6->SetBinContent(534,94);
   ecal_h6->SetBinContent(535,102);
   ecal_h6->SetBinContent(536,104);
   ecal_h6->SetBinContent(537,108);
   ecal_h6->SetBinContent(538,87);
   ecal_h6->SetBinContent(539,90);
   ecal_h6->SetBinContent(540,86);
   ecal_h6->SetBinContent(541,104);
   ecal_h6->SetBinContent(542,85);
   ecal_h6->SetBinContent(543,98);
   ecal_h6->SetBinContent(544,101);
   ecal_h6->SetBinContent(545,71);
   ecal_h6->SetBinContent(546,89);
   ecal_h6->SetBinContent(547,88);
   ecal_h6->SetBinContent(548,84);
   ecal_h6->SetBinContent(549,95);
   ecal_h6->SetBinContent(550,84);
   ecal_h6->SetBinContent(551,76);
   ecal_h6->SetBinContent(552,91);
   ecal_h6->SetBinContent(553,81);
   ecal_h6->SetBinContent(554,99);
   ecal_h6->SetBinContent(555,68);
   ecal_h6->SetBinContent(556,84);
   ecal_h6->SetBinContent(557,86);
   ecal_h6->SetBinContent(558,90);
   ecal_h6->SetBinContent(559,71);
   ecal_h6->SetBinContent(560,83);
   ecal_h6->SetBinContent(561,88);
   ecal_h6->SetBinContent(562,71);
   ecal_h6->SetBinContent(563,74);
   ecal_h6->SetBinContent(564,79);
   ecal_h6->SetBinContent(565,86);
   ecal_h6->SetBinContent(566,77);
   ecal_h6->SetBinContent(567,83);
   ecal_h6->SetBinContent(568,87);
   ecal_h6->SetBinContent(569,97);
   ecal_h6->SetBinContent(570,66);
   ecal_h6->SetBinContent(571,98);
   ecal_h6->SetBinContent(572,87);
   ecal_h6->SetBinContent(573,69);
   ecal_h6->SetBinContent(574,81);
   ecal_h6->SetBinContent(575,75);
   ecal_h6->SetBinContent(576,72);
   ecal_h6->SetBinContent(577,72);
   ecal_h6->SetBinContent(578,94);
   ecal_h6->SetBinContent(579,75);
   ecal_h6->SetBinContent(580,70);
   ecal_h6->SetBinContent(581,90);
   ecal_h6->SetBinContent(582,71);
   ecal_h6->SetBinContent(583,84);
   ecal_h6->SetBinContent(584,59);
   ecal_h6->SetBinContent(585,80);
   ecal_h6->SetBinContent(586,80);
   ecal_h6->SetBinContent(587,66);
   ecal_h6->SetBinContent(588,79);
   ecal_h6->SetBinContent(589,86);
   ecal_h6->SetBinContent(590,71);
   ecal_h6->SetBinContent(591,60);
   ecal_h6->SetBinContent(592,59);
   ecal_h6->SetBinContent(593,71);
   ecal_h6->SetBinContent(594,73);
   ecal_h6->SetBinContent(595,89);
   ecal_h6->SetBinContent(596,81);
   ecal_h6->SetBinContent(597,70);
   ecal_h6->SetBinContent(598,81);
   ecal_h6->SetBinContent(599,64);
   ecal_h6->SetBinContent(600,85);
   ecal_h6->SetBinContent(601,48);
   ecal_h6->SetBinContent(602,70);
   ecal_h6->SetBinContent(603,63);
   ecal_h6->SetBinContent(604,60);
   ecal_h6->SetBinContent(605,62);
   ecal_h6->SetBinContent(606,66);
   ecal_h6->SetBinContent(607,64);
   ecal_h6->SetBinContent(608,63);
   ecal_h6->SetBinContent(609,67);
   ecal_h6->SetBinContent(610,70);
   ecal_h6->SetBinContent(611,61);
   ecal_h6->SetBinContent(612,61);
   ecal_h6->SetBinContent(613,87);
   ecal_h6->SetBinContent(614,60);
   ecal_h6->SetBinContent(615,63);
   ecal_h6->SetBinContent(616,69);
   ecal_h6->SetBinContent(617,43);
   ecal_h6->SetBinContent(618,63);
   ecal_h6->SetBinContent(619,63);
   ecal_h6->SetBinContent(620,57);
   ecal_h6->SetBinContent(621,61);
   ecal_h6->SetBinContent(622,59);
   ecal_h6->SetBinContent(623,61);
   ecal_h6->SetBinContent(624,63);
   ecal_h6->SetBinContent(625,58);
   ecal_h6->SetBinContent(626,63);
   ecal_h6->SetBinContent(627,51);
   ecal_h6->SetBinContent(628,61);
   ecal_h6->SetBinContent(629,56);
   ecal_h6->SetBinContent(630,66);
   ecal_h6->SetBinContent(631,67);
   ecal_h6->SetBinContent(632,51);
   ecal_h6->SetBinContent(633,60);
   ecal_h6->SetBinContent(634,41);
   ecal_h6->SetBinContent(635,53);
   ecal_h6->SetBinContent(636,56);
   ecal_h6->SetBinContent(637,67);
   ecal_h6->SetBinContent(638,74);
   ecal_h6->SetBinContent(639,62);
   ecal_h6->SetBinContent(640,44);
   ecal_h6->SetBinContent(641,47);
   ecal_h6->SetBinContent(642,66);
   ecal_h6->SetBinContent(643,64);
   ecal_h6->SetBinContent(644,54);
   ecal_h6->SetBinContent(645,56);
   ecal_h6->SetBinContent(646,57);
   ecal_h6->SetBinContent(647,52);
   ecal_h6->SetBinContent(648,55);
   ecal_h6->SetBinContent(649,44);
   ecal_h6->SetBinContent(650,52);
   ecal_h6->SetBinContent(651,47);
   ecal_h6->SetBinContent(652,60);
   ecal_h6->SetBinContent(653,71);
   ecal_h6->SetBinContent(654,64);
   ecal_h6->SetBinContent(655,56);
   ecal_h6->SetBinContent(656,56);
   ecal_h6->SetBinContent(657,44);
   ecal_h6->SetBinContent(658,54);
   ecal_h6->SetBinContent(659,58);
   ecal_h6->SetBinContent(660,46);
   ecal_h6->SetBinContent(661,57);
   ecal_h6->SetBinContent(662,47);
   ecal_h6->SetBinContent(663,58);
   ecal_h6->SetBinContent(664,50);
   ecal_h6->SetBinContent(665,53);
   ecal_h6->SetBinContent(666,45);
   ecal_h6->SetBinContent(667,63);
   ecal_h6->SetBinContent(668,58);
   ecal_h6->SetBinContent(669,57);
   ecal_h6->SetBinContent(670,46);
   ecal_h6->SetBinContent(671,40);
   ecal_h6->SetBinContent(672,54);
   ecal_h6->SetBinContent(673,45);
   ecal_h6->SetBinContent(674,45);
   ecal_h6->SetBinContent(675,48);
   ecal_h6->SetBinContent(676,51);
   ecal_h6->SetBinContent(677,46);
   ecal_h6->SetBinContent(678,46);
   ecal_h6->SetBinContent(679,41);
   ecal_h6->SetBinContent(680,51);
   ecal_h6->SetBinContent(681,39);
   ecal_h6->SetBinContent(682,45);
   ecal_h6->SetBinContent(683,52);
   ecal_h6->SetBinContent(684,57);
   ecal_h6->SetBinContent(685,45);
   ecal_h6->SetBinContent(686,39);
   ecal_h6->SetBinContent(687,27);
   ecal_h6->SetBinContent(688,36);
   ecal_h6->SetBinContent(689,46);
   ecal_h6->SetBinContent(690,46);
   ecal_h6->SetBinContent(691,36);
   ecal_h6->SetBinContent(692,34);
   ecal_h6->SetBinContent(693,45);
   ecal_h6->SetBinContent(694,38);
   ecal_h6->SetBinContent(695,50);
   ecal_h6->SetBinContent(696,48);
   ecal_h6->SetBinContent(697,56);
   ecal_h6->SetBinContent(698,31);
   ecal_h6->SetBinContent(699,50);
   ecal_h6->SetBinContent(700,49);
   ecal_h6->SetBinContent(701,41);
   ecal_h6->SetBinContent(702,39);
   ecal_h6->SetBinContent(703,35);
   ecal_h6->SetBinContent(704,51);
   ecal_h6->SetBinContent(705,30);
   ecal_h6->SetBinContent(706,42);
   ecal_h6->SetBinContent(707,42);
   ecal_h6->SetBinContent(708,43);
   ecal_h6->SetBinContent(709,43);
   ecal_h6->SetBinContent(710,45);
   ecal_h6->SetBinContent(711,35);
   ecal_h6->SetBinContent(712,57);
   ecal_h6->SetBinContent(713,35);
   ecal_h6->SetBinContent(714,35);
   ecal_h6->SetBinContent(715,55);
   ecal_h6->SetBinContent(716,38);
   ecal_h6->SetBinContent(717,38);
   ecal_h6->SetBinContent(718,44);
   ecal_h6->SetBinContent(719,28);
   ecal_h6->SetBinContent(720,49);
   ecal_h6->SetBinContent(721,24);
   ecal_h6->SetBinContent(722,48);
   ecal_h6->SetBinContent(723,32);
   ecal_h6->SetBinContent(724,50);
   ecal_h6->SetBinContent(725,29);
   ecal_h6->SetBinContent(726,48);
   ecal_h6->SetBinContent(727,36);
   ecal_h6->SetBinContent(728,34);
   ecal_h6->SetBinContent(729,45);
   ecal_h6->SetBinContent(730,41);
   ecal_h6->SetBinContent(731,36);
   ecal_h6->SetBinContent(732,51);
   ecal_h6->SetBinContent(733,44);
   ecal_h6->SetBinContent(734,31);
   ecal_h6->SetBinContent(735,39);
   ecal_h6->SetBinContent(736,37);
   ecal_h6->SetBinContent(737,38);
   ecal_h6->SetBinContent(738,26);
   ecal_h6->SetBinContent(739,37);
   ecal_h6->SetBinContent(740,31);
   ecal_h6->SetBinContent(741,37);
   ecal_h6->SetBinContent(742,34);
   ecal_h6->SetBinContent(743,36);
   ecal_h6->SetBinContent(744,32);
   ecal_h6->SetBinContent(745,31);
   ecal_h6->SetBinContent(746,40);
   ecal_h6->SetBinContent(747,34);
   ecal_h6->SetBinContent(748,28);
   ecal_h6->SetBinContent(749,43);
   ecal_h6->SetBinContent(750,40);
   ecal_h6->SetBinContent(751,37);
   ecal_h6->SetBinContent(752,36);
   ecal_h6->SetBinContent(753,36);
   ecal_h6->SetBinContent(754,27);
   ecal_h6->SetBinContent(755,29);
   ecal_h6->SetBinContent(756,22);
   ecal_h6->SetBinContent(757,31);
   ecal_h6->SetBinContent(758,31);
   ecal_h6->SetBinContent(759,23);
   ecal_h6->SetBinContent(760,35);
   ecal_h6->SetBinContent(761,27);
   ecal_h6->SetBinContent(762,32);
   ecal_h6->SetBinContent(763,38);
   ecal_h6->SetBinContent(764,20);
   ecal_h6->SetBinContent(765,26);
   ecal_h6->SetBinContent(766,22);
   ecal_h6->SetBinContent(767,36);
   ecal_h6->SetBinContent(768,18);
   ecal_h6->SetBinContent(769,26);
   ecal_h6->SetBinContent(770,39);
   ecal_h6->SetBinContent(771,31);
   ecal_h6->SetBinContent(772,35);
   ecal_h6->SetBinContent(773,28);
   ecal_h6->SetBinContent(774,29);
   ecal_h6->SetBinContent(775,33);
   ecal_h6->SetBinContent(776,30);
   ecal_h6->SetBinContent(777,34);
   ecal_h6->SetBinContent(778,28);
   ecal_h6->SetBinContent(779,19);
   ecal_h6->SetBinContent(780,25);
   ecal_h6->SetBinContent(781,37);
   ecal_h6->SetBinContent(782,29);
   ecal_h6->SetBinContent(783,28);
   ecal_h6->SetBinContent(784,27);
   ecal_h6->SetBinContent(785,35);
   ecal_h6->SetBinContent(786,32);
   ecal_h6->SetBinContent(787,28);
   ecal_h6->SetBinContent(788,29);
   ecal_h6->SetBinContent(789,19);
   ecal_h6->SetBinContent(790,33);
   ecal_h6->SetBinContent(791,31);
   ecal_h6->SetBinContent(792,24);
   ecal_h6->SetBinContent(793,25);
   ecal_h6->SetBinContent(794,27);
   ecal_h6->SetBinContent(795,30);
   ecal_h6->SetBinContent(796,26);
   ecal_h6->SetBinContent(797,23);
   ecal_h6->SetBinContent(798,27);
   ecal_h6->SetBinContent(799,22);
   ecal_h6->SetBinContent(800,23);
   ecal_h6->SetBinContent(801,29);
   ecal_h6->SetBinContent(802,26);
   ecal_h6->SetBinContent(803,19);
   ecal_h6->SetBinContent(804,29);
   ecal_h6->SetBinContent(805,23);
   ecal_h6->SetBinContent(806,31);
   ecal_h6->SetBinContent(807,19);
   ecal_h6->SetBinContent(808,31);
   ecal_h6->SetBinContent(809,14);
   ecal_h6->SetBinContent(810,30);
   ecal_h6->SetBinContent(811,24);
   ecal_h6->SetBinContent(812,17);
   ecal_h6->SetBinContent(813,31);
   ecal_h6->SetBinContent(814,27);
   ecal_h6->SetBinContent(815,28);
   ecal_h6->SetBinContent(816,29);
   ecal_h6->SetBinContent(817,23);
   ecal_h6->SetBinContent(818,22);
   ecal_h6->SetBinContent(819,26);
   ecal_h6->SetBinContent(820,26);
   ecal_h6->SetBinContent(821,32);
   ecal_h6->SetBinContent(822,26);
   ecal_h6->SetBinContent(823,32);
   ecal_h6->SetBinContent(824,23);
   ecal_h6->SetBinContent(825,29);
   ecal_h6->SetBinContent(826,26);
   ecal_h6->SetBinContent(827,29);
   ecal_h6->SetBinContent(828,17);
   ecal_h6->SetBinContent(829,19);
   ecal_h6->SetBinContent(830,16);
   ecal_h6->SetBinContent(831,22);
   ecal_h6->SetBinContent(832,16);
   ecal_h6->SetBinContent(833,32);
   ecal_h6->SetBinContent(834,17);
   ecal_h6->SetBinContent(835,17);
   ecal_h6->SetBinContent(836,21);
   ecal_h6->SetBinContent(837,25);
   ecal_h6->SetBinContent(838,21);
   ecal_h6->SetBinContent(839,32);
   ecal_h6->SetBinContent(840,16);
   ecal_h6->SetBinContent(841,22);
   ecal_h6->SetBinContent(842,17);
   ecal_h6->SetBinContent(843,19);
   ecal_h6->SetBinContent(844,17);
   ecal_h6->SetBinContent(845,21);
   ecal_h6->SetBinContent(846,17);
   ecal_h6->SetBinContent(847,15);
   ecal_h6->SetBinContent(848,28);
   ecal_h6->SetBinContent(849,19);
   ecal_h6->SetBinContent(850,10);
   ecal_h6->SetBinContent(851,21);
   ecal_h6->SetBinContent(852,26);
   ecal_h6->SetBinContent(853,24);
   ecal_h6->SetBinContent(854,18);
   ecal_h6->SetBinContent(855,25);
   ecal_h6->SetBinContent(856,22);
   ecal_h6->SetBinContent(857,30);
   ecal_h6->SetBinContent(858,16);
   ecal_h6->SetBinContent(859,19);
   ecal_h6->SetBinContent(860,20);
   ecal_h6->SetBinContent(861,22);
   ecal_h6->SetBinContent(862,20);
   ecal_h6->SetBinContent(863,25);
   ecal_h6->SetBinContent(864,21);
   ecal_h6->SetBinContent(865,17);
   ecal_h6->SetBinContent(866,23);
   ecal_h6->SetBinContent(867,22);
   ecal_h6->SetBinContent(868,25);
   ecal_h6->SetBinContent(869,27);
   ecal_h6->SetBinContent(870,26);
   ecal_h6->SetBinContent(871,30);
   ecal_h6->SetBinContent(872,21);
   ecal_h6->SetBinContent(873,14);
   ecal_h6->SetBinContent(874,18);
   ecal_h6->SetBinContent(875,15);
   ecal_h6->SetBinContent(876,17);
   ecal_h6->SetBinContent(877,19);
   ecal_h6->SetBinContent(878,22);
   ecal_h6->SetBinContent(879,21);
   ecal_h6->SetBinContent(880,16);
   ecal_h6->SetBinContent(881,12);
   ecal_h6->SetBinContent(882,21);
   ecal_h6->SetBinContent(883,20);
   ecal_h6->SetBinContent(884,22);
   ecal_h6->SetBinContent(885,11);
   ecal_h6->SetBinContent(886,10);
   ecal_h6->SetBinContent(887,18);
   ecal_h6->SetBinContent(888,16);
   ecal_h6->SetBinContent(889,16);
   ecal_h6->SetBinContent(890,26);
   ecal_h6->SetBinContent(891,16);
   ecal_h6->SetBinContent(892,21);
   ecal_h6->SetBinContent(893,23);
   ecal_h6->SetBinContent(894,22);
   ecal_h6->SetBinContent(895,18);
   ecal_h6->SetBinContent(896,14);
   ecal_h6->SetBinContent(897,10);
   ecal_h6->SetBinContent(898,18);
   ecal_h6->SetBinContent(899,10);
   ecal_h6->SetBinContent(900,25);
   ecal_h6->SetBinContent(901,19);
   ecal_h6->SetBinContent(902,25);
   ecal_h6->SetBinContent(903,20);
   ecal_h6->SetBinContent(904,14);
   ecal_h6->SetBinContent(905,15);
   ecal_h6->SetBinContent(906,16);
   ecal_h6->SetBinContent(907,16);
   ecal_h6->SetBinContent(908,21);
   ecal_h6->SetBinContent(909,14);
   ecal_h6->SetBinContent(910,19);
   ecal_h6->SetBinContent(911,22);
   ecal_h6->SetBinContent(912,17);
   ecal_h6->SetBinContent(913,23);
   ecal_h6->SetBinContent(914,16);
   ecal_h6->SetBinContent(915,14);
   ecal_h6->SetBinContent(916,12);
   ecal_h6->SetBinContent(917,14);
   ecal_h6->SetBinContent(918,13);
   ecal_h6->SetBinContent(919,20);
   ecal_h6->SetBinContent(920,23);
   ecal_h6->SetBinContent(921,16);
   ecal_h6->SetBinContent(922,14);
   ecal_h6->SetBinContent(923,15);
   ecal_h6->SetBinContent(924,11);
   ecal_h6->SetBinContent(925,15);
   ecal_h6->SetBinContent(926,14);
   ecal_h6->SetBinContent(927,7);
   ecal_h6->SetBinContent(928,11);
   ecal_h6->SetBinContent(929,20);
   ecal_h6->SetBinContent(930,10);
   ecal_h6->SetBinContent(931,11);
   ecal_h6->SetBinContent(932,14);
   ecal_h6->SetBinContent(933,15);
   ecal_h6->SetBinContent(934,21);
   ecal_h6->SetBinContent(935,14);
   ecal_h6->SetBinContent(936,19);
   ecal_h6->SetBinContent(937,13);
   ecal_h6->SetBinContent(938,21);
   ecal_h6->SetBinContent(939,16);
   ecal_h6->SetBinContent(940,13);
   ecal_h6->SetBinContent(941,10);
   ecal_h6->SetBinContent(942,12);
   ecal_h6->SetBinContent(943,8);
   ecal_h6->SetBinContent(944,19);
   ecal_h6->SetBinContent(945,14);
   ecal_h6->SetBinContent(946,10);
   ecal_h6->SetBinContent(947,12);
   ecal_h6->SetBinContent(948,9);
   ecal_h6->SetBinContent(949,15);
   ecal_h6->SetBinContent(950,13);
   ecal_h6->SetBinContent(951,15);
   ecal_h6->SetBinContent(952,11);
   ecal_h6->SetBinContent(953,13);
   ecal_h6->SetBinContent(954,16);
   ecal_h6->SetBinContent(955,17);
   ecal_h6->SetBinContent(956,13);
   ecal_h6->SetBinContent(957,13);
   ecal_h6->SetBinContent(958,17);
   ecal_h6->SetBinContent(959,11);
   ecal_h6->SetBinContent(960,12);
   ecal_h6->SetBinContent(961,19);
   ecal_h6->SetBinContent(962,8);
   ecal_h6->SetBinContent(963,14);
   ecal_h6->SetBinContent(964,12);
   ecal_h6->SetBinContent(965,7);
   ecal_h6->SetBinContent(966,7);
   ecal_h6->SetBinContent(967,10);
   ecal_h6->SetBinContent(968,11);
   ecal_h6->SetBinContent(969,9);
   ecal_h6->SetBinContent(970,12);
   ecal_h6->SetBinContent(971,10);
   ecal_h6->SetBinContent(972,14);
   ecal_h6->SetBinContent(973,11);
   ecal_h6->SetBinContent(974,13);
   ecal_h6->SetBinContent(975,13);
   ecal_h6->SetBinContent(976,11);
   ecal_h6->SetBinContent(977,12);
   ecal_h6->SetBinContent(978,9);
   ecal_h6->SetBinContent(979,15);
   ecal_h6->SetBinContent(980,12);
   ecal_h6->SetBinContent(981,9);
   ecal_h6->SetBinContent(982,8);
   ecal_h6->SetBinContent(983,13);
   ecal_h6->SetBinContent(984,13);
   ecal_h6->SetBinContent(985,7);
   ecal_h6->SetBinContent(986,15);
   ecal_h6->SetBinContent(987,11);
   ecal_h6->SetBinContent(988,13);
   ecal_h6->SetBinContent(989,14);
   ecal_h6->SetBinContent(990,7);
   ecal_h6->SetBinContent(991,10);
   ecal_h6->SetBinContent(992,13);
   ecal_h6->SetBinContent(993,22);
   ecal_h6->SetBinContent(994,10);
   ecal_h6->SetBinContent(995,10);
   ecal_h6->SetBinContent(996,20);
   ecal_h6->SetBinContent(997,14);
   ecal_h6->SetBinContent(998,11);
   ecal_h6->SetBinContent(999,11);
   ecal_h6->SetBinContent(1000,10);
   ecal_h6->SetBinContent(1001,11);
   ecal_h6->SetBinContent(1002,10);
   ecal_h6->SetBinContent(1003,8);
   ecal_h6->SetBinContent(1004,9);
   ecal_h6->SetBinContent(1005,8);
   ecal_h6->SetBinContent(1006,16);
   ecal_h6->SetBinContent(1007,4);
   ecal_h6->SetBinContent(1008,7);
   ecal_h6->SetBinContent(1009,8);
   ecal_h6->SetBinContent(1010,9);
   ecal_h6->SetBinContent(1011,13);
   ecal_h6->SetBinContent(1012,8);
   ecal_h6->SetBinContent(1013,15);
   ecal_h6->SetBinContent(1014,15);
   ecal_h6->SetBinContent(1015,21);
   ecal_h6->SetBinContent(1016,8);
   ecal_h6->SetBinContent(1017,9);
   ecal_h6->SetBinContent(1018,12);
   ecal_h6->SetBinContent(1019,3);
   ecal_h6->SetBinContent(1020,3);
   ecal_h6->SetBinContent(1021,13);
   ecal_h6->SetBinContent(1022,11);
   ecal_h6->SetBinContent(1023,7);
   ecal_h6->SetBinContent(1024,14);
   ecal_h6->SetBinContent(1025,9);
   ecal_h6->SetBinContent(1026,5);
   ecal_h6->SetBinContent(1027,16);
   ecal_h6->SetBinContent(1028,12);
   ecal_h6->SetBinContent(1029,11);
   ecal_h6->SetBinContent(1030,9);
   ecal_h6->SetBinContent(1031,11);
   ecal_h6->SetBinContent(1032,12);
   ecal_h6->SetBinContent(1033,13);
   ecal_h6->SetBinContent(1034,11);
   ecal_h6->SetBinContent(1035,12);
   ecal_h6->SetBinContent(1036,12);
   ecal_h6->SetBinContent(1037,6);
   ecal_h6->SetBinContent(1038,12);
   ecal_h6->SetBinContent(1039,13);
   ecal_h6->SetBinContent(1040,11);
   ecal_h6->SetBinContent(1041,7);
   ecal_h6->SetBinContent(1042,12);
   ecal_h6->SetBinContent(1043,8);
   ecal_h6->SetBinContent(1044,13);
   ecal_h6->SetBinContent(1045,12);
   ecal_h6->SetBinContent(1046,8);
   ecal_h6->SetBinContent(1047,7);
   ecal_h6->SetBinContent(1048,11);
   ecal_h6->SetBinContent(1049,10);
   ecal_h6->SetBinContent(1050,13);
   ecal_h6->SetBinContent(1051,1);
   ecal_h6->SetBinContent(1052,13);
   ecal_h6->SetBinContent(1053,5);
   ecal_h6->SetBinContent(1054,19);
   ecal_h6->SetBinContent(1055,7);
   ecal_h6->SetBinContent(1056,10);
   ecal_h6->SetBinContent(1057,12);
   ecal_h6->SetBinContent(1058,13);
   ecal_h6->SetBinContent(1059,8);
   ecal_h6->SetBinContent(1060,10);
   ecal_h6->SetBinContent(1061,5);
   ecal_h6->SetBinContent(1062,12);
   ecal_h6->SetBinContent(1063,6);
   ecal_h6->SetBinContent(1064,8);
   ecal_h6->SetBinContent(1065,3);
   ecal_h6->SetBinContent(1066,4);
   ecal_h6->SetBinContent(1067,11);
   ecal_h6->SetBinContent(1068,7);
   ecal_h6->SetBinContent(1069,11);
   ecal_h6->SetBinContent(1070,9);
   ecal_h6->SetBinContent(1071,7);
   ecal_h6->SetBinContent(1072,11);
   ecal_h6->SetBinContent(1073,5);
   ecal_h6->SetBinContent(1074,6);
   ecal_h6->SetBinContent(1075,9);
   ecal_h6->SetBinContent(1076,3);
   ecal_h6->SetBinContent(1077,9);
   ecal_h6->SetBinContent(1078,4);
   ecal_h6->SetBinContent(1079,8);
   ecal_h6->SetBinContent(1080,9);
   ecal_h6->SetBinContent(1081,11);
   ecal_h6->SetBinContent(1082,10);
   ecal_h6->SetBinContent(1083,8);
   ecal_h6->SetBinContent(1084,11);
   ecal_h6->SetBinContent(1085,7);
   ecal_h6->SetBinContent(1086,9);
   ecal_h6->SetBinContent(1087,10);
   ecal_h6->SetBinContent(1088,6);
   ecal_h6->SetBinContent(1089,9);
   ecal_h6->SetBinContent(1090,8);
   ecal_h6->SetBinContent(1091,7);
   ecal_h6->SetBinContent(1092,10);
   ecal_h6->SetBinContent(1093,11);
   ecal_h6->SetBinContent(1094,8);
   ecal_h6->SetBinContent(1095,9);
   ecal_h6->SetBinContent(1096,5);
   ecal_h6->SetBinContent(1097,11);
   ecal_h6->SetBinContent(1098,7);
   ecal_h6->SetBinContent(1099,7);
   ecal_h6->SetBinContent(1100,11);
   ecal_h6->SetBinContent(1101,5);
   ecal_h6->SetBinContent(1102,8);
   ecal_h6->SetBinContent(1103,8);
   ecal_h6->SetBinContent(1104,3);
   ecal_h6->SetBinContent(1105,13);
   ecal_h6->SetBinContent(1106,7);
   ecal_h6->SetBinContent(1107,7);
   ecal_h6->SetBinContent(1108,14);
   ecal_h6->SetBinContent(1109,6);
   ecal_h6->SetBinContent(1110,8);
   ecal_h6->SetBinContent(1111,12);
   ecal_h6->SetBinContent(1112,5);
   ecal_h6->SetBinContent(1113,6);
   ecal_h6->SetBinContent(1114,6);
   ecal_h6->SetBinContent(1115,5);
   ecal_h6->SetBinContent(1116,8);
   ecal_h6->SetBinContent(1117,7);
   ecal_h6->SetBinContent(1118,5);
   ecal_h6->SetBinContent(1119,10);
   ecal_h6->SetBinContent(1120,6);
   ecal_h6->SetBinContent(1121,9);
   ecal_h6->SetBinContent(1122,7);
   ecal_h6->SetBinContent(1123,7);
   ecal_h6->SetBinContent(1124,11);
   ecal_h6->SetBinContent(1125,4);
   ecal_h6->SetBinContent(1126,7);
   ecal_h6->SetBinContent(1127,2);
   ecal_h6->SetBinContent(1128,3);
   ecal_h6->SetBinContent(1129,4);
   ecal_h6->SetBinContent(1130,6);
   ecal_h6->SetBinContent(1131,9);
   ecal_h6->SetBinContent(1132,7);
   ecal_h6->SetBinContent(1133,9);
   ecal_h6->SetBinContent(1134,7);
   ecal_h6->SetBinContent(1135,5);
   ecal_h6->SetBinContent(1136,5);
   ecal_h6->SetBinContent(1137,6);
   ecal_h6->SetBinContent(1138,7);
   ecal_h6->SetBinContent(1139,7);
   ecal_h6->SetBinContent(1140,11);
   ecal_h6->SetBinContent(1141,4);
   ecal_h6->SetBinContent(1142,3);
   ecal_h6->SetBinContent(1143,8);
   ecal_h6->SetBinContent(1144,5);
   ecal_h6->SetBinContent(1145,8);
   ecal_h6->SetBinContent(1146,4);
   ecal_h6->SetBinContent(1147,5);
   ecal_h6->SetBinContent(1148,4);
   ecal_h6->SetBinContent(1149,9);
   ecal_h6->SetBinContent(1150,6);
   ecal_h6->SetBinContent(1151,6);
   ecal_h6->SetBinContent(1152,8);
   ecal_h6->SetBinContent(1153,2);
   ecal_h6->SetBinContent(1154,8);
   ecal_h6->SetBinContent(1155,6);
   ecal_h6->SetBinContent(1156,6);
   ecal_h6->SetBinContent(1157,5);
   ecal_h6->SetBinContent(1158,5);
   ecal_h6->SetBinContent(1159,4);
   ecal_h6->SetBinContent(1160,6);
   ecal_h6->SetBinContent(1161,12);
   ecal_h6->SetBinContent(1162,7);
   ecal_h6->SetBinContent(1163,8);
   ecal_h6->SetBinContent(1164,7);
   ecal_h6->SetBinContent(1165,5);
   ecal_h6->SetBinContent(1166,5);
   ecal_h6->SetBinContent(1167,3);
   ecal_h6->SetBinContent(1168,6);
   ecal_h6->SetBinContent(1169,6);
   ecal_h6->SetBinContent(1170,7);
   ecal_h6->SetBinContent(1171,11);
   ecal_h6->SetBinContent(1172,8);
   ecal_h6->SetBinContent(1173,7);
   ecal_h6->SetBinContent(1174,3);
   ecal_h6->SetBinContent(1175,6);
   ecal_h6->SetBinContent(1176,4);
   ecal_h6->SetBinContent(1177,4);
   ecal_h6->SetBinContent(1178,2);
   ecal_h6->SetBinContent(1179,2);
   ecal_h6->SetBinContent(1180,7);
   ecal_h6->SetBinContent(1181,5);
   ecal_h6->SetBinContent(1182,7);
   ecal_h6->SetBinContent(1183,2);
   ecal_h6->SetBinContent(1184,7);
   ecal_h6->SetBinContent(1185,7);
   ecal_h6->SetBinContent(1186,6);
   ecal_h6->SetBinContent(1187,4);
   ecal_h6->SetBinContent(1188,4);
   ecal_h6->SetBinContent(1189,3);
   ecal_h6->SetBinContent(1190,4);
   ecal_h6->SetBinContent(1191,4);
   ecal_h6->SetBinContent(1192,4);
   ecal_h6->SetBinContent(1193,5);
   ecal_h6->SetBinContent(1194,4);
   ecal_h6->SetBinContent(1195,6);
   ecal_h6->SetBinContent(1196,6);
   ecal_h6->SetBinContent(1197,4);
   ecal_h6->SetBinContent(1198,4);
   ecal_h6->SetBinContent(1199,11);
   ecal_h6->SetBinContent(1200,6);
   ecal_h6->SetBinContent(1201,4);
   ecal_h6->SetBinContent(1202,4);
   ecal_h6->SetBinContent(1203,5);
   ecal_h6->SetBinContent(1204,1);
   ecal_h6->SetBinContent(1205,8);
   ecal_h6->SetBinContent(1206,7);
   ecal_h6->SetBinContent(1207,3);
   ecal_h6->SetBinContent(1208,6);
   ecal_h6->SetBinContent(1209,5);
   ecal_h6->SetBinContent(1210,1);
   ecal_h6->SetBinContent(1211,7);
   ecal_h6->SetBinContent(1212,5);
   ecal_h6->SetBinContent(1213,7);
   ecal_h6->SetBinContent(1214,8);
   ecal_h6->SetBinContent(1215,2);
   ecal_h6->SetBinContent(1216,2);
   ecal_h6->SetBinContent(1217,6);
   ecal_h6->SetBinContent(1218,7);
   ecal_h6->SetBinContent(1219,8);
   ecal_h6->SetBinContent(1220,5);
   ecal_h6->SetBinContent(1221,5);
   ecal_h6->SetBinContent(1222,4);
   ecal_h6->SetBinContent(1223,4);
   ecal_h6->SetBinContent(1224,7);
   ecal_h6->SetBinContent(1225,5);
   ecal_h6->SetBinContent(1226,3);
   ecal_h6->SetBinContent(1227,5);
   ecal_h6->SetBinContent(1228,4);
   ecal_h6->SetBinContent(1229,6);
   ecal_h6->SetBinContent(1230,2);
   ecal_h6->SetBinContent(1231,4);
   ecal_h6->SetBinContent(1232,5);
   ecal_h6->SetBinContent(1233,5);
   ecal_h6->SetBinContent(1234,6);
   ecal_h6->SetBinContent(1235,5);
   ecal_h6->SetBinContent(1236,7);
   ecal_h6->SetBinContent(1237,3);
   ecal_h6->SetBinContent(1238,7);
   ecal_h6->SetBinContent(1239,2);
   ecal_h6->SetBinContent(1240,5);
   ecal_h6->SetBinContent(1241,2);
   ecal_h6->SetBinContent(1242,3);
   ecal_h6->SetBinContent(1243,12);
   ecal_h6->SetBinContent(1244,3);
   ecal_h6->SetBinContent(1245,5);
   ecal_h6->SetBinContent(1246,6);
   ecal_h6->SetBinContent(1247,4);
   ecal_h6->SetBinContent(1248,5);
   ecal_h6->SetBinContent(1249,7);
   ecal_h6->SetBinContent(1250,4);
   ecal_h6->SetBinContent(1251,4);
   ecal_h6->SetBinContent(1252,5);
   ecal_h6->SetBinContent(1253,3);
   ecal_h6->SetBinContent(1254,3);
   ecal_h6->SetBinContent(1255,3);
   ecal_h6->SetBinContent(1256,2);
   ecal_h6->SetBinContent(1257,5);
   ecal_h6->SetBinContent(1258,6);
   ecal_h6->SetBinContent(1259,4);
   ecal_h6->SetBinContent(1260,2);
   ecal_h6->SetBinContent(1261,3);
   ecal_h6->SetBinContent(1262,4);
   ecal_h6->SetBinContent(1263,1);
   ecal_h6->SetBinContent(1264,2);
   ecal_h6->SetBinContent(1265,4);
   ecal_h6->SetBinContent(1266,5);
   ecal_h6->SetBinContent(1267,5);
   ecal_h6->SetBinContent(1268,4);
   ecal_h6->SetBinContent(1269,1);
   ecal_h6->SetBinContent(1270,3);
   ecal_h6->SetBinContent(1271,3);
   ecal_h6->SetBinContent(1272,4);
   ecal_h6->SetBinContent(1273,3);
   ecal_h6->SetBinContent(1275,5);
   ecal_h6->SetBinContent(1276,5);
   ecal_h6->SetBinContent(1277,4);
   ecal_h6->SetBinContent(1278,1);
   ecal_h6->SetBinContent(1279,8);
   ecal_h6->SetBinContent(1280,9);
   ecal_h6->SetBinContent(1281,2);
   ecal_h6->SetBinContent(1282,5);
   ecal_h6->SetBinContent(1283,4);
   ecal_h6->SetBinContent(1284,3);
   ecal_h6->SetBinContent(1285,4);
   ecal_h6->SetBinContent(1286,3);
   ecal_h6->SetBinContent(1287,2);
   ecal_h6->SetBinContent(1288,1);
   ecal_h6->SetBinContent(1289,2);
   ecal_h6->SetBinContent(1290,4);
   ecal_h6->SetBinContent(1291,7);
   ecal_h6->SetBinContent(1292,6);
   ecal_h6->SetBinContent(1293,3);
   ecal_h6->SetBinContent(1294,4);
   ecal_h6->SetBinContent(1295,3);
   ecal_h6->SetBinContent(1296,2);
   ecal_h6->SetBinContent(1297,3);
   ecal_h6->SetBinContent(1298,2);
   ecal_h6->SetBinContent(1300,3);
   ecal_h6->SetBinContent(1301,1);
   ecal_h6->SetBinContent(1302,3);
   ecal_h6->SetBinContent(1303,4);
   ecal_h6->SetBinContent(1304,6);
   ecal_h6->SetBinContent(1305,7);
   ecal_h6->SetBinContent(1306,2);
   ecal_h6->SetBinContent(1307,3);
   ecal_h6->SetBinContent(1308,2);
   ecal_h6->SetBinContent(1309,7);
   ecal_h6->SetBinContent(1310,5);
   ecal_h6->SetBinContent(1311,3);
   ecal_h6->SetBinContent(1312,4);
   ecal_h6->SetBinContent(1313,1);
   ecal_h6->SetBinContent(1315,2);
   ecal_h6->SetBinContent(1316,2);
   ecal_h6->SetBinContent(1318,5);
   ecal_h6->SetBinContent(1319,3);
   ecal_h6->SetBinContent(1320,5);
   ecal_h6->SetBinContent(1321,5);
   ecal_h6->SetBinContent(1322,2);
   ecal_h6->SetBinContent(1323,1);
   ecal_h6->SetBinContent(1324,3);
   ecal_h6->SetBinContent(1325,8);
   ecal_h6->SetBinContent(1326,3);
   ecal_h6->SetBinContent(1327,5);
   ecal_h6->SetBinContent(1328,4);
   ecal_h6->SetBinContent(1329,3);
   ecal_h6->SetBinContent(1330,3);
   ecal_h6->SetBinContent(1331,3);
   ecal_h6->SetBinContent(1332,2);
   ecal_h6->SetBinContent(1333,4);
   ecal_h6->SetBinContent(1334,5);
   ecal_h6->SetBinContent(1336,4);
   ecal_h6->SetBinContent(1337,2);
   ecal_h6->SetBinContent(1338,3);
   ecal_h6->SetBinContent(1339,4);
   ecal_h6->SetBinContent(1340,2);
   ecal_h6->SetBinContent(1341,2);
   ecal_h6->SetBinContent(1342,2);
   ecal_h6->SetBinContent(1343,4);
   ecal_h6->SetBinContent(1344,2);
   ecal_h6->SetBinContent(1345,2);
   ecal_h6->SetBinContent(1346,3);
   ecal_h6->SetBinContent(1347,3);
   ecal_h6->SetBinContent(1348,5);
   ecal_h6->SetBinContent(1349,4);
   ecal_h6->SetBinContent(1350,4);
   ecal_h6->SetBinContent(1351,5);
   ecal_h6->SetBinContent(1352,1);
   ecal_h6->SetBinContent(1353,5);
   ecal_h6->SetBinContent(1354,4);
   ecal_h6->SetBinContent(1355,2);
   ecal_h6->SetBinContent(1356,3);
   ecal_h6->SetBinContent(1357,1);
   ecal_h6->SetBinContent(1358,4);
   ecal_h6->SetBinContent(1359,1);
   ecal_h6->SetBinContent(1360,2);
   ecal_h6->SetBinContent(1361,2);
   ecal_h6->SetBinContent(1362,5);
   ecal_h6->SetBinContent(1363,3);
   ecal_h6->SetBinContent(1365,3);
   ecal_h6->SetBinContent(1366,6);
   ecal_h6->SetBinContent(1367,1);
   ecal_h6->SetBinContent(1368,6);
   ecal_h6->SetBinContent(1369,3);
   ecal_h6->SetBinContent(1371,3);
   ecal_h6->SetBinContent(1372,1);
   ecal_h6->SetBinContent(1373,1);
   ecal_h6->SetBinContent(1374,4);
   ecal_h6->SetBinContent(1375,4);
   ecal_h6->SetBinContent(1376,1);
   ecal_h6->SetBinContent(1377,3);
   ecal_h6->SetBinContent(1378,3);
   ecal_h6->SetBinContent(1379,5);
   ecal_h6->SetBinContent(1380,7);
   ecal_h6->SetBinContent(1382,5);
   ecal_h6->SetBinContent(1384,5);
   ecal_h6->SetBinContent(1385,1);
   ecal_h6->SetBinContent(1386,1);
   ecal_h6->SetBinContent(1387,2);
   ecal_h6->SetBinContent(1388,2);
   ecal_h6->SetBinContent(1389,4);
   ecal_h6->SetBinContent(1390,1);
   ecal_h6->SetBinContent(1391,2);
   ecal_h6->SetBinContent(1392,3);
   ecal_h6->SetBinContent(1393,4);
   ecal_h6->SetBinContent(1394,1);
   ecal_h6->SetBinContent(1395,4);
   ecal_h6->SetBinContent(1396,2);
   ecal_h6->SetBinContent(1398,2);
   ecal_h6->SetBinContent(1399,1);
   ecal_h6->SetBinContent(1400,1);
   ecal_h6->SetBinContent(1401,3);
   ecal_h6->SetBinContent(1402,2);
   ecal_h6->SetBinContent(1403,1);
   ecal_h6->SetBinContent(1404,4);
   ecal_h6->SetBinContent(1405,5);
   ecal_h6->SetBinContent(1406,2);
   ecal_h6->SetBinContent(1408,1);
   ecal_h6->SetBinContent(1409,1);
   ecal_h6->SetBinContent(1410,4);
   ecal_h6->SetBinContent(1411,1);
   ecal_h6->SetBinContent(1412,1);
   ecal_h6->SetBinContent(1414,1);
   ecal_h6->SetBinContent(1415,1);
   ecal_h6->SetBinContent(1416,6);
   ecal_h6->SetBinContent(1417,3);
   ecal_h6->SetBinContent(1418,1);
   ecal_h6->SetBinContent(1419,2);
   ecal_h6->SetBinContent(1420,2);
   ecal_h6->SetBinContent(1421,2);
   ecal_h6->SetBinContent(1422,2);
   ecal_h6->SetBinContent(1423,2);
   ecal_h6->SetBinContent(1424,2);
   ecal_h6->SetBinContent(1425,7);
   ecal_h6->SetBinContent(1426,2);
   ecal_h6->SetBinContent(1427,1);
   ecal_h6->SetBinContent(1428,1);
   ecal_h6->SetBinContent(1429,2);
   ecal_h6->SetBinContent(1431,2);
   ecal_h6->SetBinContent(1432,1);
   ecal_h6->SetBinContent(1434,1);
   ecal_h6->SetBinContent(1435,2);
   ecal_h6->SetBinContent(1436,3);
   ecal_h6->SetBinContent(1437,2);
   ecal_h6->SetBinContent(1438,1);
   ecal_h6->SetBinContent(1439,5);
   ecal_h6->SetBinContent(1440,2);
   ecal_h6->SetBinContent(1442,2);
   ecal_h6->SetBinContent(1443,3);
   ecal_h6->SetBinContent(1444,2);
   ecal_h6->SetBinContent(1445,3);
   ecal_h6->SetBinContent(1446,1);
   ecal_h6->SetBinContent(1447,3);
   ecal_h6->SetBinContent(1448,2);
   ecal_h6->SetBinContent(1449,2);
   ecal_h6->SetBinContent(1450,3);
   ecal_h6->SetBinContent(1453,2);
   ecal_h6->SetBinContent(1454,1);
   ecal_h6->SetBinContent(1456,7);
   ecal_h6->SetBinContent(1459,1);
   ecal_h6->SetBinContent(1460,5);
   ecal_h6->SetBinContent(1462,1);
   ecal_h6->SetBinContent(1463,1);
   ecal_h6->SetBinContent(1464,2);
   ecal_h6->SetBinContent(1465,2);
   ecal_h6->SetBinContent(1466,3);
   ecal_h6->SetBinContent(1467,1);
   ecal_h6->SetBinContent(1468,2);
   ecal_h6->SetBinContent(1469,1);
   ecal_h6->SetBinContent(1470,2);
   ecal_h6->SetBinContent(1471,4);
   ecal_h6->SetBinContent(1472,4);
   ecal_h6->SetBinContent(1474,2);
   ecal_h6->SetBinContent(1475,1);
   ecal_h6->SetBinContent(1476,1);
   ecal_h6->SetBinContent(1477,4);
   ecal_h6->SetBinContent(1478,3);
   ecal_h6->SetBinContent(1479,1);
   ecal_h6->SetBinContent(1480,3);
   ecal_h6->SetBinContent(1482,2);
   ecal_h6->SetBinContent(1483,4);
   ecal_h6->SetBinContent(1484,2);
   ecal_h6->SetBinContent(1485,1);
   ecal_h6->SetBinContent(1486,3);
   ecal_h6->SetBinContent(1487,2);
   ecal_h6->SetBinContent(1488,3);
   ecal_h6->SetBinContent(1489,3);
   ecal_h6->SetBinContent(1490,3);
   ecal_h6->SetBinContent(1491,5);
   ecal_h6->SetBinContent(1493,3);
   ecal_h6->SetBinContent(1494,5);
   ecal_h6->SetBinContent(1495,3);
   ecal_h6->SetBinContent(1496,1);
   ecal_h6->SetBinContent(1497,2);
   ecal_h6->SetBinContent(1498,1);
   ecal_h6->SetBinContent(1500,3);
   ecal_h6->SetBinContent(1501,2);
   ecal_h6->SetBinContent(1502,1);
   ecal_h6->SetBinContent(1503,2);
   ecal_h6->SetBinContent(1506,1);
   ecal_h6->SetBinContent(1507,1);
   ecal_h6->SetBinContent(1508,1);
   ecal_h6->SetBinContent(1509,1);
   ecal_h6->SetBinContent(1510,2);
   ecal_h6->SetBinContent(1512,1);
   ecal_h6->SetBinContent(1513,1);
   ecal_h6->SetBinContent(1514,2);
   ecal_h6->SetBinContent(1515,1);
   ecal_h6->SetBinContent(1516,1);
   ecal_h6->SetBinContent(1519,4);
   ecal_h6->SetBinContent(1520,1);
   ecal_h6->SetBinContent(1521,2);
   ecal_h6->SetBinContent(1522,1);
   ecal_h6->SetBinContent(1523,1);
   ecal_h6->SetBinContent(1524,3);
   ecal_h6->SetBinContent(1525,2);
   ecal_h6->SetBinContent(1526,6);
   ecal_h6->SetBinContent(1528,2);
   ecal_h6->SetBinContent(1529,4);
   ecal_h6->SetBinContent(1530,4);
   ecal_h6->SetBinContent(1533,3);
   ecal_h6->SetBinContent(1534,4);
   ecal_h6->SetBinContent(1536,1);
   ecal_h6->SetBinContent(1537,2);
   ecal_h6->SetBinContent(1539,1);
   ecal_h6->SetBinContent(1540,1);
   ecal_h6->SetBinContent(1541,1);
   ecal_h6->SetBinContent(1542,1);
   ecal_h6->SetBinContent(1543,1);
   ecal_h6->SetBinContent(1544,3);
   ecal_h6->SetBinContent(1545,2);
   ecal_h6->SetBinContent(1549,2);
   ecal_h6->SetBinContent(1551,3);
   ecal_h6->SetBinContent(1553,1);
   ecal_h6->SetBinContent(1554,1);
   ecal_h6->SetBinContent(1555,2);
   ecal_h6->SetBinContent(1557,1);
   ecal_h6->SetBinContent(1558,1);
   ecal_h6->SetBinContent(1559,3);
   ecal_h6->SetBinContent(1560,2);
   ecal_h6->SetBinContent(1561,1);
   ecal_h6->SetBinContent(1562,2);
   ecal_h6->SetBinContent(1564,1);
   ecal_h6->SetBinContent(1566,1);
   ecal_h6->SetBinContent(1567,3);
   ecal_h6->SetBinContent(1568,1);
   ecal_h6->SetBinContent(1570,3);
   ecal_h6->SetBinContent(1571,2);
   ecal_h6->SetBinContent(1572,1);
   ecal_h6->SetBinContent(1573,2);
   ecal_h6->SetBinContent(1575,1);
   ecal_h6->SetBinContent(1576,2);
   ecal_h6->SetBinContent(1577,3);
   ecal_h6->SetBinContent(1578,3);
   ecal_h6->SetBinContent(1579,2);
   ecal_h6->SetBinContent(1581,1);
   ecal_h6->SetBinContent(1585,2);
   ecal_h6->SetBinContent(1586,1);
   ecal_h6->SetBinContent(1587,1);
   ecal_h6->SetBinContent(1588,1);
   ecal_h6->SetBinContent(1589,1);
   ecal_h6->SetBinContent(1590,1);
   ecal_h6->SetBinContent(1592,1);
   ecal_h6->SetBinContent(1593,1);
   ecal_h6->SetBinContent(1594,1);
   ecal_h6->SetBinContent(1595,1);
   ecal_h6->SetBinContent(1596,2);
   ecal_h6->SetBinContent(1599,1);
   ecal_h6->SetBinContent(1600,2);
   ecal_h6->SetBinContent(1601,4);
   ecal_h6->SetBinContent(1603,1);
   ecal_h6->SetBinContent(1604,1);
   ecal_h6->SetBinContent(1606,3);
   ecal_h6->SetBinContent(1607,3);
   ecal_h6->SetBinContent(1608,2);
   ecal_h6->SetBinContent(1609,2);
   ecal_h6->SetBinContent(1614,1);
   ecal_h6->SetBinContent(1615,3);
   ecal_h6->SetBinContent(1616,2);
   ecal_h6->SetBinContent(1617,3);
   ecal_h6->SetBinContent(1618,3);
   ecal_h6->SetBinContent(1624,1);
   ecal_h6->SetBinContent(1625,3);
   ecal_h6->SetBinContent(1627,1);
   ecal_h6->SetBinContent(1628,1);
   ecal_h6->SetBinContent(1629,2);
   ecal_h6->SetBinContent(1631,1);
   ecal_h6->SetBinContent(1632,2);
   ecal_h6->SetBinContent(1634,2);
   ecal_h6->SetBinContent(1635,3);
   ecal_h6->SetBinContent(1636,2);
   ecal_h6->SetBinContent(1638,1);
   ecal_h6->SetBinContent(1639,1);
   ecal_h6->SetBinContent(1640,2);
   ecal_h6->SetBinContent(1641,3);
   ecal_h6->SetBinContent(1644,1);
   ecal_h6->SetBinContent(1647,1);
   ecal_h6->SetBinContent(1648,2);
   ecal_h6->SetBinContent(1650,2);
   ecal_h6->SetBinContent(1651,1);
   ecal_h6->SetBinContent(1653,1);
   ecal_h6->SetBinContent(1654,1);
   ecal_h6->SetBinContent(1658,1);
   ecal_h6->SetBinContent(1659,1);
   ecal_h6->SetBinContent(1661,1);
   ecal_h6->SetBinContent(1662,1);
   ecal_h6->SetBinContent(1663,1);
   ecal_h6->SetBinContent(1665,2);
   ecal_h6->SetBinContent(1666,2);
   ecal_h6->SetBinContent(1668,1);
   ecal_h6->SetBinContent(1670,1);
   ecal_h6->SetBinContent(1671,1);
   ecal_h6->SetBinContent(1672,1);
   ecal_h6->SetBinContent(1674,1);
   ecal_h6->SetBinContent(1675,1);
   ecal_h6->SetBinContent(1676,1);
   ecal_h6->SetBinContent(1678,1);
   ecal_h6->SetBinContent(1679,2);
   ecal_h6->SetBinContent(1682,1);
   ecal_h6->SetBinContent(1684,1);
   ecal_h6->SetBinContent(1685,2);
   ecal_h6->SetBinContent(1686,2);
   ecal_h6->SetBinContent(1689,1);
   ecal_h6->SetBinContent(1692,1);
   ecal_h6->SetBinContent(1694,1);
   ecal_h6->SetBinContent(1695,1);
   ecal_h6->SetBinContent(1696,1);
   ecal_h6->SetBinContent(1698,1);
   ecal_h6->SetBinContent(1699,1);
   ecal_h6->SetBinContent(1702,2);
   ecal_h6->SetBinContent(1705,1);
   ecal_h6->SetBinContent(1706,1);
   ecal_h6->SetBinContent(1707,1);
   ecal_h6->SetBinContent(1708,1);
   ecal_h6->SetBinContent(1709,3);
   ecal_h6->SetBinContent(1710,1);
   ecal_h6->SetBinContent(1711,2);
   ecal_h6->SetBinContent(1713,2);
   ecal_h6->SetBinContent(1715,3);
   ecal_h6->SetBinContent(1716,2);
   ecal_h6->SetBinContent(1718,1);
   ecal_h6->SetBinContent(1722,1);
   ecal_h6->SetBinContent(1723,4);
   ecal_h6->SetBinContent(1724,3);
   ecal_h6->SetBinContent(1728,3);
   ecal_h6->SetBinContent(1729,1);
   ecal_h6->SetBinContent(1731,2);
   ecal_h6->SetBinContent(1740,2);
   ecal_h6->SetBinContent(1741,2);
   ecal_h6->SetBinContent(1742,1);
   ecal_h6->SetBinContent(1744,2);
   ecal_h6->SetBinContent(1745,1);
   ecal_h6->SetBinContent(1746,2);
   ecal_h6->SetBinContent(1748,1);
   ecal_h6->SetBinContent(1752,2);
   ecal_h6->SetBinContent(1753,1);
   ecal_h6->SetBinContent(1754,1);
   ecal_h6->SetBinContent(1756,1);
   ecal_h6->SetBinContent(1757,1);
   ecal_h6->SetBinContent(1758,1);
   ecal_h6->SetBinContent(1761,2);
   ecal_h6->SetBinContent(1763,1);
   ecal_h6->SetBinContent(1764,1);
   ecal_h6->SetBinContent(1765,3);
   ecal_h6->SetBinContent(1767,1);
   ecal_h6->SetBinContent(1768,1);
   ecal_h6->SetBinContent(1769,2);
   ecal_h6->SetBinContent(1770,1);
   ecal_h6->SetBinContent(1771,1);
   ecal_h6->SetBinContent(1772,1);
   ecal_h6->SetBinContent(1773,3);
   ecal_h6->SetBinContent(1774,2);
   ecal_h6->SetBinContent(1775,2);
   ecal_h6->SetBinContent(1777,1);
   ecal_h6->SetBinContent(1778,1);
   ecal_h6->SetBinContent(1782,1);
   ecal_h6->SetBinContent(1784,1);
   ecal_h6->SetBinContent(1786,1);
   ecal_h6->SetBinContent(1787,1);
   ecal_h6->SetBinContent(1788,1);
   ecal_h6->SetBinContent(1789,1);
   ecal_h6->SetBinContent(1790,2);
   ecal_h6->SetBinContent(1791,1);
   ecal_h6->SetBinContent(1792,1);
   ecal_h6->SetBinContent(1794,1);
   ecal_h6->SetBinContent(1796,1);
   ecal_h6->SetBinContent(1797,1);
   ecal_h6->SetBinContent(1800,1);
   ecal_h6->SetBinContent(1801,2);
   ecal_h6->SetBinContent(1803,1);
   ecal_h6->SetBinContent(1805,2);
   ecal_h6->SetBinContent(1806,1);
   ecal_h6->SetBinContent(1807,2);
   ecal_h6->SetBinContent(1809,2);
   ecal_h6->SetBinContent(1810,1);
   ecal_h6->SetBinContent(1811,1);
   ecal_h6->SetBinContent(1812,1);
   ecal_h6->SetBinContent(1814,2);
   ecal_h6->SetBinContent(1815,1);
   ecal_h6->SetBinContent(1818,1);
   ecal_h6->SetBinContent(1821,1);
   ecal_h6->SetBinContent(1825,2);
   ecal_h6->SetBinContent(1826,1);
   ecal_h6->SetBinContent(1829,1);
   ecal_h6->SetBinContent(1830,1);
   ecal_h6->SetBinContent(1832,2);
   ecal_h6->SetBinContent(1834,1);
   ecal_h6->SetBinContent(1835,2);
   ecal_h6->SetBinContent(1837,3);
   ecal_h6->SetBinContent(1839,1);
   ecal_h6->SetBinContent(1840,1);
   ecal_h6->SetBinContent(1841,1);
   ecal_h6->SetBinContent(1843,1);
   ecal_h6->SetBinContent(1844,3);
   ecal_h6->SetBinContent(1845,2);
   ecal_h6->SetBinContent(1846,1);
   ecal_h6->SetBinContent(1847,1);
   ecal_h6->SetBinContent(1848,2);
   ecal_h6->SetBinContent(1849,1);
   ecal_h6->SetBinContent(1850,3);
   ecal_h6->SetBinContent(1854,2);
   ecal_h6->SetBinContent(1855,2);
   ecal_h6->SetBinContent(1856,1);
   ecal_h6->SetBinContent(1857,2);
   ecal_h6->SetBinContent(1858,1);
   ecal_h6->SetBinContent(1859,1);
   ecal_h6->SetBinContent(1860,1);
   ecal_h6->SetBinContent(1861,1);
   ecal_h6->SetBinContent(1862,2);
   ecal_h6->SetBinContent(1863,1);
   ecal_h6->SetBinContent(1869,1);
   ecal_h6->SetBinContent(1872,1);
   ecal_h6->SetBinContent(1873,1);
   ecal_h6->SetBinContent(1875,1);
   ecal_h6->SetBinContent(1877,1);
   ecal_h6->SetBinContent(1883,1);
   ecal_h6->SetBinContent(1884,1);
   ecal_h6->SetBinContent(1886,2);
   ecal_h6->SetBinContent(1889,1);
   ecal_h6->SetBinContent(1892,2);
   ecal_h6->SetBinContent(1895,1);
   ecal_h6->SetBinContent(1896,1);
   ecal_h6->SetBinContent(1900,1);
   ecal_h6->SetBinContent(1902,1);
   ecal_h6->SetBinContent(1903,1);
   ecal_h6->SetBinContent(1908,1);
   ecal_h6->SetBinContent(1910,2);
   ecal_h6->SetBinContent(1912,1);
   ecal_h6->SetBinContent(1915,1);
   ecal_h6->SetBinContent(1921,1);
   ecal_h6->SetBinContent(1922,1);
   ecal_h6->SetBinContent(1923,2);
   ecal_h6->SetBinContent(1926,2);
   ecal_h6->SetBinContent(1930,1);
   ecal_h6->SetBinContent(1938,1);
   ecal_h6->SetBinContent(1942,1);
   ecal_h6->SetBinContent(1946,1);
   ecal_h6->SetBinContent(1947,1);
   ecal_h6->SetBinContent(1948,1);
   ecal_h6->SetBinContent(1951,1);
   ecal_h6->SetBinContent(1957,1);
   ecal_h6->SetBinContent(1960,1);
   ecal_h6->SetBinContent(1962,1);
   ecal_h6->SetBinContent(1963,1);
   ecal_h6->SetBinContent(1965,1);
   ecal_h6->SetBinContent(1966,1);
   ecal_h6->SetBinContent(1969,1);
   ecal_h6->SetBinContent(1971,1);
   ecal_h6->SetBinContent(1977,1);
   ecal_h6->SetBinContent(1978,1);
   ecal_h6->SetBinContent(1982,1);
   ecal_h6->SetBinContent(1984,1);
   ecal_h6->SetBinContent(1988,1);
   ecal_h6->SetBinContent(1989,1);
   ecal_h6->SetBinContent(1990,1);
   ecal_h6->SetBinContent(1991,2);
   ecal_h6->SetBinContent(1996,1);
   ecal_h6->SetBinContent(1998,2);
   ecal_h6->SetBinContent(2003,1);
   ecal_h6->SetBinContent(2006,1);
   ecal_h6->SetBinContent(2016,1);
   ecal_h6->SetBinContent(2020,2);
   ecal_h6->SetBinContent(2024,1);
   ecal_h6->SetBinContent(2029,1);
   ecal_h6->SetBinContent(2031,1);
   ecal_h6->SetBinContent(2032,1);
   ecal_h6->SetBinContent(2033,1);
   ecal_h6->SetBinContent(2037,1);
   ecal_h6->SetBinContent(2043,1);
   ecal_h6->SetBinContent(2045,1);
   ecal_h6->SetBinContent(2047,1);
   ecal_h6->SetBinContent(2055,1);
   ecal_h6->SetBinContent(2056,1);
   ecal_h6->SetBinContent(2058,1);
   ecal_h6->SetBinContent(2062,3);
   ecal_h6->SetBinContent(2067,1);
   ecal_h6->SetBinContent(2073,1);
   ecal_h6->SetBinContent(2088,2);
   ecal_h6->SetBinContent(2104,1);
   ecal_h6->SetBinContent(2106,1);
   ecal_h6->SetBinContent(2116,1);
   ecal_h6->SetBinContent(2130,1);
   ecal_h6->SetBinContent(2133,2);
   ecal_h6->SetBinContent(2136,1);
   ecal_h6->SetBinContent(2140,1);
   ecal_h6->SetBinContent(2143,1);
   ecal_h6->SetBinContent(2151,1);
   ecal_h6->SetBinContent(2153,1);
   ecal_h6->SetBinContent(2157,1);
   ecal_h6->SetBinContent(2163,2);
   ecal_h6->SetBinContent(2165,2);
   ecal_h6->SetBinContent(2167,1);
   ecal_h6->SetBinContent(2168,1);
   ecal_h6->SetBinContent(2173,1);
   ecal_h6->SetBinContent(2178,2);
   ecal_h6->SetBinContent(2181,1);
   ecal_h6->SetBinContent(2182,1);
   ecal_h6->SetBinContent(2185,1);
   ecal_h6->SetBinContent(2203,1);
   ecal_h6->SetBinContent(2207,1);
   ecal_h6->SetBinContent(2210,2);
   ecal_h6->SetBinContent(2214,1);
   ecal_h6->SetBinContent(2219,1);
   ecal_h6->SetBinContent(2220,1);
   ecal_h6->SetBinContent(2229,1);
   ecal_h6->SetBinContent(2232,3);
   ecal_h6->SetBinContent(2233,1);
   ecal_h6->SetBinContent(2242,1);
   ecal_h6->SetBinContent(2244,1);
   ecal_h6->SetBinContent(2247,1);
   ecal_h6->SetBinContent(2255,1);
   ecal_h6->SetBinContent(2263,1);
   ecal_h6->SetBinContent(2265,1);
   ecal_h6->SetBinContent(2267,1);
   ecal_h6->SetBinContent(2275,1);
   ecal_h6->SetBinContent(2278,1);
   ecal_h6->SetBinContent(2284,1);
   ecal_h6->SetBinContent(2301,2);
   ecal_h6->SetBinContent(2307,1);
   ecal_h6->SetBinContent(2312,1);
   ecal_h6->SetBinContent(2318,1);
   ecal_h6->SetBinContent(2321,1);
   ecal_h6->SetBinContent(2322,1);
   ecal_h6->SetBinContent(2324,1);
   ecal_h6->SetBinContent(2332,1);
   ecal_h6->SetBinContent(2334,1);
   ecal_h6->SetBinContent(2335,2);
   ecal_h6->SetBinContent(2336,1);
   ecal_h6->SetBinContent(2337,1);
   ecal_h6->SetBinContent(2343,1);
   ecal_h6->SetBinContent(2344,1);
   ecal_h6->SetBinContent(2350,1);
   ecal_h6->SetBinContent(2352,1);
   ecal_h6->SetBinContent(2359,1);
   ecal_h6->SetBinContent(2361,1);
   ecal_h6->SetBinContent(2368,1);
   ecal_h6->SetBinContent(2372,1);
   ecal_h6->SetBinContent(2373,1);
   ecal_h6->SetBinContent(2376,2);
   ecal_h6->SetBinContent(2386,1);
   ecal_h6->SetBinContent(2388,1);
   ecal_h6->SetBinContent(2393,1);
   ecal_h6->SetBinContent(2404,2);
   ecal_h6->SetBinContent(2407,1);
   ecal_h6->SetBinContent(2408,1);
   ecal_h6->SetBinContent(2413,1);
   ecal_h6->SetBinContent(2420,1);
   ecal_h6->SetBinContent(2438,1);
   ecal_h6->SetBinContent(2443,1);
   ecal_h6->SetBinContent(2457,1);
   ecal_h6->SetBinContent(2461,1);
   ecal_h6->SetBinContent(2465,1);
   ecal_h6->SetBinContent(2470,1);
   ecal_h6->SetBinContent(2472,1);
   ecal_h6->SetBinContent(2477,1);
   ecal_h6->SetBinContent(2480,1);
   ecal_h6->SetBinContent(2490,1);
   ecal_h6->SetBinContent(2493,2);
   ecal_h6->SetBinContent(2508,1);
   ecal_h6->SetBinContent(2512,1);
   ecal_h6->SetBinContent(2514,1);
   ecal_h6->SetBinContent(2531,1);
   ecal_h6->SetBinContent(2564,1);
   ecal_h6->SetBinContent(2565,1);
   ecal_h6->SetBinContent(2568,1);
   ecal_h6->SetBinContent(2573,2);
   ecal_h6->SetBinContent(2574,1);
   ecal_h6->SetBinContent(2576,1);
   ecal_h6->SetBinContent(2588,1);
   ecal_h6->SetBinContent(2591,1);
   ecal_h6->SetBinContent(2595,1);
   ecal_h6->SetBinContent(2596,1);
   ecal_h6->SetBinContent(2611,1);
   ecal_h6->SetBinContent(2613,1);
   ecal_h6->SetBinContent(2627,1);
   ecal_h6->SetBinContent(2639,1);
   ecal_h6->SetBinContent(2653,1);
   ecal_h6->SetBinContent(2655,1);
   ecal_h6->SetBinContent(2656,1);
   ecal_h6->SetBinContent(2660,1);
   ecal_h6->SetBinContent(2666,2);
   ecal_h6->SetBinContent(2667,1);
   ecal_h6->SetBinContent(2677,1);
   ecal_h6->SetBinContent(2678,1);
   ecal_h6->SetBinContent(2680,1);
   ecal_h6->SetBinContent(2682,1);
   ecal_h6->SetBinContent(2687,1);
   ecal_h6->SetBinContent(2689,1);
   ecal_h6->SetBinContent(2692,1);
   ecal_h6->SetBinContent(2693,1);
   ecal_h6->SetBinContent(2696,1);
   ecal_h6->SetBinContent(2700,1);
   ecal_h6->SetBinContent(2701,1);
   ecal_h6->SetBinContent(2707,1);
   ecal_h6->SetBinContent(2720,1);
   ecal_h6->SetBinContent(2722,1);
   ecal_h6->SetBinContent(2725,1);
   ecal_h6->SetBinContent(2728,1);
   ecal_h6->SetBinContent(2732,1);
   ecal_h6->SetBinContent(2739,1);
   ecal_h6->SetBinContent(2747,1);
   ecal_h6->SetBinContent(2751,1);
   ecal_h6->SetBinContent(2765,1);
   ecal_h6->SetBinContent(2769,1);
   ecal_h6->SetBinContent(2773,1);
   ecal_h6->SetBinContent(2774,2);
   ecal_h6->SetBinContent(2807,1);
   ecal_h6->SetBinContent(2853,1);
   ecal_h6->SetBinContent(2870,1);
   ecal_h6->SetBinContent(2897,1);
   ecal_h6->SetBinContent(2915,1);
   ecal_h6->SetBinContent(3024,1);
   ecal_h6->SetMaximum(2.99943e+07);
   ecal_h6->SetEntries(5080675);
   ecal_h6->SetStats(0);

   ci = TColor::GetColor("#66cc33");
   ecal_h6->SetFillColor(ci);
   ecal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   ecal_h6->GetXaxis()->SetRange(136,225);
   ecal_h6->GetXaxis()->SetLabelFont(42);
   ecal_h6->GetXaxis()->SetLabelSize(0.035);
   ecal_h6->GetXaxis()->SetTitleSize(0.035);
   ecal_h6->GetXaxis()->SetTitleFont(42);
   ecal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   ecal_h6->GetYaxis()->SetLabelFont(42);
   ecal_h6->GetYaxis()->SetLabelSize(0.035);
   ecal_h6->GetYaxis()->SetTitleSize(0.035);
   ecal_h6->GetYaxis()->SetTitleFont(42);
   ecal_h6->GetZaxis()->SetLabelFont(42);
   ecal_h6->GetZaxis()->SetLabelSize(0.035);
   ecal_h6->GetZaxis()->SetTitleSize(0.035);
   ecal_h6->GetZaxis()->SetTitleFont(42);
   ecal_h6->Draw("hist same");
   
   TH1F *ecal_h6 = new TH1F("ecal_h6","",9000,0,2000);
   ecal_h6->SetBinContent(3,172386);
   ecal_h6->SetBinContent(4,333389);
   ecal_h6->SetBinContent(5,599886);
   ecal_h6->SetBinContent(6,523868);
   ecal_h6->SetBinContent(7,334831);
   ecal_h6->SetBinContent(8,236106);
   ecal_h6->SetBinContent(9,193813);
   ecal_h6->SetBinContent(10,172898);
   ecal_h6->SetBinContent(11,153432);
   ecal_h6->SetBinContent(12,134654);
   ecal_h6->SetBinContent(13,120096);
   ecal_h6->SetBinContent(14,108056);
   ecal_h6->SetBinContent(15,99589);
   ecal_h6->SetBinContent(16,90389);
   ecal_h6->SetBinContent(17,82684);
   ecal_h6->SetBinContent(18,75573);
   ecal_h6->SetBinContent(19,70445);
   ecal_h6->SetBinContent(20,65344);
   ecal_h6->SetBinContent(21,60572);
   ecal_h6->SetBinContent(22,56142);
   ecal_h6->SetBinContent(23,52493);
   ecal_h6->SetBinContent(24,48523);
   ecal_h6->SetBinContent(25,46026);
   ecal_h6->SetBinContent(26,42802);
   ecal_h6->SetBinContent(27,40478);
   ecal_h6->SetBinContent(28,38052);
   ecal_h6->SetBinContent(29,35949);
   ecal_h6->SetBinContent(30,33544);
   ecal_h6->SetBinContent(31,32333);
   ecal_h6->SetBinContent(32,30134);
   ecal_h6->SetBinContent(33,28448);
   ecal_h6->SetBinContent(34,27034);
   ecal_h6->SetBinContent(35,25796);
   ecal_h6->SetBinContent(36,24339);
   ecal_h6->SetBinContent(37,23082);
   ecal_h6->SetBinContent(38,22458);
   ecal_h6->SetBinContent(39,21234);
   ecal_h6->SetBinContent(40,20243);
   ecal_h6->SetBinContent(41,19210);
   ecal_h6->SetBinContent(42,18381);
   ecal_h6->SetBinContent(43,17389);
   ecal_h6->SetBinContent(44,16877);
   ecal_h6->SetBinContent(45,16274);
   ecal_h6->SetBinContent(46,15532);
   ecal_h6->SetBinContent(47,14890);
   ecal_h6->SetBinContent(48,14467);
   ecal_h6->SetBinContent(49,13782);
   ecal_h6->SetBinContent(50,13464);
   ecal_h6->SetBinContent(51,12983);
   ecal_h6->SetBinContent(52,12381);
   ecal_h6->SetBinContent(53,11865);
   ecal_h6->SetBinContent(54,11579);
   ecal_h6->SetBinContent(55,11023);
   ecal_h6->SetBinContent(56,10807);
   ecal_h6->SetBinContent(57,10286);
   ecal_h6->SetBinContent(58,9980);
   ecal_h6->SetBinContent(59,9851);
   ecal_h6->SetBinContent(60,9384);
   ecal_h6->SetBinContent(61,9135);
   ecal_h6->SetBinContent(62,8922);
   ecal_h6->SetBinContent(63,8714);
   ecal_h6->SetBinContent(64,8225);
   ecal_h6->SetBinContent(65,8056);
   ecal_h6->SetBinContent(66,7889);
   ecal_h6->SetBinContent(67,7656);
   ecal_h6->SetBinContent(68,7409);
   ecal_h6->SetBinContent(69,7176);
   ecal_h6->SetBinContent(70,6985);
   ecal_h6->SetBinContent(71,6691);
   ecal_h6->SetBinContent(72,6642);
   ecal_h6->SetBinContent(73,6431);
   ecal_h6->SetBinContent(74,6215);
   ecal_h6->SetBinContent(75,6157);
   ecal_h6->SetBinContent(76,6029);
   ecal_h6->SetBinContent(77,5848);
   ecal_h6->SetBinContent(78,5633);
   ecal_h6->SetBinContent(79,5481);
   ecal_h6->SetBinContent(80,5357);
   ecal_h6->SetBinContent(81,5393);
   ecal_h6->SetBinContent(82,5152);
   ecal_h6->SetBinContent(83,4971);
   ecal_h6->SetBinContent(84,4899);
   ecal_h6->SetBinContent(85,4847);
   ecal_h6->SetBinContent(86,4627);
   ecal_h6->SetBinContent(87,4611);
   ecal_h6->SetBinContent(88,4578);
   ecal_h6->SetBinContent(89,4375);
   ecal_h6->SetBinContent(90,4259);
   ecal_h6->SetBinContent(91,4216);
   ecal_h6->SetBinContent(92,4023);
   ecal_h6->SetBinContent(93,4054);
   ecal_h6->SetBinContent(94,3804);
   ecal_h6->SetBinContent(95,3793);
   ecal_h6->SetBinContent(96,3760);
   ecal_h6->SetBinContent(97,3645);
   ecal_h6->SetBinContent(98,3527);
   ecal_h6->SetBinContent(99,3472);
   ecal_h6->SetBinContent(100,3497);
   ecal_h6->SetBinContent(101,3402);
   ecal_h6->SetBinContent(102,3348);
   ecal_h6->SetBinContent(103,3318);
   ecal_h6->SetBinContent(104,3220);
   ecal_h6->SetBinContent(105,3223);
   ecal_h6->SetBinContent(106,3066);
   ecal_h6->SetBinContent(107,3104);
   ecal_h6->SetBinContent(108,3138);
   ecal_h6->SetBinContent(109,3003);
   ecal_h6->SetBinContent(110,2876);
   ecal_h6->SetBinContent(111,2936);
   ecal_h6->SetBinContent(112,2834);
   ecal_h6->SetBinContent(113,2719);
   ecal_h6->SetBinContent(114,2694);
   ecal_h6->SetBinContent(115,2623);
   ecal_h6->SetBinContent(116,2635);
   ecal_h6->SetBinContent(117,2676);
   ecal_h6->SetBinContent(118,2452);
   ecal_h6->SetBinContent(119,2502);
   ecal_h6->SetBinContent(120,2503);
   ecal_h6->SetBinContent(121,2321);
   ecal_h6->SetBinContent(122,2327);
   ecal_h6->SetBinContent(123,2367);
   ecal_h6->SetBinContent(124,2387);
   ecal_h6->SetBinContent(125,2237);
   ecal_h6->SetBinContent(126,2287);
   ecal_h6->SetBinContent(127,2177);
   ecal_h6->SetBinContent(128,2079);
   ecal_h6->SetBinContent(129,2161);
   ecal_h6->SetBinContent(130,2033);
   ecal_h6->SetBinContent(131,2033);
   ecal_h6->SetBinContent(132,2119);
   ecal_h6->SetBinContent(133,1969);
   ecal_h6->SetBinContent(134,2005);
   ecal_h6->SetBinContent(135,1979);
   ecal_h6->SetBinContent(136,1923);
   ecal_h6->SetBinContent(137,1992);
   ecal_h6->SetBinContent(138,1885);
   ecal_h6->SetBinContent(139,1833);
   ecal_h6->SetBinContent(140,1817);
   ecal_h6->SetBinContent(141,1873);
   ecal_h6->SetBinContent(142,1842);
   ecal_h6->SetBinContent(143,1773);
   ecal_h6->SetBinContent(144,1759);
   ecal_h6->SetBinContent(145,1720);
   ecal_h6->SetBinContent(146,1711);
   ecal_h6->SetBinContent(147,1650);
   ecal_h6->SetBinContent(148,1616);
   ecal_h6->SetBinContent(149,1624);
   ecal_h6->SetBinContent(150,1557);
   ecal_h6->SetBinContent(151,1641);
   ecal_h6->SetBinContent(152,1582);
   ecal_h6->SetBinContent(153,1569);
   ecal_h6->SetBinContent(154,1481);
   ecal_h6->SetBinContent(155,1516);
   ecal_h6->SetBinContent(156,1482);
   ecal_h6->SetBinContent(157,1456);
   ecal_h6->SetBinContent(158,1449);
   ecal_h6->SetBinContent(159,1422);
   ecal_h6->SetBinContent(160,1432);
   ecal_h6->SetBinContent(161,1363);
   ecal_h6->SetBinContent(162,1320);
   ecal_h6->SetBinContent(163,1407);
   ecal_h6->SetBinContent(164,1349);
   ecal_h6->SetBinContent(165,1357);
   ecal_h6->SetBinContent(166,1319);
   ecal_h6->SetBinContent(167,1356);
   ecal_h6->SetBinContent(168,1316);
   ecal_h6->SetBinContent(169,1241);
   ecal_h6->SetBinContent(170,1283);
   ecal_h6->SetBinContent(171,1282);
   ecal_h6->SetBinContent(172,1219);
   ecal_h6->SetBinContent(173,1257);
   ecal_h6->SetBinContent(174,1162);
   ecal_h6->SetBinContent(175,1163);
   ecal_h6->SetBinContent(176,1239);
   ecal_h6->SetBinContent(177,1185);
   ecal_h6->SetBinContent(178,1170);
   ecal_h6->SetBinContent(179,1156);
   ecal_h6->SetBinContent(180,1123);
   ecal_h6->SetBinContent(181,1069);
   ecal_h6->SetBinContent(182,1132);
   ecal_h6->SetBinContent(183,1058);
   ecal_h6->SetBinContent(184,1120);
   ecal_h6->SetBinContent(185,1094);
   ecal_h6->SetBinContent(186,1122);
   ecal_h6->SetBinContent(187,1072);
   ecal_h6->SetBinContent(188,1046);
   ecal_h6->SetBinContent(189,1040);
   ecal_h6->SetBinContent(190,1035);
   ecal_h6->SetBinContent(191,969);
   ecal_h6->SetBinContent(192,962);
   ecal_h6->SetBinContent(193,1003);
   ecal_h6->SetBinContent(194,1006);
   ecal_h6->SetBinContent(195,928);
   ecal_h6->SetBinContent(196,878);
   ecal_h6->SetBinContent(197,924);
   ecal_h6->SetBinContent(198,955);
   ecal_h6->SetBinContent(199,879);
   ecal_h6->SetBinContent(200,869);
   ecal_h6->SetBinContent(201,892);
   ecal_h6->SetBinContent(202,895);
   ecal_h6->SetBinContent(203,879);
   ecal_h6->SetBinContent(204,833);
   ecal_h6->SetBinContent(205,884);
   ecal_h6->SetBinContent(206,865);
   ecal_h6->SetBinContent(207,850);
   ecal_h6->SetBinContent(208,841);
   ecal_h6->SetBinContent(209,876);
   ecal_h6->SetBinContent(210,869);
   ecal_h6->SetBinContent(211,847);
   ecal_h6->SetBinContent(212,861);
   ecal_h6->SetBinContent(213,825);
   ecal_h6->SetBinContent(214,855);
   ecal_h6->SetBinContent(215,784);
   ecal_h6->SetBinContent(216,804);
   ecal_h6->SetBinContent(217,760);
   ecal_h6->SetBinContent(218,803);
   ecal_h6->SetBinContent(219,799);
   ecal_h6->SetBinContent(220,807);
   ecal_h6->SetBinContent(221,793);
   ecal_h6->SetBinContent(222,734);
   ecal_h6->SetBinContent(223,715);
   ecal_h6->SetBinContent(224,715);
   ecal_h6->SetBinContent(225,744);
   ecal_h6->SetBinContent(226,701);
   ecal_h6->SetBinContent(227,704);
   ecal_h6->SetBinContent(228,694);
   ecal_h6->SetBinContent(229,674);
   ecal_h6->SetBinContent(230,689);
   ecal_h6->SetBinContent(231,737);
   ecal_h6->SetBinContent(232,685);
   ecal_h6->SetBinContent(233,644);
   ecal_h6->SetBinContent(234,680);
   ecal_h6->SetBinContent(235,638);
   ecal_h6->SetBinContent(236,643);
   ecal_h6->SetBinContent(237,648);
   ecal_h6->SetBinContent(238,629);
   ecal_h6->SetBinContent(239,673);
   ecal_h6->SetBinContent(240,628);
   ecal_h6->SetBinContent(241,630);
   ecal_h6->SetBinContent(242,631);
   ecal_h6->SetBinContent(243,619);
   ecal_h6->SetBinContent(244,639);
   ecal_h6->SetBinContent(245,630);
   ecal_h6->SetBinContent(246,607);
   ecal_h6->SetBinContent(247,598);
   ecal_h6->SetBinContent(248,593);
   ecal_h6->SetBinContent(249,607);
   ecal_h6->SetBinContent(250,579);
   ecal_h6->SetBinContent(251,583);
   ecal_h6->SetBinContent(252,592);
   ecal_h6->SetBinContent(253,587);
   ecal_h6->SetBinContent(254,557);
   ecal_h6->SetBinContent(255,558);
   ecal_h6->SetBinContent(256,562);
   ecal_h6->SetBinContent(257,558);
   ecal_h6->SetBinContent(258,529);
   ecal_h6->SetBinContent(259,589);
   ecal_h6->SetBinContent(260,573);
   ecal_h6->SetBinContent(261,543);
   ecal_h6->SetBinContent(262,530);
   ecal_h6->SetBinContent(263,540);
   ecal_h6->SetBinContent(264,532);
   ecal_h6->SetBinContent(265,500);
   ecal_h6->SetBinContent(266,532);
   ecal_h6->SetBinContent(267,493);
   ecal_h6->SetBinContent(268,516);
   ecal_h6->SetBinContent(269,511);
   ecal_h6->SetBinContent(270,476);
   ecal_h6->SetBinContent(271,477);
   ecal_h6->SetBinContent(272,467);
   ecal_h6->SetBinContent(273,485);
   ecal_h6->SetBinContent(274,518);
   ecal_h6->SetBinContent(275,475);
   ecal_h6->SetBinContent(276,449);
   ecal_h6->SetBinContent(277,460);
   ecal_h6->SetBinContent(278,473);
   ecal_h6->SetBinContent(279,460);
   ecal_h6->SetBinContent(280,486);
   ecal_h6->SetBinContent(281,456);
   ecal_h6->SetBinContent(282,481);
   ecal_h6->SetBinContent(283,499);
   ecal_h6->SetBinContent(284,446);
   ecal_h6->SetBinContent(285,459);
   ecal_h6->SetBinContent(286,480);
   ecal_h6->SetBinContent(287,432);
   ecal_h6->SetBinContent(288,403);
   ecal_h6->SetBinContent(289,440);
   ecal_h6->SetBinContent(290,461);
   ecal_h6->SetBinContent(291,422);
   ecal_h6->SetBinContent(292,411);
   ecal_h6->SetBinContent(293,417);
   ecal_h6->SetBinContent(294,478);
   ecal_h6->SetBinContent(295,459);
   ecal_h6->SetBinContent(296,397);
   ecal_h6->SetBinContent(297,405);
   ecal_h6->SetBinContent(298,397);
   ecal_h6->SetBinContent(299,415);
   ecal_h6->SetBinContent(300,387);
   ecal_h6->SetBinContent(301,413);
   ecal_h6->SetBinContent(302,391);
   ecal_h6->SetBinContent(303,374);
   ecal_h6->SetBinContent(304,346);
   ecal_h6->SetBinContent(305,408);
   ecal_h6->SetBinContent(306,393);
   ecal_h6->SetBinContent(307,363);
   ecal_h6->SetBinContent(308,381);
   ecal_h6->SetBinContent(309,380);
   ecal_h6->SetBinContent(310,380);
   ecal_h6->SetBinContent(311,366);
   ecal_h6->SetBinContent(312,334);
   ecal_h6->SetBinContent(313,350);
   ecal_h6->SetBinContent(314,341);
   ecal_h6->SetBinContent(315,354);
   ecal_h6->SetBinContent(316,358);
   ecal_h6->SetBinContent(317,384);
   ecal_h6->SetBinContent(318,358);
   ecal_h6->SetBinContent(319,372);
   ecal_h6->SetBinContent(320,338);
   ecal_h6->SetBinContent(321,368);
   ecal_h6->SetBinContent(322,320);
   ecal_h6->SetBinContent(323,329);
   ecal_h6->SetBinContent(324,319);
   ecal_h6->SetBinContent(325,340);
   ecal_h6->SetBinContent(326,303);
   ecal_h6->SetBinContent(327,337);
   ecal_h6->SetBinContent(328,308);
   ecal_h6->SetBinContent(329,342);
   ecal_h6->SetBinContent(330,345);
   ecal_h6->SetBinContent(331,315);
   ecal_h6->SetBinContent(332,296);
   ecal_h6->SetBinContent(333,287);
   ecal_h6->SetBinContent(334,292);
   ecal_h6->SetBinContent(335,318);
   ecal_h6->SetBinContent(336,300);
   ecal_h6->SetBinContent(337,309);
   ecal_h6->SetBinContent(338,284);
   ecal_h6->SetBinContent(339,300);
   ecal_h6->SetBinContent(340,281);
   ecal_h6->SetBinContent(341,290);
   ecal_h6->SetBinContent(342,285);
   ecal_h6->SetBinContent(343,278);
   ecal_h6->SetBinContent(344,278);
   ecal_h6->SetBinContent(345,259);
   ecal_h6->SetBinContent(346,287);
   ecal_h6->SetBinContent(347,290);
   ecal_h6->SetBinContent(348,282);
   ecal_h6->SetBinContent(349,301);
   ecal_h6->SetBinContent(350,291);
   ecal_h6->SetBinContent(351,273);
   ecal_h6->SetBinContent(352,301);
   ecal_h6->SetBinContent(353,277);
   ecal_h6->SetBinContent(354,268);
   ecal_h6->SetBinContent(355,266);
   ecal_h6->SetBinContent(356,264);
   ecal_h6->SetBinContent(357,244);
   ecal_h6->SetBinContent(358,288);
   ecal_h6->SetBinContent(359,275);
   ecal_h6->SetBinContent(360,255);
   ecal_h6->SetBinContent(361,247);
   ecal_h6->SetBinContent(362,266);
   ecal_h6->SetBinContent(363,278);
   ecal_h6->SetBinContent(364,249);
   ecal_h6->SetBinContent(365,251);
   ecal_h6->SetBinContent(366,223);
   ecal_h6->SetBinContent(367,230);
   ecal_h6->SetBinContent(368,267);
   ecal_h6->SetBinContent(369,237);
   ecal_h6->SetBinContent(370,245);
   ecal_h6->SetBinContent(371,238);
   ecal_h6->SetBinContent(372,232);
   ecal_h6->SetBinContent(373,246);
   ecal_h6->SetBinContent(374,248);
   ecal_h6->SetBinContent(375,228);
   ecal_h6->SetBinContent(376,232);
   ecal_h6->SetBinContent(377,235);
   ecal_h6->SetBinContent(378,234);
   ecal_h6->SetBinContent(379,242);
   ecal_h6->SetBinContent(380,251);
   ecal_h6->SetBinContent(381,234);
   ecal_h6->SetBinContent(382,249);
   ecal_h6->SetBinContent(383,237);
   ecal_h6->SetBinContent(384,233);
   ecal_h6->SetBinContent(385,238);
   ecal_h6->SetBinContent(386,208);
   ecal_h6->SetBinContent(387,215);
   ecal_h6->SetBinContent(388,227);
   ecal_h6->SetBinContent(389,220);
   ecal_h6->SetBinContent(390,210);
   ecal_h6->SetBinContent(391,219);
   ecal_h6->SetBinContent(392,232);
   ecal_h6->SetBinContent(393,187);
   ecal_h6->SetBinContent(394,216);
   ecal_h6->SetBinContent(395,193);
   ecal_h6->SetBinContent(396,196);
   ecal_h6->SetBinContent(397,236);
   ecal_h6->SetBinContent(398,205);
   ecal_h6->SetBinContent(399,213);
   ecal_h6->SetBinContent(400,187);
   ecal_h6->SetBinContent(401,190);
   ecal_h6->SetBinContent(402,175);
   ecal_h6->SetBinContent(403,212);
   ecal_h6->SetBinContent(404,198);
   ecal_h6->SetBinContent(405,195);
   ecal_h6->SetBinContent(406,206);
   ecal_h6->SetBinContent(407,208);
   ecal_h6->SetBinContent(408,199);
   ecal_h6->SetBinContent(409,189);
   ecal_h6->SetBinContent(410,200);
   ecal_h6->SetBinContent(411,177);
   ecal_h6->SetBinContent(412,168);
   ecal_h6->SetBinContent(413,201);
   ecal_h6->SetBinContent(414,198);
   ecal_h6->SetBinContent(415,207);
   ecal_h6->SetBinContent(416,156);
   ecal_h6->SetBinContent(417,181);
   ecal_h6->SetBinContent(418,191);
   ecal_h6->SetBinContent(419,180);
   ecal_h6->SetBinContent(420,174);
   ecal_h6->SetBinContent(421,173);
   ecal_h6->SetBinContent(422,180);
   ecal_h6->SetBinContent(423,180);
   ecal_h6->SetBinContent(424,173);
   ecal_h6->SetBinContent(425,173);
   ecal_h6->SetBinContent(426,185);
   ecal_h6->SetBinContent(427,186);
   ecal_h6->SetBinContent(428,159);
   ecal_h6->SetBinContent(429,147);
   ecal_h6->SetBinContent(430,176);
   ecal_h6->SetBinContent(431,181);
   ecal_h6->SetBinContent(432,154);
   ecal_h6->SetBinContent(433,181);
   ecal_h6->SetBinContent(434,157);
   ecal_h6->SetBinContent(435,165);
   ecal_h6->SetBinContent(436,187);
   ecal_h6->SetBinContent(437,154);
   ecal_h6->SetBinContent(438,154);
   ecal_h6->SetBinContent(439,174);
   ecal_h6->SetBinContent(440,175);
   ecal_h6->SetBinContent(441,157);
   ecal_h6->SetBinContent(442,149);
   ecal_h6->SetBinContent(443,157);
   ecal_h6->SetBinContent(444,150);
   ecal_h6->SetBinContent(445,168);
   ecal_h6->SetBinContent(446,143);
   ecal_h6->SetBinContent(447,155);
   ecal_h6->SetBinContent(448,131);
   ecal_h6->SetBinContent(449,156);
   ecal_h6->SetBinContent(450,164);
   ecal_h6->SetBinContent(451,149);
   ecal_h6->SetBinContent(452,160);
   ecal_h6->SetBinContent(453,151);
   ecal_h6->SetBinContent(454,139);
   ecal_h6->SetBinContent(455,155);
   ecal_h6->SetBinContent(456,142);
   ecal_h6->SetBinContent(457,134);
   ecal_h6->SetBinContent(458,146);
   ecal_h6->SetBinContent(459,132);
   ecal_h6->SetBinContent(460,153);
   ecal_h6->SetBinContent(461,142);
   ecal_h6->SetBinContent(462,136);
   ecal_h6->SetBinContent(463,125);
   ecal_h6->SetBinContent(464,145);
   ecal_h6->SetBinContent(465,138);
   ecal_h6->SetBinContent(466,129);
   ecal_h6->SetBinContent(467,126);
   ecal_h6->SetBinContent(468,150);
   ecal_h6->SetBinContent(469,150);
   ecal_h6->SetBinContent(470,112);
   ecal_h6->SetBinContent(471,132);
   ecal_h6->SetBinContent(472,128);
   ecal_h6->SetBinContent(473,140);
   ecal_h6->SetBinContent(474,149);
   ecal_h6->SetBinContent(475,137);
   ecal_h6->SetBinContent(476,129);
   ecal_h6->SetBinContent(477,132);
   ecal_h6->SetBinContent(478,147);
   ecal_h6->SetBinContent(479,130);
   ecal_h6->SetBinContent(480,127);
   ecal_h6->SetBinContent(481,123);
   ecal_h6->SetBinContent(482,114);
   ecal_h6->SetBinContent(483,120);
   ecal_h6->SetBinContent(484,135);
   ecal_h6->SetBinContent(485,127);
   ecal_h6->SetBinContent(486,116);
   ecal_h6->SetBinContent(487,121);
   ecal_h6->SetBinContent(488,109);
   ecal_h6->SetBinContent(489,145);
   ecal_h6->SetBinContent(490,117);
   ecal_h6->SetBinContent(491,106);
   ecal_h6->SetBinContent(492,123);
   ecal_h6->SetBinContent(493,113);
   ecal_h6->SetBinContent(494,97);
   ecal_h6->SetBinContent(495,127);
   ecal_h6->SetBinContent(496,112);
   ecal_h6->SetBinContent(497,104);
   ecal_h6->SetBinContent(498,112);
   ecal_h6->SetBinContent(499,143);
   ecal_h6->SetBinContent(500,102);
   ecal_h6->SetBinContent(501,121);
   ecal_h6->SetBinContent(502,117);
   ecal_h6->SetBinContent(503,106);
   ecal_h6->SetBinContent(504,119);
   ecal_h6->SetBinContent(505,109);
   ecal_h6->SetBinContent(506,114);
   ecal_h6->SetBinContent(507,124);
   ecal_h6->SetBinContent(508,95);
   ecal_h6->SetBinContent(509,86);
   ecal_h6->SetBinContent(510,116);
   ecal_h6->SetBinContent(511,120);
   ecal_h6->SetBinContent(512,109);
   ecal_h6->SetBinContent(513,106);
   ecal_h6->SetBinContent(514,130);
   ecal_h6->SetBinContent(515,109);
   ecal_h6->SetBinContent(516,105);
   ecal_h6->SetBinContent(517,90);
   ecal_h6->SetBinContent(518,97);
   ecal_h6->SetBinContent(519,108);
   ecal_h6->SetBinContent(520,99);
   ecal_h6->SetBinContent(521,112);
   ecal_h6->SetBinContent(522,104);
   ecal_h6->SetBinContent(523,97);
   ecal_h6->SetBinContent(524,84);
   ecal_h6->SetBinContent(525,90);
   ecal_h6->SetBinContent(526,118);
   ecal_h6->SetBinContent(527,103);
   ecal_h6->SetBinContent(528,112);
   ecal_h6->SetBinContent(529,101);
   ecal_h6->SetBinContent(530,99);
   ecal_h6->SetBinContent(531,102);
   ecal_h6->SetBinContent(532,105);
   ecal_h6->SetBinContent(533,101);
   ecal_h6->SetBinContent(534,94);
   ecal_h6->SetBinContent(535,102);
   ecal_h6->SetBinContent(536,104);
   ecal_h6->SetBinContent(537,108);
   ecal_h6->SetBinContent(538,87);
   ecal_h6->SetBinContent(539,90);
   ecal_h6->SetBinContent(540,86);
   ecal_h6->SetBinContent(541,104);
   ecal_h6->SetBinContent(542,85);
   ecal_h6->SetBinContent(543,98);
   ecal_h6->SetBinContent(544,101);
   ecal_h6->SetBinContent(545,71);
   ecal_h6->SetBinContent(546,89);
   ecal_h6->SetBinContent(547,88);
   ecal_h6->SetBinContent(548,84);
   ecal_h6->SetBinContent(549,95);
   ecal_h6->SetBinContent(550,84);
   ecal_h6->SetBinContent(551,76);
   ecal_h6->SetBinContent(552,91);
   ecal_h6->SetBinContent(553,81);
   ecal_h6->SetBinContent(554,99);
   ecal_h6->SetBinContent(555,68);
   ecal_h6->SetBinContent(556,84);
   ecal_h6->SetBinContent(557,86);
   ecal_h6->SetBinContent(558,90);
   ecal_h6->SetBinContent(559,71);
   ecal_h6->SetBinContent(560,83);
   ecal_h6->SetBinContent(561,88);
   ecal_h6->SetBinContent(562,71);
   ecal_h6->SetBinContent(563,74);
   ecal_h6->SetBinContent(564,79);
   ecal_h6->SetBinContent(565,86);
   ecal_h6->SetBinContent(566,77);
   ecal_h6->SetBinContent(567,83);
   ecal_h6->SetBinContent(568,87);
   ecal_h6->SetBinContent(569,97);
   ecal_h6->SetBinContent(570,66);
   ecal_h6->SetBinContent(571,98);
   ecal_h6->SetBinContent(572,87);
   ecal_h6->SetBinContent(573,69);
   ecal_h6->SetBinContent(574,81);
   ecal_h6->SetBinContent(575,75);
   ecal_h6->SetBinContent(576,72);
   ecal_h6->SetBinContent(577,72);
   ecal_h6->SetBinContent(578,94);
   ecal_h6->SetBinContent(579,75);
   ecal_h6->SetBinContent(580,70);
   ecal_h6->SetBinContent(581,90);
   ecal_h6->SetBinContent(582,71);
   ecal_h6->SetBinContent(583,84);
   ecal_h6->SetBinContent(584,59);
   ecal_h6->SetBinContent(585,80);
   ecal_h6->SetBinContent(586,80);
   ecal_h6->SetBinContent(587,66);
   ecal_h6->SetBinContent(588,79);
   ecal_h6->SetBinContent(589,86);
   ecal_h6->SetBinContent(590,71);
   ecal_h6->SetBinContent(591,60);
   ecal_h6->SetBinContent(592,59);
   ecal_h6->SetBinContent(593,71);
   ecal_h6->SetBinContent(594,73);
   ecal_h6->SetBinContent(595,89);
   ecal_h6->SetBinContent(596,81);
   ecal_h6->SetBinContent(597,70);
   ecal_h6->SetBinContent(598,81);
   ecal_h6->SetBinContent(599,64);
   ecal_h6->SetBinContent(600,85);
   ecal_h6->SetBinContent(601,48);
   ecal_h6->SetBinContent(602,70);
   ecal_h6->SetBinContent(603,63);
   ecal_h6->SetBinContent(604,60);
   ecal_h6->SetBinContent(605,62);
   ecal_h6->SetBinContent(606,66);
   ecal_h6->SetBinContent(607,64);
   ecal_h6->SetBinContent(608,63);
   ecal_h6->SetBinContent(609,67);
   ecal_h6->SetBinContent(610,70);
   ecal_h6->SetBinContent(611,61);
   ecal_h6->SetBinContent(612,61);
   ecal_h6->SetBinContent(613,87);
   ecal_h6->SetBinContent(614,60);
   ecal_h6->SetBinContent(615,63);
   ecal_h6->SetBinContent(616,69);
   ecal_h6->SetBinContent(617,43);
   ecal_h6->SetBinContent(618,63);
   ecal_h6->SetBinContent(619,63);
   ecal_h6->SetBinContent(620,57);
   ecal_h6->SetBinContent(621,61);
   ecal_h6->SetBinContent(622,59);
   ecal_h6->SetBinContent(623,61);
   ecal_h6->SetBinContent(624,63);
   ecal_h6->SetBinContent(625,58);
   ecal_h6->SetBinContent(626,63);
   ecal_h6->SetBinContent(627,51);
   ecal_h6->SetBinContent(628,61);
   ecal_h6->SetBinContent(629,56);
   ecal_h6->SetBinContent(630,66);
   ecal_h6->SetBinContent(631,67);
   ecal_h6->SetBinContent(632,51);
   ecal_h6->SetBinContent(633,60);
   ecal_h6->SetBinContent(634,41);
   ecal_h6->SetBinContent(635,53);
   ecal_h6->SetBinContent(636,56);
   ecal_h6->SetBinContent(637,67);
   ecal_h6->SetBinContent(638,74);
   ecal_h6->SetBinContent(639,62);
   ecal_h6->SetBinContent(640,44);
   ecal_h6->SetBinContent(641,47);
   ecal_h6->SetBinContent(642,66);
   ecal_h6->SetBinContent(643,64);
   ecal_h6->SetBinContent(644,54);
   ecal_h6->SetBinContent(645,56);
   ecal_h6->SetBinContent(646,57);
   ecal_h6->SetBinContent(647,52);
   ecal_h6->SetBinContent(648,55);
   ecal_h6->SetBinContent(649,44);
   ecal_h6->SetBinContent(650,52);
   ecal_h6->SetBinContent(651,47);
   ecal_h6->SetBinContent(652,60);
   ecal_h6->SetBinContent(653,71);
   ecal_h6->SetBinContent(654,64);
   ecal_h6->SetBinContent(655,56);
   ecal_h6->SetBinContent(656,56);
   ecal_h6->SetBinContent(657,44);
   ecal_h6->SetBinContent(658,54);
   ecal_h6->SetBinContent(659,58);
   ecal_h6->SetBinContent(660,46);
   ecal_h6->SetBinContent(661,57);
   ecal_h6->SetBinContent(662,47);
   ecal_h6->SetBinContent(663,58);
   ecal_h6->SetBinContent(664,50);
   ecal_h6->SetBinContent(665,53);
   ecal_h6->SetBinContent(666,45);
   ecal_h6->SetBinContent(667,63);
   ecal_h6->SetBinContent(668,58);
   ecal_h6->SetBinContent(669,57);
   ecal_h6->SetBinContent(670,46);
   ecal_h6->SetBinContent(671,40);
   ecal_h6->SetBinContent(672,54);
   ecal_h6->SetBinContent(673,45);
   ecal_h6->SetBinContent(674,45);
   ecal_h6->SetBinContent(675,48);
   ecal_h6->SetBinContent(676,51);
   ecal_h6->SetBinContent(677,46);
   ecal_h6->SetBinContent(678,46);
   ecal_h6->SetBinContent(679,41);
   ecal_h6->SetBinContent(680,51);
   ecal_h6->SetBinContent(681,39);
   ecal_h6->SetBinContent(682,45);
   ecal_h6->SetBinContent(683,52);
   ecal_h6->SetBinContent(684,57);
   ecal_h6->SetBinContent(685,45);
   ecal_h6->SetBinContent(686,39);
   ecal_h6->SetBinContent(687,27);
   ecal_h6->SetBinContent(688,36);
   ecal_h6->SetBinContent(689,46);
   ecal_h6->SetBinContent(690,46);
   ecal_h6->SetBinContent(691,36);
   ecal_h6->SetBinContent(692,34);
   ecal_h6->SetBinContent(693,45);
   ecal_h6->SetBinContent(694,38);
   ecal_h6->SetBinContent(695,50);
   ecal_h6->SetBinContent(696,48);
   ecal_h6->SetBinContent(697,56);
   ecal_h6->SetBinContent(698,31);
   ecal_h6->SetBinContent(699,50);
   ecal_h6->SetBinContent(700,49);
   ecal_h6->SetBinContent(701,41);
   ecal_h6->SetBinContent(702,39);
   ecal_h6->SetBinContent(703,35);
   ecal_h6->SetBinContent(704,51);
   ecal_h6->SetBinContent(705,30);
   ecal_h6->SetBinContent(706,42);
   ecal_h6->SetBinContent(707,42);
   ecal_h6->SetBinContent(708,43);
   ecal_h6->SetBinContent(709,43);
   ecal_h6->SetBinContent(710,45);
   ecal_h6->SetBinContent(711,35);
   ecal_h6->SetBinContent(712,57);
   ecal_h6->SetBinContent(713,35);
   ecal_h6->SetBinContent(714,35);
   ecal_h6->SetBinContent(715,55);
   ecal_h6->SetBinContent(716,38);
   ecal_h6->SetBinContent(717,38);
   ecal_h6->SetBinContent(718,44);
   ecal_h6->SetBinContent(719,28);
   ecal_h6->SetBinContent(720,49);
   ecal_h6->SetBinContent(721,24);
   ecal_h6->SetBinContent(722,48);
   ecal_h6->SetBinContent(723,32);
   ecal_h6->SetBinContent(724,50);
   ecal_h6->SetBinContent(725,29);
   ecal_h6->SetBinContent(726,48);
   ecal_h6->SetBinContent(727,36);
   ecal_h6->SetBinContent(728,34);
   ecal_h6->SetBinContent(729,45);
   ecal_h6->SetBinContent(730,41);
   ecal_h6->SetBinContent(731,36);
   ecal_h6->SetBinContent(732,51);
   ecal_h6->SetBinContent(733,44);
   ecal_h6->SetBinContent(734,31);
   ecal_h6->SetBinContent(735,39);
   ecal_h6->SetBinContent(736,37);
   ecal_h6->SetBinContent(737,38);
   ecal_h6->SetBinContent(738,26);
   ecal_h6->SetBinContent(739,37);
   ecal_h6->SetBinContent(740,31);
   ecal_h6->SetBinContent(741,37);
   ecal_h6->SetBinContent(742,34);
   ecal_h6->SetBinContent(743,36);
   ecal_h6->SetBinContent(744,32);
   ecal_h6->SetBinContent(745,31);
   ecal_h6->SetBinContent(746,40);
   ecal_h6->SetBinContent(747,34);
   ecal_h6->SetBinContent(748,28);
   ecal_h6->SetBinContent(749,43);
   ecal_h6->SetBinContent(750,40);
   ecal_h6->SetBinContent(751,37);
   ecal_h6->SetBinContent(752,36);
   ecal_h6->SetBinContent(753,36);
   ecal_h6->SetBinContent(754,27);
   ecal_h6->SetBinContent(755,29);
   ecal_h6->SetBinContent(756,22);
   ecal_h6->SetBinContent(757,31);
   ecal_h6->SetBinContent(758,31);
   ecal_h6->SetBinContent(759,23);
   ecal_h6->SetBinContent(760,35);
   ecal_h6->SetBinContent(761,27);
   ecal_h6->SetBinContent(762,32);
   ecal_h6->SetBinContent(763,38);
   ecal_h6->SetBinContent(764,20);
   ecal_h6->SetBinContent(765,26);
   ecal_h6->SetBinContent(766,22);
   ecal_h6->SetBinContent(767,36);
   ecal_h6->SetBinContent(768,18);
   ecal_h6->SetBinContent(769,26);
   ecal_h6->SetBinContent(770,39);
   ecal_h6->SetBinContent(771,31);
   ecal_h6->SetBinContent(772,35);
   ecal_h6->SetBinContent(773,28);
   ecal_h6->SetBinContent(774,29);
   ecal_h6->SetBinContent(775,33);
   ecal_h6->SetBinContent(776,30);
   ecal_h6->SetBinContent(777,34);
   ecal_h6->SetBinContent(778,28);
   ecal_h6->SetBinContent(779,19);
   ecal_h6->SetBinContent(780,25);
   ecal_h6->SetBinContent(781,37);
   ecal_h6->SetBinContent(782,29);
   ecal_h6->SetBinContent(783,28);
   ecal_h6->SetBinContent(784,27);
   ecal_h6->SetBinContent(785,35);
   ecal_h6->SetBinContent(786,32);
   ecal_h6->SetBinContent(787,28);
   ecal_h6->SetBinContent(788,29);
   ecal_h6->SetBinContent(789,19);
   ecal_h6->SetBinContent(790,33);
   ecal_h6->SetBinContent(791,31);
   ecal_h6->SetBinContent(792,24);
   ecal_h6->SetBinContent(793,25);
   ecal_h6->SetBinContent(794,27);
   ecal_h6->SetBinContent(795,30);
   ecal_h6->SetBinContent(796,26);
   ecal_h6->SetBinContent(797,23);
   ecal_h6->SetBinContent(798,27);
   ecal_h6->SetBinContent(799,22);
   ecal_h6->SetBinContent(800,23);
   ecal_h6->SetBinContent(801,29);
   ecal_h6->SetBinContent(802,26);
   ecal_h6->SetBinContent(803,19);
   ecal_h6->SetBinContent(804,29);
   ecal_h6->SetBinContent(805,23);
   ecal_h6->SetBinContent(806,31);
   ecal_h6->SetBinContent(807,19);
   ecal_h6->SetBinContent(808,31);
   ecal_h6->SetBinContent(809,14);
   ecal_h6->SetBinContent(810,30);
   ecal_h6->SetBinContent(811,24);
   ecal_h6->SetBinContent(812,17);
   ecal_h6->SetBinContent(813,31);
   ecal_h6->SetBinContent(814,27);
   ecal_h6->SetBinContent(815,28);
   ecal_h6->SetBinContent(816,29);
   ecal_h6->SetBinContent(817,23);
   ecal_h6->SetBinContent(818,22);
   ecal_h6->SetBinContent(819,26);
   ecal_h6->SetBinContent(820,26);
   ecal_h6->SetBinContent(821,32);
   ecal_h6->SetBinContent(822,26);
   ecal_h6->SetBinContent(823,32);
   ecal_h6->SetBinContent(824,23);
   ecal_h6->SetBinContent(825,29);
   ecal_h6->SetBinContent(826,26);
   ecal_h6->SetBinContent(827,29);
   ecal_h6->SetBinContent(828,17);
   ecal_h6->SetBinContent(829,19);
   ecal_h6->SetBinContent(830,16);
   ecal_h6->SetBinContent(831,22);
   ecal_h6->SetBinContent(832,16);
   ecal_h6->SetBinContent(833,32);
   ecal_h6->SetBinContent(834,17);
   ecal_h6->SetBinContent(835,17);
   ecal_h6->SetBinContent(836,21);
   ecal_h6->SetBinContent(837,25);
   ecal_h6->SetBinContent(838,21);
   ecal_h6->SetBinContent(839,32);
   ecal_h6->SetBinContent(840,16);
   ecal_h6->SetBinContent(841,22);
   ecal_h6->SetBinContent(842,17);
   ecal_h6->SetBinContent(843,19);
   ecal_h6->SetBinContent(844,17);
   ecal_h6->SetBinContent(845,21);
   ecal_h6->SetBinContent(846,17);
   ecal_h6->SetBinContent(847,15);
   ecal_h6->SetBinContent(848,28);
   ecal_h6->SetBinContent(849,19);
   ecal_h6->SetBinContent(850,10);
   ecal_h6->SetBinContent(851,21);
   ecal_h6->SetBinContent(852,26);
   ecal_h6->SetBinContent(853,24);
   ecal_h6->SetBinContent(854,18);
   ecal_h6->SetBinContent(855,25);
   ecal_h6->SetBinContent(856,22);
   ecal_h6->SetBinContent(857,30);
   ecal_h6->SetBinContent(858,16);
   ecal_h6->SetBinContent(859,19);
   ecal_h6->SetBinContent(860,20);
   ecal_h6->SetBinContent(861,22);
   ecal_h6->SetBinContent(862,20);
   ecal_h6->SetBinContent(863,25);
   ecal_h6->SetBinContent(864,21);
   ecal_h6->SetBinContent(865,17);
   ecal_h6->SetBinContent(866,23);
   ecal_h6->SetBinContent(867,22);
   ecal_h6->SetBinContent(868,25);
   ecal_h6->SetBinContent(869,27);
   ecal_h6->SetBinContent(870,26);
   ecal_h6->SetBinContent(871,30);
   ecal_h6->SetBinContent(872,21);
   ecal_h6->SetBinContent(873,14);
   ecal_h6->SetBinContent(874,18);
   ecal_h6->SetBinContent(875,15);
   ecal_h6->SetBinContent(876,17);
   ecal_h6->SetBinContent(877,19);
   ecal_h6->SetBinContent(878,22);
   ecal_h6->SetBinContent(879,21);
   ecal_h6->SetBinContent(880,16);
   ecal_h6->SetBinContent(881,12);
   ecal_h6->SetBinContent(882,21);
   ecal_h6->SetBinContent(883,20);
   ecal_h6->SetBinContent(884,22);
   ecal_h6->SetBinContent(885,11);
   ecal_h6->SetBinContent(886,10);
   ecal_h6->SetBinContent(887,18);
   ecal_h6->SetBinContent(888,16);
   ecal_h6->SetBinContent(889,16);
   ecal_h6->SetBinContent(890,26);
   ecal_h6->SetBinContent(891,16);
   ecal_h6->SetBinContent(892,21);
   ecal_h6->SetBinContent(893,23);
   ecal_h6->SetBinContent(894,22);
   ecal_h6->SetBinContent(895,18);
   ecal_h6->SetBinContent(896,14);
   ecal_h6->SetBinContent(897,10);
   ecal_h6->SetBinContent(898,18);
   ecal_h6->SetBinContent(899,10);
   ecal_h6->SetBinContent(900,25);
   ecal_h6->SetBinContent(901,19);
   ecal_h6->SetBinContent(902,25);
   ecal_h6->SetBinContent(903,20);
   ecal_h6->SetBinContent(904,14);
   ecal_h6->SetBinContent(905,15);
   ecal_h6->SetBinContent(906,16);
   ecal_h6->SetBinContent(907,16);
   ecal_h6->SetBinContent(908,21);
   ecal_h6->SetBinContent(909,14);
   ecal_h6->SetBinContent(910,19);
   ecal_h6->SetBinContent(911,22);
   ecal_h6->SetBinContent(912,17);
   ecal_h6->SetBinContent(913,23);
   ecal_h6->SetBinContent(914,16);
   ecal_h6->SetBinContent(915,14);
   ecal_h6->SetBinContent(916,12);
   ecal_h6->SetBinContent(917,14);
   ecal_h6->SetBinContent(918,13);
   ecal_h6->SetBinContent(919,20);
   ecal_h6->SetBinContent(920,23);
   ecal_h6->SetBinContent(921,16);
   ecal_h6->SetBinContent(922,14);
   ecal_h6->SetBinContent(923,15);
   ecal_h6->SetBinContent(924,11);
   ecal_h6->SetBinContent(925,15);
   ecal_h6->SetBinContent(926,14);
   ecal_h6->SetBinContent(927,7);
   ecal_h6->SetBinContent(928,11);
   ecal_h6->SetBinContent(929,20);
   ecal_h6->SetBinContent(930,10);
   ecal_h6->SetBinContent(931,11);
   ecal_h6->SetBinContent(932,14);
   ecal_h6->SetBinContent(933,15);
   ecal_h6->SetBinContent(934,21);
   ecal_h6->SetBinContent(935,14);
   ecal_h6->SetBinContent(936,19);
   ecal_h6->SetBinContent(937,13);
   ecal_h6->SetBinContent(938,21);
   ecal_h6->SetBinContent(939,16);
   ecal_h6->SetBinContent(940,13);
   ecal_h6->SetBinContent(941,10);
   ecal_h6->SetBinContent(942,12);
   ecal_h6->SetBinContent(943,8);
   ecal_h6->SetBinContent(944,19);
   ecal_h6->SetBinContent(945,14);
   ecal_h6->SetBinContent(946,10);
   ecal_h6->SetBinContent(947,12);
   ecal_h6->SetBinContent(948,9);
   ecal_h6->SetBinContent(949,15);
   ecal_h6->SetBinContent(950,13);
   ecal_h6->SetBinContent(951,15);
   ecal_h6->SetBinContent(952,11);
   ecal_h6->SetBinContent(953,13);
   ecal_h6->SetBinContent(954,16);
   ecal_h6->SetBinContent(955,17);
   ecal_h6->SetBinContent(956,13);
   ecal_h6->SetBinContent(957,13);
   ecal_h6->SetBinContent(958,17);
   ecal_h6->SetBinContent(959,11);
   ecal_h6->SetBinContent(960,12);
   ecal_h6->SetBinContent(961,19);
   ecal_h6->SetBinContent(962,8);
   ecal_h6->SetBinContent(963,14);
   ecal_h6->SetBinContent(964,12);
   ecal_h6->SetBinContent(965,7);
   ecal_h6->SetBinContent(966,7);
   ecal_h6->SetBinContent(967,10);
   ecal_h6->SetBinContent(968,11);
   ecal_h6->SetBinContent(969,9);
   ecal_h6->SetBinContent(970,12);
   ecal_h6->SetBinContent(971,10);
   ecal_h6->SetBinContent(972,14);
   ecal_h6->SetBinContent(973,11);
   ecal_h6->SetBinContent(974,13);
   ecal_h6->SetBinContent(975,13);
   ecal_h6->SetBinContent(976,11);
   ecal_h6->SetBinContent(977,12);
   ecal_h6->SetBinContent(978,9);
   ecal_h6->SetBinContent(979,15);
   ecal_h6->SetBinContent(980,12);
   ecal_h6->SetBinContent(981,9);
   ecal_h6->SetBinContent(982,8);
   ecal_h6->SetBinContent(983,13);
   ecal_h6->SetBinContent(984,13);
   ecal_h6->SetBinContent(985,7);
   ecal_h6->SetBinContent(986,15);
   ecal_h6->SetBinContent(987,11);
   ecal_h6->SetBinContent(988,13);
   ecal_h6->SetBinContent(989,14);
   ecal_h6->SetBinContent(990,7);
   ecal_h6->SetBinContent(991,10);
   ecal_h6->SetBinContent(992,13);
   ecal_h6->SetBinContent(993,22);
   ecal_h6->SetBinContent(994,10);
   ecal_h6->SetBinContent(995,10);
   ecal_h6->SetBinContent(996,20);
   ecal_h6->SetBinContent(997,14);
   ecal_h6->SetBinContent(998,11);
   ecal_h6->SetBinContent(999,11);
   ecal_h6->SetBinContent(1000,10);
   ecal_h6->SetBinContent(1001,11);
   ecal_h6->SetBinContent(1002,10);
   ecal_h6->SetBinContent(1003,8);
   ecal_h6->SetBinContent(1004,9);
   ecal_h6->SetBinContent(1005,8);
   ecal_h6->SetBinContent(1006,16);
   ecal_h6->SetBinContent(1007,4);
   ecal_h6->SetBinContent(1008,7);
   ecal_h6->SetBinContent(1009,8);
   ecal_h6->SetBinContent(1010,9);
   ecal_h6->SetBinContent(1011,13);
   ecal_h6->SetBinContent(1012,8);
   ecal_h6->SetBinContent(1013,15);
   ecal_h6->SetBinContent(1014,15);
   ecal_h6->SetBinContent(1015,21);
   ecal_h6->SetBinContent(1016,8);
   ecal_h6->SetBinContent(1017,9);
   ecal_h6->SetBinContent(1018,12);
   ecal_h6->SetBinContent(1019,3);
   ecal_h6->SetBinContent(1020,3);
   ecal_h6->SetBinContent(1021,13);
   ecal_h6->SetBinContent(1022,11);
   ecal_h6->SetBinContent(1023,7);
   ecal_h6->SetBinContent(1024,14);
   ecal_h6->SetBinContent(1025,9);
   ecal_h6->SetBinContent(1026,5);
   ecal_h6->SetBinContent(1027,16);
   ecal_h6->SetBinContent(1028,12);
   ecal_h6->SetBinContent(1029,11);
   ecal_h6->SetBinContent(1030,9);
   ecal_h6->SetBinContent(1031,11);
   ecal_h6->SetBinContent(1032,12);
   ecal_h6->SetBinContent(1033,13);
   ecal_h6->SetBinContent(1034,11);
   ecal_h6->SetBinContent(1035,12);
   ecal_h6->SetBinContent(1036,12);
   ecal_h6->SetBinContent(1037,6);
   ecal_h6->SetBinContent(1038,12);
   ecal_h6->SetBinContent(1039,13);
   ecal_h6->SetBinContent(1040,11);
   ecal_h6->SetBinContent(1041,7);
   ecal_h6->SetBinContent(1042,12);
   ecal_h6->SetBinContent(1043,8);
   ecal_h6->SetBinContent(1044,13);
   ecal_h6->SetBinContent(1045,12);
   ecal_h6->SetBinContent(1046,8);
   ecal_h6->SetBinContent(1047,7);
   ecal_h6->SetBinContent(1048,11);
   ecal_h6->SetBinContent(1049,10);
   ecal_h6->SetBinContent(1050,13);
   ecal_h6->SetBinContent(1051,1);
   ecal_h6->SetBinContent(1052,13);
   ecal_h6->SetBinContent(1053,5);
   ecal_h6->SetBinContent(1054,19);
   ecal_h6->SetBinContent(1055,7);
   ecal_h6->SetBinContent(1056,10);
   ecal_h6->SetBinContent(1057,12);
   ecal_h6->SetBinContent(1058,13);
   ecal_h6->SetBinContent(1059,8);
   ecal_h6->SetBinContent(1060,10);
   ecal_h6->SetBinContent(1061,5);
   ecal_h6->SetBinContent(1062,12);
   ecal_h6->SetBinContent(1063,6);
   ecal_h6->SetBinContent(1064,8);
   ecal_h6->SetBinContent(1065,3);
   ecal_h6->SetBinContent(1066,4);
   ecal_h6->SetBinContent(1067,11);
   ecal_h6->SetBinContent(1068,7);
   ecal_h6->SetBinContent(1069,11);
   ecal_h6->SetBinContent(1070,9);
   ecal_h6->SetBinContent(1071,7);
   ecal_h6->SetBinContent(1072,11);
   ecal_h6->SetBinContent(1073,5);
   ecal_h6->SetBinContent(1074,6);
   ecal_h6->SetBinContent(1075,9);
   ecal_h6->SetBinContent(1076,3);
   ecal_h6->SetBinContent(1077,9);
   ecal_h6->SetBinContent(1078,4);
   ecal_h6->SetBinContent(1079,8);
   ecal_h6->SetBinContent(1080,9);
   ecal_h6->SetBinContent(1081,11);
   ecal_h6->SetBinContent(1082,10);
   ecal_h6->SetBinContent(1083,8);
   ecal_h6->SetBinContent(1084,11);
   ecal_h6->SetBinContent(1085,7);
   ecal_h6->SetBinContent(1086,9);
   ecal_h6->SetBinContent(1087,10);
   ecal_h6->SetBinContent(1088,6);
   ecal_h6->SetBinContent(1089,9);
   ecal_h6->SetBinContent(1090,8);
   ecal_h6->SetBinContent(1091,7);
   ecal_h6->SetBinContent(1092,10);
   ecal_h6->SetBinContent(1093,11);
   ecal_h6->SetBinContent(1094,8);
   ecal_h6->SetBinContent(1095,9);
   ecal_h6->SetBinContent(1096,5);
   ecal_h6->SetBinContent(1097,11);
   ecal_h6->SetBinContent(1098,7);
   ecal_h6->SetBinContent(1099,7);
   ecal_h6->SetBinContent(1100,11);
   ecal_h6->SetBinContent(1101,5);
   ecal_h6->SetBinContent(1102,8);
   ecal_h6->SetBinContent(1103,8);
   ecal_h6->SetBinContent(1104,3);
   ecal_h6->SetBinContent(1105,13);
   ecal_h6->SetBinContent(1106,7);
   ecal_h6->SetBinContent(1107,7);
   ecal_h6->SetBinContent(1108,14);
   ecal_h6->SetBinContent(1109,6);
   ecal_h6->SetBinContent(1110,8);
   ecal_h6->SetBinContent(1111,12);
   ecal_h6->SetBinContent(1112,5);
   ecal_h6->SetBinContent(1113,6);
   ecal_h6->SetBinContent(1114,6);
   ecal_h6->SetBinContent(1115,5);
   ecal_h6->SetBinContent(1116,8);
   ecal_h6->SetBinContent(1117,7);
   ecal_h6->SetBinContent(1118,5);
   ecal_h6->SetBinContent(1119,10);
   ecal_h6->SetBinContent(1120,6);
   ecal_h6->SetBinContent(1121,9);
   ecal_h6->SetBinContent(1122,7);
   ecal_h6->SetBinContent(1123,7);
   ecal_h6->SetBinContent(1124,11);
   ecal_h6->SetBinContent(1125,4);
   ecal_h6->SetBinContent(1126,7);
   ecal_h6->SetBinContent(1127,2);
   ecal_h6->SetBinContent(1128,3);
   ecal_h6->SetBinContent(1129,4);
   ecal_h6->SetBinContent(1130,6);
   ecal_h6->SetBinContent(1131,9);
   ecal_h6->SetBinContent(1132,7);
   ecal_h6->SetBinContent(1133,9);
   ecal_h6->SetBinContent(1134,7);
   ecal_h6->SetBinContent(1135,5);
   ecal_h6->SetBinContent(1136,5);
   ecal_h6->SetBinContent(1137,6);
   ecal_h6->SetBinContent(1138,7);
   ecal_h6->SetBinContent(1139,7);
   ecal_h6->SetBinContent(1140,11);
   ecal_h6->SetBinContent(1141,4);
   ecal_h6->SetBinContent(1142,3);
   ecal_h6->SetBinContent(1143,8);
   ecal_h6->SetBinContent(1144,5);
   ecal_h6->SetBinContent(1145,8);
   ecal_h6->SetBinContent(1146,4);
   ecal_h6->SetBinContent(1147,5);
   ecal_h6->SetBinContent(1148,4);
   ecal_h6->SetBinContent(1149,9);
   ecal_h6->SetBinContent(1150,6);
   ecal_h6->SetBinContent(1151,6);
   ecal_h6->SetBinContent(1152,8);
   ecal_h6->SetBinContent(1153,2);
   ecal_h6->SetBinContent(1154,8);
   ecal_h6->SetBinContent(1155,6);
   ecal_h6->SetBinContent(1156,6);
   ecal_h6->SetBinContent(1157,5);
   ecal_h6->SetBinContent(1158,5);
   ecal_h6->SetBinContent(1159,4);
   ecal_h6->SetBinContent(1160,6);
   ecal_h6->SetBinContent(1161,12);
   ecal_h6->SetBinContent(1162,7);
   ecal_h6->SetBinContent(1163,8);
   ecal_h6->SetBinContent(1164,7);
   ecal_h6->SetBinContent(1165,5);
   ecal_h6->SetBinContent(1166,5);
   ecal_h6->SetBinContent(1167,3);
   ecal_h6->SetBinContent(1168,6);
   ecal_h6->SetBinContent(1169,6);
   ecal_h6->SetBinContent(1170,7);
   ecal_h6->SetBinContent(1171,11);
   ecal_h6->SetBinContent(1172,8);
   ecal_h6->SetBinContent(1173,7);
   ecal_h6->SetBinContent(1174,3);
   ecal_h6->SetBinContent(1175,6);
   ecal_h6->SetBinContent(1176,4);
   ecal_h6->SetBinContent(1177,4);
   ecal_h6->SetBinContent(1178,2);
   ecal_h6->SetBinContent(1179,2);
   ecal_h6->SetBinContent(1180,7);
   ecal_h6->SetBinContent(1181,5);
   ecal_h6->SetBinContent(1182,7);
   ecal_h6->SetBinContent(1183,2);
   ecal_h6->SetBinContent(1184,7);
   ecal_h6->SetBinContent(1185,7);
   ecal_h6->SetBinContent(1186,6);
   ecal_h6->SetBinContent(1187,4);
   ecal_h6->SetBinContent(1188,4);
   ecal_h6->SetBinContent(1189,3);
   ecal_h6->SetBinContent(1190,4);
   ecal_h6->SetBinContent(1191,4);
   ecal_h6->SetBinContent(1192,4);
   ecal_h6->SetBinContent(1193,5);
   ecal_h6->SetBinContent(1194,4);
   ecal_h6->SetBinContent(1195,6);
   ecal_h6->SetBinContent(1196,6);
   ecal_h6->SetBinContent(1197,4);
   ecal_h6->SetBinContent(1198,4);
   ecal_h6->SetBinContent(1199,11);
   ecal_h6->SetBinContent(1200,6);
   ecal_h6->SetBinContent(1201,4);
   ecal_h6->SetBinContent(1202,4);
   ecal_h6->SetBinContent(1203,5);
   ecal_h6->SetBinContent(1204,1);
   ecal_h6->SetBinContent(1205,8);
   ecal_h6->SetBinContent(1206,7);
   ecal_h6->SetBinContent(1207,3);
   ecal_h6->SetBinContent(1208,6);
   ecal_h6->SetBinContent(1209,5);
   ecal_h6->SetBinContent(1210,1);
   ecal_h6->SetBinContent(1211,7);
   ecal_h6->SetBinContent(1212,5);
   ecal_h6->SetBinContent(1213,7);
   ecal_h6->SetBinContent(1214,8);
   ecal_h6->SetBinContent(1215,2);
   ecal_h6->SetBinContent(1216,2);
   ecal_h6->SetBinContent(1217,6);
   ecal_h6->SetBinContent(1218,7);
   ecal_h6->SetBinContent(1219,8);
   ecal_h6->SetBinContent(1220,5);
   ecal_h6->SetBinContent(1221,5);
   ecal_h6->SetBinContent(1222,4);
   ecal_h6->SetBinContent(1223,4);
   ecal_h6->SetBinContent(1224,7);
   ecal_h6->SetBinContent(1225,5);
   ecal_h6->SetBinContent(1226,3);
   ecal_h6->SetBinContent(1227,5);
   ecal_h6->SetBinContent(1228,4);
   ecal_h6->SetBinContent(1229,6);
   ecal_h6->SetBinContent(1230,2);
   ecal_h6->SetBinContent(1231,4);
   ecal_h6->SetBinContent(1232,5);
   ecal_h6->SetBinContent(1233,5);
   ecal_h6->SetBinContent(1234,6);
   ecal_h6->SetBinContent(1235,5);
   ecal_h6->SetBinContent(1236,7);
   ecal_h6->SetBinContent(1237,3);
   ecal_h6->SetBinContent(1238,7);
   ecal_h6->SetBinContent(1239,2);
   ecal_h6->SetBinContent(1240,5);
   ecal_h6->SetBinContent(1241,2);
   ecal_h6->SetBinContent(1242,3);
   ecal_h6->SetBinContent(1243,12);
   ecal_h6->SetBinContent(1244,3);
   ecal_h6->SetBinContent(1245,5);
   ecal_h6->SetBinContent(1246,6);
   ecal_h6->SetBinContent(1247,4);
   ecal_h6->SetBinContent(1248,5);
   ecal_h6->SetBinContent(1249,7);
   ecal_h6->SetBinContent(1250,4);
   ecal_h6->SetBinContent(1251,4);
   ecal_h6->SetBinContent(1252,5);
   ecal_h6->SetBinContent(1253,3);
   ecal_h6->SetBinContent(1254,3);
   ecal_h6->SetBinContent(1255,3);
   ecal_h6->SetBinContent(1256,2);
   ecal_h6->SetBinContent(1257,5);
   ecal_h6->SetBinContent(1258,6);
   ecal_h6->SetBinContent(1259,4);
   ecal_h6->SetBinContent(1260,2);
   ecal_h6->SetBinContent(1261,3);
   ecal_h6->SetBinContent(1262,4);
   ecal_h6->SetBinContent(1263,1);
   ecal_h6->SetBinContent(1264,2);
   ecal_h6->SetBinContent(1265,4);
   ecal_h6->SetBinContent(1266,5);
   ecal_h6->SetBinContent(1267,5);
   ecal_h6->SetBinContent(1268,4);
   ecal_h6->SetBinContent(1269,1);
   ecal_h6->SetBinContent(1270,3);
   ecal_h6->SetBinContent(1271,3);
   ecal_h6->SetBinContent(1272,4);
   ecal_h6->SetBinContent(1273,3);
   ecal_h6->SetBinContent(1275,5);
   ecal_h6->SetBinContent(1276,5);
   ecal_h6->SetBinContent(1277,4);
   ecal_h6->SetBinContent(1278,1);
   ecal_h6->SetBinContent(1279,8);
   ecal_h6->SetBinContent(1280,9);
   ecal_h6->SetBinContent(1281,2);
   ecal_h6->SetBinContent(1282,5);
   ecal_h6->SetBinContent(1283,4);
   ecal_h6->SetBinContent(1284,3);
   ecal_h6->SetBinContent(1285,4);
   ecal_h6->SetBinContent(1286,3);
   ecal_h6->SetBinContent(1287,2);
   ecal_h6->SetBinContent(1288,1);
   ecal_h6->SetBinContent(1289,2);
   ecal_h6->SetBinContent(1290,4);
   ecal_h6->SetBinContent(1291,7);
   ecal_h6->SetBinContent(1292,6);
   ecal_h6->SetBinContent(1293,3);
   ecal_h6->SetBinContent(1294,4);
   ecal_h6->SetBinContent(1295,3);
   ecal_h6->SetBinContent(1296,2);
   ecal_h6->SetBinContent(1297,3);
   ecal_h6->SetBinContent(1298,2);
   ecal_h6->SetBinContent(1300,3);
   ecal_h6->SetBinContent(1301,1);
   ecal_h6->SetBinContent(1302,3);
   ecal_h6->SetBinContent(1303,4);
   ecal_h6->SetBinContent(1304,6);
   ecal_h6->SetBinContent(1305,7);
   ecal_h6->SetBinContent(1306,2);
   ecal_h6->SetBinContent(1307,3);
   ecal_h6->SetBinContent(1308,2);
   ecal_h6->SetBinContent(1309,7);
   ecal_h6->SetBinContent(1310,5);
   ecal_h6->SetBinContent(1311,3);
   ecal_h6->SetBinContent(1312,4);
   ecal_h6->SetBinContent(1313,1);
   ecal_h6->SetBinContent(1315,2);
   ecal_h6->SetBinContent(1316,2);
   ecal_h6->SetBinContent(1318,5);
   ecal_h6->SetBinContent(1319,3);
   ecal_h6->SetBinContent(1320,5);
   ecal_h6->SetBinContent(1321,5);
   ecal_h6->SetBinContent(1322,2);
   ecal_h6->SetBinContent(1323,1);
   ecal_h6->SetBinContent(1324,3);
   ecal_h6->SetBinContent(1325,8);
   ecal_h6->SetBinContent(1326,3);
   ecal_h6->SetBinContent(1327,5);
   ecal_h6->SetBinContent(1328,4);
   ecal_h6->SetBinContent(1329,3);
   ecal_h6->SetBinContent(1330,3);
   ecal_h6->SetBinContent(1331,3);
   ecal_h6->SetBinContent(1332,2);
   ecal_h6->SetBinContent(1333,4);
   ecal_h6->SetBinContent(1334,5);
   ecal_h6->SetBinContent(1336,4);
   ecal_h6->SetBinContent(1337,2);
   ecal_h6->SetBinContent(1338,3);
   ecal_h6->SetBinContent(1339,4);
   ecal_h6->SetBinContent(1340,2);
   ecal_h6->SetBinContent(1341,2);
   ecal_h6->SetBinContent(1342,2);
   ecal_h6->SetBinContent(1343,4);
   ecal_h6->SetBinContent(1344,2);
   ecal_h6->SetBinContent(1345,2);
   ecal_h6->SetBinContent(1346,3);
   ecal_h6->SetBinContent(1347,3);
   ecal_h6->SetBinContent(1348,5);
   ecal_h6->SetBinContent(1349,4);
   ecal_h6->SetBinContent(1350,4);
   ecal_h6->SetBinContent(1351,5);
   ecal_h6->SetBinContent(1352,1);
   ecal_h6->SetBinContent(1353,5);
   ecal_h6->SetBinContent(1354,4);
   ecal_h6->SetBinContent(1355,2);
   ecal_h6->SetBinContent(1356,3);
   ecal_h6->SetBinContent(1357,1);
   ecal_h6->SetBinContent(1358,4);
   ecal_h6->SetBinContent(1359,1);
   ecal_h6->SetBinContent(1360,2);
   ecal_h6->SetBinContent(1361,2);
   ecal_h6->SetBinContent(1362,5);
   ecal_h6->SetBinContent(1363,3);
   ecal_h6->SetBinContent(1365,3);
   ecal_h6->SetBinContent(1366,6);
   ecal_h6->SetBinContent(1367,1);
   ecal_h6->SetBinContent(1368,6);
   ecal_h6->SetBinContent(1369,3);
   ecal_h6->SetBinContent(1371,3);
   ecal_h6->SetBinContent(1372,1);
   ecal_h6->SetBinContent(1373,1);
   ecal_h6->SetBinContent(1374,4);
   ecal_h6->SetBinContent(1375,4);
   ecal_h6->SetBinContent(1376,1);
   ecal_h6->SetBinContent(1377,3);
   ecal_h6->SetBinContent(1378,3);
   ecal_h6->SetBinContent(1379,5);
   ecal_h6->SetBinContent(1380,7);
   ecal_h6->SetBinContent(1382,5);
   ecal_h6->SetBinContent(1384,5);
   ecal_h6->SetBinContent(1385,1);
   ecal_h6->SetBinContent(1386,1);
   ecal_h6->SetBinContent(1387,2);
   ecal_h6->SetBinContent(1388,2);
   ecal_h6->SetBinContent(1389,4);
   ecal_h6->SetBinContent(1390,1);
   ecal_h6->SetBinContent(1391,2);
   ecal_h6->SetBinContent(1392,3);
   ecal_h6->SetBinContent(1393,4);
   ecal_h6->SetBinContent(1394,1);
   ecal_h6->SetBinContent(1395,4);
   ecal_h6->SetBinContent(1396,2);
   ecal_h6->SetBinContent(1398,2);
   ecal_h6->SetBinContent(1399,1);
   ecal_h6->SetBinContent(1400,1);
   ecal_h6->SetBinContent(1401,3);
   ecal_h6->SetBinContent(1402,2);
   ecal_h6->SetBinContent(1403,1);
   ecal_h6->SetBinContent(1404,4);
   ecal_h6->SetBinContent(1405,5);
   ecal_h6->SetBinContent(1406,2);
   ecal_h6->SetBinContent(1408,1);
   ecal_h6->SetBinContent(1409,1);
   ecal_h6->SetBinContent(1410,4);
   ecal_h6->SetBinContent(1411,1);
   ecal_h6->SetBinContent(1412,1);
   ecal_h6->SetBinContent(1414,1);
   ecal_h6->SetBinContent(1415,1);
   ecal_h6->SetBinContent(1416,6);
   ecal_h6->SetBinContent(1417,3);
   ecal_h6->SetBinContent(1418,1);
   ecal_h6->SetBinContent(1419,2);
   ecal_h6->SetBinContent(1420,2);
   ecal_h6->SetBinContent(1421,2);
   ecal_h6->SetBinContent(1422,2);
   ecal_h6->SetBinContent(1423,2);
   ecal_h6->SetBinContent(1424,2);
   ecal_h6->SetBinContent(1425,7);
   ecal_h6->SetBinContent(1426,2);
   ecal_h6->SetBinContent(1427,1);
   ecal_h6->SetBinContent(1428,1);
   ecal_h6->SetBinContent(1429,2);
   ecal_h6->SetBinContent(1431,2);
   ecal_h6->SetBinContent(1432,1);
   ecal_h6->SetBinContent(1434,1);
   ecal_h6->SetBinContent(1435,2);
   ecal_h6->SetBinContent(1436,3);
   ecal_h6->SetBinContent(1437,2);
   ecal_h6->SetBinContent(1438,1);
   ecal_h6->SetBinContent(1439,5);
   ecal_h6->SetBinContent(1440,2);
   ecal_h6->SetBinContent(1442,2);
   ecal_h6->SetBinContent(1443,3);
   ecal_h6->SetBinContent(1444,2);
   ecal_h6->SetBinContent(1445,3);
   ecal_h6->SetBinContent(1446,1);
   ecal_h6->SetBinContent(1447,3);
   ecal_h6->SetBinContent(1448,2);
   ecal_h6->SetBinContent(1449,2);
   ecal_h6->SetBinContent(1450,3);
   ecal_h6->SetBinContent(1453,2);
   ecal_h6->SetBinContent(1454,1);
   ecal_h6->SetBinContent(1456,7);
   ecal_h6->SetBinContent(1459,1);
   ecal_h6->SetBinContent(1460,5);
   ecal_h6->SetBinContent(1462,1);
   ecal_h6->SetBinContent(1463,1);
   ecal_h6->SetBinContent(1464,2);
   ecal_h6->SetBinContent(1465,2);
   ecal_h6->SetBinContent(1466,3);
   ecal_h6->SetBinContent(1467,1);
   ecal_h6->SetBinContent(1468,2);
   ecal_h6->SetBinContent(1469,1);
   ecal_h6->SetBinContent(1470,2);
   ecal_h6->SetBinContent(1471,4);
   ecal_h6->SetBinContent(1472,4);
   ecal_h6->SetBinContent(1474,2);
   ecal_h6->SetBinContent(1475,1);
   ecal_h6->SetBinContent(1476,1);
   ecal_h6->SetBinContent(1477,4);
   ecal_h6->SetBinContent(1478,3);
   ecal_h6->SetBinContent(1479,1);
   ecal_h6->SetBinContent(1480,3);
   ecal_h6->SetBinContent(1482,2);
   ecal_h6->SetBinContent(1483,4);
   ecal_h6->SetBinContent(1484,2);
   ecal_h6->SetBinContent(1485,1);
   ecal_h6->SetBinContent(1486,3);
   ecal_h6->SetBinContent(1487,2);
   ecal_h6->SetBinContent(1488,3);
   ecal_h6->SetBinContent(1489,3);
   ecal_h6->SetBinContent(1490,3);
   ecal_h6->SetBinContent(1491,5);
   ecal_h6->SetBinContent(1493,3);
   ecal_h6->SetBinContent(1494,5);
   ecal_h6->SetBinContent(1495,3);
   ecal_h6->SetBinContent(1496,1);
   ecal_h6->SetBinContent(1497,2);
   ecal_h6->SetBinContent(1498,1);
   ecal_h6->SetBinContent(1500,3);
   ecal_h6->SetBinContent(1501,2);
   ecal_h6->SetBinContent(1502,1);
   ecal_h6->SetBinContent(1503,2);
   ecal_h6->SetBinContent(1506,1);
   ecal_h6->SetBinContent(1507,1);
   ecal_h6->SetBinContent(1508,1);
   ecal_h6->SetBinContent(1509,1);
   ecal_h6->SetBinContent(1510,2);
   ecal_h6->SetBinContent(1512,1);
   ecal_h6->SetBinContent(1513,1);
   ecal_h6->SetBinContent(1514,2);
   ecal_h6->SetBinContent(1515,1);
   ecal_h6->SetBinContent(1516,1);
   ecal_h6->SetBinContent(1519,4);
   ecal_h6->SetBinContent(1520,1);
   ecal_h6->SetBinContent(1521,2);
   ecal_h6->SetBinContent(1522,1);
   ecal_h6->SetBinContent(1523,1);
   ecal_h6->SetBinContent(1524,3);
   ecal_h6->SetBinContent(1525,2);
   ecal_h6->SetBinContent(1526,6);
   ecal_h6->SetBinContent(1528,2);
   ecal_h6->SetBinContent(1529,4);
   ecal_h6->SetBinContent(1530,4);
   ecal_h6->SetBinContent(1533,3);
   ecal_h6->SetBinContent(1534,4);
   ecal_h6->SetBinContent(1536,1);
   ecal_h6->SetBinContent(1537,2);
   ecal_h6->SetBinContent(1539,1);
   ecal_h6->SetBinContent(1540,1);
   ecal_h6->SetBinContent(1541,1);
   ecal_h6->SetBinContent(1542,1);
   ecal_h6->SetBinContent(1543,1);
   ecal_h6->SetBinContent(1544,3);
   ecal_h6->SetBinContent(1545,2);
   ecal_h6->SetBinContent(1549,2);
   ecal_h6->SetBinContent(1551,3);
   ecal_h6->SetBinContent(1553,1);
   ecal_h6->SetBinContent(1554,1);
   ecal_h6->SetBinContent(1555,2);
   ecal_h6->SetBinContent(1557,1);
   ecal_h6->SetBinContent(1558,1);
   ecal_h6->SetBinContent(1559,3);
   ecal_h6->SetBinContent(1560,2);
   ecal_h6->SetBinContent(1561,1);
   ecal_h6->SetBinContent(1562,2);
   ecal_h6->SetBinContent(1564,1);
   ecal_h6->SetBinContent(1566,1);
   ecal_h6->SetBinContent(1567,3);
   ecal_h6->SetBinContent(1568,1);
   ecal_h6->SetBinContent(1570,3);
   ecal_h6->SetBinContent(1571,2);
   ecal_h6->SetBinContent(1572,1);
   ecal_h6->SetBinContent(1573,2);
   ecal_h6->SetBinContent(1575,1);
   ecal_h6->SetBinContent(1576,2);
   ecal_h6->SetBinContent(1577,3);
   ecal_h6->SetBinContent(1578,3);
   ecal_h6->SetBinContent(1579,2);
   ecal_h6->SetBinContent(1581,1);
   ecal_h6->SetBinContent(1585,2);
   ecal_h6->SetBinContent(1586,1);
   ecal_h6->SetBinContent(1587,1);
   ecal_h6->SetBinContent(1588,1);
   ecal_h6->SetBinContent(1589,1);
   ecal_h6->SetBinContent(1590,1);
   ecal_h6->SetBinContent(1592,1);
   ecal_h6->SetBinContent(1593,1);
   ecal_h6->SetBinContent(1594,1);
   ecal_h6->SetBinContent(1595,1);
   ecal_h6->SetBinContent(1596,2);
   ecal_h6->SetBinContent(1599,1);
   ecal_h6->SetBinContent(1600,2);
   ecal_h6->SetBinContent(1601,4);
   ecal_h6->SetBinContent(1603,1);
   ecal_h6->SetBinContent(1604,1);
   ecal_h6->SetBinContent(1606,3);
   ecal_h6->SetBinContent(1607,3);
   ecal_h6->SetBinContent(1608,2);
   ecal_h6->SetBinContent(1609,2);
   ecal_h6->SetBinContent(1614,1);
   ecal_h6->SetBinContent(1615,3);
   ecal_h6->SetBinContent(1616,2);
   ecal_h6->SetBinContent(1617,3);
   ecal_h6->SetBinContent(1618,3);
   ecal_h6->SetBinContent(1624,1);
   ecal_h6->SetBinContent(1625,3);
   ecal_h6->SetBinContent(1627,1);
   ecal_h6->SetBinContent(1628,1);
   ecal_h6->SetBinContent(1629,2);
   ecal_h6->SetBinContent(1631,1);
   ecal_h6->SetBinContent(1632,2);
   ecal_h6->SetBinContent(1634,2);
   ecal_h6->SetBinContent(1635,3);
   ecal_h6->SetBinContent(1636,2);
   ecal_h6->SetBinContent(1638,1);
   ecal_h6->SetBinContent(1639,1);
   ecal_h6->SetBinContent(1640,2);
   ecal_h6->SetBinContent(1641,3);
   ecal_h6->SetBinContent(1644,1);
   ecal_h6->SetBinContent(1647,1);
   ecal_h6->SetBinContent(1648,2);
   ecal_h6->SetBinContent(1650,2);
   ecal_h6->SetBinContent(1651,1);
   ecal_h6->SetBinContent(1653,1);
   ecal_h6->SetBinContent(1654,1);
   ecal_h6->SetBinContent(1658,1);
   ecal_h6->SetBinContent(1659,1);
   ecal_h6->SetBinContent(1661,1);
   ecal_h6->SetBinContent(1662,1);
   ecal_h6->SetBinContent(1663,1);
   ecal_h6->SetBinContent(1665,2);
   ecal_h6->SetBinContent(1666,2);
   ecal_h6->SetBinContent(1668,1);
   ecal_h6->SetBinContent(1670,1);
   ecal_h6->SetBinContent(1671,1);
   ecal_h6->SetBinContent(1672,1);
   ecal_h6->SetBinContent(1674,1);
   ecal_h6->SetBinContent(1675,1);
   ecal_h6->SetBinContent(1676,1);
   ecal_h6->SetBinContent(1678,1);
   ecal_h6->SetBinContent(1679,2);
   ecal_h6->SetBinContent(1682,1);
   ecal_h6->SetBinContent(1684,1);
   ecal_h6->SetBinContent(1685,2);
   ecal_h6->SetBinContent(1686,2);
   ecal_h6->SetBinContent(1689,1);
   ecal_h6->SetBinContent(1692,1);
   ecal_h6->SetBinContent(1694,1);
   ecal_h6->SetBinContent(1695,1);
   ecal_h6->SetBinContent(1696,1);
   ecal_h6->SetBinContent(1698,1);
   ecal_h6->SetBinContent(1699,1);
   ecal_h6->SetBinContent(1702,2);
   ecal_h6->SetBinContent(1705,1);
   ecal_h6->SetBinContent(1706,1);
   ecal_h6->SetBinContent(1707,1);
   ecal_h6->SetBinContent(1708,1);
   ecal_h6->SetBinContent(1709,3);
   ecal_h6->SetBinContent(1710,1);
   ecal_h6->SetBinContent(1711,2);
   ecal_h6->SetBinContent(1713,2);
   ecal_h6->SetBinContent(1715,3);
   ecal_h6->SetBinContent(1716,2);
   ecal_h6->SetBinContent(1718,1);
   ecal_h6->SetBinContent(1722,1);
   ecal_h6->SetBinContent(1723,4);
   ecal_h6->SetBinContent(1724,3);
   ecal_h6->SetBinContent(1728,3);
   ecal_h6->SetBinContent(1729,1);
   ecal_h6->SetBinContent(1731,2);
   ecal_h6->SetBinContent(1740,2);
   ecal_h6->SetBinContent(1741,2);
   ecal_h6->SetBinContent(1742,1);
   ecal_h6->SetBinContent(1744,2);
   ecal_h6->SetBinContent(1745,1);
   ecal_h6->SetBinContent(1746,2);
   ecal_h6->SetBinContent(1748,1);
   ecal_h6->SetBinContent(1752,2);
   ecal_h6->SetBinContent(1753,1);
   ecal_h6->SetBinContent(1754,1);
   ecal_h6->SetBinContent(1756,1);
   ecal_h6->SetBinContent(1757,1);
   ecal_h6->SetBinContent(1758,1);
   ecal_h6->SetBinContent(1761,2);
   ecal_h6->SetBinContent(1763,1);
   ecal_h6->SetBinContent(1764,1);
   ecal_h6->SetBinContent(1765,3);
   ecal_h6->SetBinContent(1767,1);
   ecal_h6->SetBinContent(1768,1);
   ecal_h6->SetBinContent(1769,2);
   ecal_h6->SetBinContent(1770,1);
   ecal_h6->SetBinContent(1771,1);
   ecal_h6->SetBinContent(1772,1);
   ecal_h6->SetBinContent(1773,3);
   ecal_h6->SetBinContent(1774,2);
   ecal_h6->SetBinContent(1775,2);
   ecal_h6->SetBinContent(1777,1);
   ecal_h6->SetBinContent(1778,1);
   ecal_h6->SetBinContent(1782,1);
   ecal_h6->SetBinContent(1784,1);
   ecal_h6->SetBinContent(1786,1);
   ecal_h6->SetBinContent(1787,1);
   ecal_h6->SetBinContent(1788,1);
   ecal_h6->SetBinContent(1789,1);
   ecal_h6->SetBinContent(1790,2);
   ecal_h6->SetBinContent(1791,1);
   ecal_h6->SetBinContent(1792,1);
   ecal_h6->SetBinContent(1794,1);
   ecal_h6->SetBinContent(1796,1);
   ecal_h6->SetBinContent(1797,1);
   ecal_h6->SetBinContent(1800,1);
   ecal_h6->SetBinContent(1801,2);
   ecal_h6->SetBinContent(1803,1);
   ecal_h6->SetBinContent(1805,2);
   ecal_h6->SetBinContent(1806,1);
   ecal_h6->SetBinContent(1807,2);
   ecal_h6->SetBinContent(1809,2);
   ecal_h6->SetBinContent(1810,1);
   ecal_h6->SetBinContent(1811,1);
   ecal_h6->SetBinContent(1812,1);
   ecal_h6->SetBinContent(1814,2);
   ecal_h6->SetBinContent(1815,1);
   ecal_h6->SetBinContent(1818,1);
   ecal_h6->SetBinContent(1821,1);
   ecal_h6->SetBinContent(1825,2);
   ecal_h6->SetBinContent(1826,1);
   ecal_h6->SetBinContent(1829,1);
   ecal_h6->SetBinContent(1830,1);
   ecal_h6->SetBinContent(1832,2);
   ecal_h6->SetBinContent(1834,1);
   ecal_h6->SetBinContent(1835,2);
   ecal_h6->SetBinContent(1837,3);
   ecal_h6->SetBinContent(1839,1);
   ecal_h6->SetBinContent(1840,1);
   ecal_h6->SetBinContent(1841,1);
   ecal_h6->SetBinContent(1843,1);
   ecal_h6->SetBinContent(1844,3);
   ecal_h6->SetBinContent(1845,2);
   ecal_h6->SetBinContent(1846,1);
   ecal_h6->SetBinContent(1847,1);
   ecal_h6->SetBinContent(1848,2);
   ecal_h6->SetBinContent(1849,1);
   ecal_h6->SetBinContent(1850,3);
   ecal_h6->SetBinContent(1854,2);
   ecal_h6->SetBinContent(1855,2);
   ecal_h6->SetBinContent(1856,1);
   ecal_h6->SetBinContent(1857,2);
   ecal_h6->SetBinContent(1858,1);
   ecal_h6->SetBinContent(1859,1);
   ecal_h6->SetBinContent(1860,1);
   ecal_h6->SetBinContent(1861,1);
   ecal_h6->SetBinContent(1862,2);
   ecal_h6->SetBinContent(1863,1);
   ecal_h6->SetBinContent(1869,1);
   ecal_h6->SetBinContent(1872,1);
   ecal_h6->SetBinContent(1873,1);
   ecal_h6->SetBinContent(1875,1);
   ecal_h6->SetBinContent(1877,1);
   ecal_h6->SetBinContent(1883,1);
   ecal_h6->SetBinContent(1884,1);
   ecal_h6->SetBinContent(1886,2);
   ecal_h6->SetBinContent(1889,1);
   ecal_h6->SetBinContent(1892,2);
   ecal_h6->SetBinContent(1895,1);
   ecal_h6->SetBinContent(1896,1);
   ecal_h6->SetBinContent(1900,1);
   ecal_h6->SetBinContent(1902,1);
   ecal_h6->SetBinContent(1903,1);
   ecal_h6->SetBinContent(1908,1);
   ecal_h6->SetBinContent(1910,2);
   ecal_h6->SetBinContent(1912,1);
   ecal_h6->SetBinContent(1915,1);
   ecal_h6->SetBinContent(1921,1);
   ecal_h6->SetBinContent(1922,1);
   ecal_h6->SetBinContent(1923,2);
   ecal_h6->SetBinContent(1926,2);
   ecal_h6->SetBinContent(1930,1);
   ecal_h6->SetBinContent(1938,1);
   ecal_h6->SetBinContent(1942,1);
   ecal_h6->SetBinContent(1946,1);
   ecal_h6->SetBinContent(1947,1);
   ecal_h6->SetBinContent(1948,1);
   ecal_h6->SetBinContent(1951,1);
   ecal_h6->SetBinContent(1957,1);
   ecal_h6->SetBinContent(1960,1);
   ecal_h6->SetBinContent(1962,1);
   ecal_h6->SetBinContent(1963,1);
   ecal_h6->SetBinContent(1965,1);
   ecal_h6->SetBinContent(1966,1);
   ecal_h6->SetBinContent(1969,1);
   ecal_h6->SetBinContent(1971,1);
   ecal_h6->SetBinContent(1977,1);
   ecal_h6->SetBinContent(1978,1);
   ecal_h6->SetBinContent(1982,1);
   ecal_h6->SetBinContent(1984,1);
   ecal_h6->SetBinContent(1988,1);
   ecal_h6->SetBinContent(1989,1);
   ecal_h6->SetBinContent(1990,1);
   ecal_h6->SetBinContent(1991,2);
   ecal_h6->SetBinContent(1996,1);
   ecal_h6->SetBinContent(1998,2);
   ecal_h6->SetBinContent(2003,1);
   ecal_h6->SetBinContent(2006,1);
   ecal_h6->SetBinContent(2016,1);
   ecal_h6->SetBinContent(2020,2);
   ecal_h6->SetBinContent(2024,1);
   ecal_h6->SetBinContent(2029,1);
   ecal_h6->SetBinContent(2031,1);
   ecal_h6->SetBinContent(2032,1);
   ecal_h6->SetBinContent(2033,1);
   ecal_h6->SetBinContent(2037,1);
   ecal_h6->SetBinContent(2043,1);
   ecal_h6->SetBinContent(2045,1);
   ecal_h6->SetBinContent(2047,1);
   ecal_h6->SetBinContent(2055,1);
   ecal_h6->SetBinContent(2056,1);
   ecal_h6->SetBinContent(2058,1);
   ecal_h6->SetBinContent(2062,3);
   ecal_h6->SetBinContent(2067,1);
   ecal_h6->SetBinContent(2073,1);
   ecal_h6->SetBinContent(2088,2);
   ecal_h6->SetBinContent(2104,1);
   ecal_h6->SetBinContent(2106,1);
   ecal_h6->SetBinContent(2116,1);
   ecal_h6->SetBinContent(2130,1);
   ecal_h6->SetBinContent(2133,2);
   ecal_h6->SetBinContent(2136,1);
   ecal_h6->SetBinContent(2140,1);
   ecal_h6->SetBinContent(2143,1);
   ecal_h6->SetBinContent(2151,1);
   ecal_h6->SetBinContent(2153,1);
   ecal_h6->SetBinContent(2157,1);
   ecal_h6->SetBinContent(2163,2);
   ecal_h6->SetBinContent(2165,2);
   ecal_h6->SetBinContent(2167,1);
   ecal_h6->SetBinContent(2168,1);
   ecal_h6->SetBinContent(2173,1);
   ecal_h6->SetBinContent(2178,2);
   ecal_h6->SetBinContent(2181,1);
   ecal_h6->SetBinContent(2182,1);
   ecal_h6->SetBinContent(2185,1);
   ecal_h6->SetBinContent(2203,1);
   ecal_h6->SetBinContent(2207,1);
   ecal_h6->SetBinContent(2210,2);
   ecal_h6->SetBinContent(2214,1);
   ecal_h6->SetBinContent(2219,1);
   ecal_h6->SetBinContent(2220,1);
   ecal_h6->SetBinContent(2229,1);
   ecal_h6->SetBinContent(2232,3);
   ecal_h6->SetBinContent(2233,1);
   ecal_h6->SetBinContent(2242,1);
   ecal_h6->SetBinContent(2244,1);
   ecal_h6->SetBinContent(2247,1);
   ecal_h6->SetBinContent(2255,1);
   ecal_h6->SetBinContent(2263,1);
   ecal_h6->SetBinContent(2265,1);
   ecal_h6->SetBinContent(2267,1);
   ecal_h6->SetBinContent(2275,1);
   ecal_h6->SetBinContent(2278,1);
   ecal_h6->SetBinContent(2284,1);
   ecal_h6->SetBinContent(2301,2);
   ecal_h6->SetBinContent(2307,1);
   ecal_h6->SetBinContent(2312,1);
   ecal_h6->SetBinContent(2318,1);
   ecal_h6->SetBinContent(2321,1);
   ecal_h6->SetBinContent(2322,1);
   ecal_h6->SetBinContent(2324,1);
   ecal_h6->SetBinContent(2332,1);
   ecal_h6->SetBinContent(2334,1);
   ecal_h6->SetBinContent(2335,2);
   ecal_h6->SetBinContent(2336,1);
   ecal_h6->SetBinContent(2337,1);
   ecal_h6->SetBinContent(2343,1);
   ecal_h6->SetBinContent(2344,1);
   ecal_h6->SetBinContent(2350,1);
   ecal_h6->SetBinContent(2352,1);
   ecal_h6->SetBinContent(2359,1);
   ecal_h6->SetBinContent(2361,1);
   ecal_h6->SetBinContent(2368,1);
   ecal_h6->SetBinContent(2372,1);
   ecal_h6->SetBinContent(2373,1);
   ecal_h6->SetBinContent(2376,2);
   ecal_h6->SetBinContent(2386,1);
   ecal_h6->SetBinContent(2388,1);
   ecal_h6->SetBinContent(2393,1);
   ecal_h6->SetBinContent(2404,2);
   ecal_h6->SetBinContent(2407,1);
   ecal_h6->SetBinContent(2408,1);
   ecal_h6->SetBinContent(2413,1);
   ecal_h6->SetBinContent(2420,1);
   ecal_h6->SetBinContent(2438,1);
   ecal_h6->SetBinContent(2443,1);
   ecal_h6->SetBinContent(2457,1);
   ecal_h6->SetBinContent(2461,1);
   ecal_h6->SetBinContent(2465,1);
   ecal_h6->SetBinContent(2470,1);
   ecal_h6->SetBinContent(2472,1);
   ecal_h6->SetBinContent(2477,1);
   ecal_h6->SetBinContent(2480,1);
   ecal_h6->SetBinContent(2490,1);
   ecal_h6->SetBinContent(2493,2);
   ecal_h6->SetBinContent(2508,1);
   ecal_h6->SetBinContent(2512,1);
   ecal_h6->SetBinContent(2514,1);
   ecal_h6->SetBinContent(2531,1);
   ecal_h6->SetBinContent(2564,1);
   ecal_h6->SetBinContent(2565,1);
   ecal_h6->SetBinContent(2568,1);
   ecal_h6->SetBinContent(2573,2);
   ecal_h6->SetBinContent(2574,1);
   ecal_h6->SetBinContent(2576,1);
   ecal_h6->SetBinContent(2588,1);
   ecal_h6->SetBinContent(2591,1);
   ecal_h6->SetBinContent(2595,1);
   ecal_h6->SetBinContent(2596,1);
   ecal_h6->SetBinContent(2611,1);
   ecal_h6->SetBinContent(2613,1);
   ecal_h6->SetBinContent(2627,1);
   ecal_h6->SetBinContent(2639,1);
   ecal_h6->SetBinContent(2653,1);
   ecal_h6->SetBinContent(2655,1);
   ecal_h6->SetBinContent(2656,1);
   ecal_h6->SetBinContent(2660,1);
   ecal_h6->SetBinContent(2666,2);
   ecal_h6->SetBinContent(2667,1);
   ecal_h6->SetBinContent(2677,1);
   ecal_h6->SetBinContent(2678,1);
   ecal_h6->SetBinContent(2680,1);
   ecal_h6->SetBinContent(2682,1);
   ecal_h6->SetBinContent(2687,1);
   ecal_h6->SetBinContent(2689,1);
   ecal_h6->SetBinContent(2692,1);
   ecal_h6->SetBinContent(2693,1);
   ecal_h6->SetBinContent(2696,1);
   ecal_h6->SetBinContent(2700,1);
   ecal_h6->SetBinContent(2701,1);
   ecal_h6->SetBinContent(2707,1);
   ecal_h6->SetBinContent(2720,1);
   ecal_h6->SetBinContent(2722,1);
   ecal_h6->SetBinContent(2725,1);
   ecal_h6->SetBinContent(2728,1);
   ecal_h6->SetBinContent(2732,1);
   ecal_h6->SetBinContent(2739,1);
   ecal_h6->SetBinContent(2747,1);
   ecal_h6->SetBinContent(2751,1);
   ecal_h6->SetBinContent(2765,1);
   ecal_h6->SetBinContent(2769,1);
   ecal_h6->SetBinContent(2773,1);
   ecal_h6->SetBinContent(2774,2);
   ecal_h6->SetBinContent(2807,1);
   ecal_h6->SetBinContent(2853,1);
   ecal_h6->SetBinContent(2870,1);
   ecal_h6->SetBinContent(2897,1);
   ecal_h6->SetBinContent(2915,1);
   ecal_h6->SetBinContent(3024,1);
   ecal_h6->SetMaximum(2.99943e+07);
   ecal_h6->SetEntries(5080675);
   ecal_h6->SetStats(0);

   ci = TColor::GetColor("#99cc33");
   ecal_h6->SetFillColor(ci);
   ecal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   ecal_h6->GetXaxis()->SetRange(226,441);
   ecal_h6->GetXaxis()->SetLabelFont(42);
   ecal_h6->GetXaxis()->SetLabelSize(0.035);
   ecal_h6->GetXaxis()->SetTitleSize(0.035);
   ecal_h6->GetXaxis()->SetTitleFont(42);
   ecal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   ecal_h6->GetYaxis()->SetLabelFont(42);
   ecal_h6->GetYaxis()->SetLabelSize(0.035);
   ecal_h6->GetYaxis()->SetTitleSize(0.035);
   ecal_h6->GetYaxis()->SetTitleFont(42);
   ecal_h6->GetZaxis()->SetLabelFont(42);
   ecal_h6->GetZaxis()->SetLabelSize(0.035);
   ecal_h6->GetZaxis()->SetTitleSize(0.035);
   ecal_h6->GetZaxis()->SetTitleFont(42);
   ecal_h6->Draw("hist same");
   
   TH1F *ecal_h6_track = new TH1F("ecal_h6_track","",9000,0,2000);
   ecal_h6_track->SetBinContent(3,15522);
   ecal_h6_track->SetBinContent(4,136535);
   ecal_h6_track->SetBinContent(5,313107);
   ecal_h6_track->SetBinContent(6,230854);
   ecal_h6_track->SetBinContent(7,97347);
   ecal_h6_track->SetBinContent(8,45846);
   ecal_h6_track->SetBinContent(9,30022);
   ecal_h6_track->SetBinContent(10,24220);
   ecal_h6_track->SetBinContent(11,19785);
   ecal_h6_track->SetBinContent(12,15086);
   ecal_h6_track->SetBinContent(13,11652);
   ecal_h6_track->SetBinContent(14,9637);
   ecal_h6_track->SetBinContent(15,8090);
   ecal_h6_track->SetBinContent(16,6800);
   ecal_h6_track->SetBinContent(17,5807);
   ecal_h6_track->SetBinContent(18,4963);
   ecal_h6_track->SetBinContent(19,4255);
   ecal_h6_track->SetBinContent(20,3797);
   ecal_h6_track->SetBinContent(21,3166);
   ecal_h6_track->SetBinContent(22,2808);
   ecal_h6_track->SetBinContent(23,2521);
   ecal_h6_track->SetBinContent(24,2112);
   ecal_h6_track->SetBinContent(25,1870);
   ecal_h6_track->SetBinContent(26,1663);
   ecal_h6_track->SetBinContent(27,1471);
   ecal_h6_track->SetBinContent(28,1279);
   ecal_h6_track->SetBinContent(29,1136);
   ecal_h6_track->SetBinContent(30,980);
   ecal_h6_track->SetBinContent(31,924);
   ecal_h6_track->SetBinContent(32,788);
   ecal_h6_track->SetBinContent(33,723);
   ecal_h6_track->SetBinContent(34,631);
   ecal_h6_track->SetBinContent(35,554);
   ecal_h6_track->SetBinContent(36,501);
   ecal_h6_track->SetBinContent(37,444);
   ecal_h6_track->SetBinContent(38,435);
   ecal_h6_track->SetBinContent(39,349);
   ecal_h6_track->SetBinContent(40,315);
   ecal_h6_track->SetBinContent(41,294);
   ecal_h6_track->SetBinContent(42,261);
   ecal_h6_track->SetBinContent(43,234);
   ecal_h6_track->SetBinContent(44,199);
   ecal_h6_track->SetBinContent(45,183);
   ecal_h6_track->SetBinContent(46,159);
   ecal_h6_track->SetBinContent(47,140);
   ecal_h6_track->SetBinContent(48,157);
   ecal_h6_track->SetBinContent(49,130);
   ecal_h6_track->SetBinContent(50,110);
   ecal_h6_track->SetBinContent(51,95);
   ecal_h6_track->SetBinContent(52,89);
   ecal_h6_track->SetBinContent(53,98);
   ecal_h6_track->SetBinContent(54,78);
   ecal_h6_track->SetBinContent(55,70);
   ecal_h6_track->SetBinContent(56,57);
   ecal_h6_track->SetBinContent(57,53);
   ecal_h6_track->SetBinContent(58,57);
   ecal_h6_track->SetBinContent(59,46);
   ecal_h6_track->SetBinContent(60,46);
   ecal_h6_track->SetBinContent(61,31);
   ecal_h6_track->SetBinContent(62,34);
   ecal_h6_track->SetBinContent(63,34);
   ecal_h6_track->SetBinContent(64,30);
   ecal_h6_track->SetBinContent(65,23);
   ecal_h6_track->SetBinContent(66,27);
   ecal_h6_track->SetBinContent(67,21);
   ecal_h6_track->SetBinContent(68,19);
   ecal_h6_track->SetBinContent(69,21);
   ecal_h6_track->SetBinContent(70,19);
   ecal_h6_track->SetBinContent(71,19);
   ecal_h6_track->SetBinContent(72,13);
   ecal_h6_track->SetBinContent(73,8);
   ecal_h6_track->SetBinContent(74,8);
   ecal_h6_track->SetBinContent(75,7);
   ecal_h6_track->SetBinContent(76,11);
   ecal_h6_track->SetBinContent(77,8);
   ecal_h6_track->SetBinContent(78,7);
   ecal_h6_track->SetBinContent(79,9);
   ecal_h6_track->SetBinContent(80,3);
   ecal_h6_track->SetBinContent(81,8);
   ecal_h6_track->SetBinContent(82,4);
   ecal_h6_track->SetBinContent(83,10);
   ecal_h6_track->SetBinContent(84,9);
   ecal_h6_track->SetBinContent(85,2);
   ecal_h6_track->SetBinContent(86,4);
   ecal_h6_track->SetBinContent(87,5);
   ecal_h6_track->SetBinContent(88,5);
   ecal_h6_track->SetBinContent(89,4);
   ecal_h6_track->SetBinContent(90,1);
   ecal_h6_track->SetBinContent(91,4);
   ecal_h6_track->SetBinContent(92,2);
   ecal_h6_track->SetBinContent(93,2);
   ecal_h6_track->SetBinContent(95,6);
   ecal_h6_track->SetBinContent(96,3);
   ecal_h6_track->SetBinContent(97,2);
   ecal_h6_track->SetBinContent(98,3);
   ecal_h6_track->SetBinContent(100,1);
   ecal_h6_track->SetBinContent(101,2);
   ecal_h6_track->SetBinContent(102,2);
   ecal_h6_track->SetBinContent(103,1);
   ecal_h6_track->SetBinContent(104,1);
   ecal_h6_track->SetBinContent(105,5);
   ecal_h6_track->SetBinContent(106,1);
   ecal_h6_track->SetBinContent(107,2);
   ecal_h6_track->SetBinContent(108,1);
   ecal_h6_track->SetBinContent(109,3);
   ecal_h6_track->SetBinContent(110,1);
   ecal_h6_track->SetBinContent(111,2);
   ecal_h6_track->SetBinContent(112,1);
   ecal_h6_track->SetBinContent(113,1);
   ecal_h6_track->SetBinContent(114,2);
   ecal_h6_track->SetBinContent(116,3);
   ecal_h6_track->SetBinContent(117,2);
   ecal_h6_track->SetBinContent(118,3);
   ecal_h6_track->SetBinContent(119,1);
   ecal_h6_track->SetBinContent(122,1);
   ecal_h6_track->SetBinContent(123,2);
   ecal_h6_track->SetBinContent(125,2);
   ecal_h6_track->SetBinContent(126,1);
   ecal_h6_track->SetBinContent(127,1);
   ecal_h6_track->SetBinContent(128,1);
   ecal_h6_track->SetBinContent(129,3);
   ecal_h6_track->SetBinContent(131,1);
   ecal_h6_track->SetBinContent(132,3);
   ecal_h6_track->SetBinContent(133,2);
   ecal_h6_track->SetBinContent(134,1);
   ecal_h6_track->SetBinContent(139,1);
   ecal_h6_track->SetBinContent(140,1);
   ecal_h6_track->SetBinContent(142,1);
   ecal_h6_track->SetBinContent(143,2);
   ecal_h6_track->SetBinContent(146,1);
   ecal_h6_track->SetBinContent(148,1);
   ecal_h6_track->SetBinContent(149,1);
   ecal_h6_track->SetBinContent(155,2);
   ecal_h6_track->SetBinContent(156,1);
   ecal_h6_track->SetBinContent(157,3);
   ecal_h6_track->SetBinContent(158,2);
   ecal_h6_track->SetBinContent(159,2);
   ecal_h6_track->SetBinContent(160,2);
   ecal_h6_track->SetBinContent(161,1);
   ecal_h6_track->SetBinContent(162,1);
   ecal_h6_track->SetBinContent(166,2);
   ecal_h6_track->SetBinContent(168,1);
   ecal_h6_track->SetBinContent(170,1);
   ecal_h6_track->SetBinContent(172,1);
   ecal_h6_track->SetBinContent(177,1);
   ecal_h6_track->SetBinContent(178,1);
   ecal_h6_track->SetBinContent(180,1);
   ecal_h6_track->SetBinContent(183,1);
   ecal_h6_track->SetBinContent(184,4);
   ecal_h6_track->SetBinContent(186,2);
   ecal_h6_track->SetBinContent(187,2);
   ecal_h6_track->SetBinContent(190,2);
   ecal_h6_track->SetBinContent(191,1);
   ecal_h6_track->SetBinContent(193,2);
   ecal_h6_track->SetBinContent(202,1);
   ecal_h6_track->SetBinContent(208,1);
   ecal_h6_track->SetBinContent(212,1);
   ecal_h6_track->SetBinContent(218,1);
   ecal_h6_track->SetBinContent(219,1);
   ecal_h6_track->SetBinContent(225,1);
   ecal_h6_track->SetBinContent(226,1);
   ecal_h6_track->SetBinContent(232,1);
   ecal_h6_track->SetBinContent(233,1);
   ecal_h6_track->SetBinContent(235,1);
   ecal_h6_track->SetBinContent(237,1);
   ecal_h6_track->SetBinContent(246,1);
   ecal_h6_track->SetBinContent(264,1);
   ecal_h6_track->SetBinContent(269,2);
   ecal_h6_track->SetBinContent(270,1);
   ecal_h6_track->SetBinContent(273,1);
   ecal_h6_track->SetBinContent(275,2);
   ecal_h6_track->SetBinContent(276,2);
   ecal_h6_track->SetBinContent(279,1);
   ecal_h6_track->SetBinContent(284,1);
   ecal_h6_track->SetBinContent(285,1);
   ecal_h6_track->SetBinContent(289,1);
   ecal_h6_track->SetBinContent(294,1);
   ecal_h6_track->SetBinContent(298,1);
   ecal_h6_track->SetBinContent(300,1);
   ecal_h6_track->SetBinContent(301,1);
   ecal_h6_track->SetBinContent(305,1);
   ecal_h6_track->SetBinContent(306,1);
   ecal_h6_track->SetBinContent(315,1);
   ecal_h6_track->SetBinContent(331,1);
   ecal_h6_track->SetBinContent(335,1);
   ecal_h6_track->SetBinContent(339,1);
   ecal_h6_track->SetBinContent(343,1);
   ecal_h6_track->SetBinContent(345,1);
   ecal_h6_track->SetBinContent(353,1);
   ecal_h6_track->SetBinContent(372,1);
   ecal_h6_track->SetBinContent(410,1);
   ecal_h6_track->SetBinContent(427,1);
   ecal_h6_track->SetBinContent(431,1);
   ecal_h6_track->SetBinContent(434,1);
   ecal_h6_track->SetBinContent(455,1);
   ecal_h6_track->SetBinContent(458,1);
   ecal_h6_track->SetBinContent(472,1);
   ecal_h6_track->SetBinContent(485,1);
   ecal_h6_track->SetBinContent(514,1);
   ecal_h6_track->SetBinContent(555,1);
   ecal_h6_track->SetBinContent(559,1);
   ecal_h6_track->SetBinContent(603,1);
   ecal_h6_track->SetBinContent(628,1);
   ecal_h6_track->SetBinContent(642,1);
   ecal_h6_track->SetBinContent(714,1);
   ecal_h6_track->SetBinContent(857,1);
   ecal_h6_track->SetBinContent(863,1);
   ecal_h6_track->SetBinContent(882,1);
   ecal_h6_track->SetBinContent(1036,1);
   ecal_h6_track->SetBinContent(1175,1);
   ecal_h6_track->SetBinContent(1519,1);
   ecal_h6_track->SetEntries(1011134);
   ecal_h6_track->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   ecal_h6_track->SetFillColor(ci);
   ecal_h6_track->GetXaxis()->SetLabelFont(42);
   ecal_h6_track->GetXaxis()->SetLabelSize(0.035);
   ecal_h6_track->GetXaxis()->SetTitleSize(0.035);
   ecal_h6_track->GetXaxis()->SetTitleFont(42);
   ecal_h6_track->GetYaxis()->SetLabelFont(42);
   ecal_h6_track->GetYaxis()->SetLabelSize(0.035);
   ecal_h6_track->GetYaxis()->SetTitleSize(0.035);
   ecal_h6_track->GetYaxis()->SetTitleFont(42);
   ecal_h6_track->GetZaxis()->SetLabelFont(42);
   ecal_h6_track->GetZaxis()->SetLabelSize(0.035);
   ecal_h6_track->GetZaxis()->SetTitleSize(0.035);
   ecal_h6_track->GetZaxis()->SetTitleFont(42);
   ecal_h6_track->Draw("hist same");
   
   TLegend *leg = new TLegend(0.65,0.5,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(35);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","CERN TB,  #pi^{-}: 40 GeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("ecal_h6","Bin 1","f");

   ci = TColor::GetColor("#000099");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("ecal_h6","Bin 2","f");

   ci = TColor::GetColor("#006699");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("ecal_h6","Bin 3","f");

   ci = TColor::GetColor("#009999");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("ecal_h6","Bin 4","f");

   ci = TColor::GetColor("#33cc99");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("ecal_h6","Bin 5","f");

   ci = TColor::GetColor("#33cc66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("ecal_h6","Bin 6","f");

   ci = TColor::GetColor("#66cc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("ecal_h6","Bin 7","f");

   ci = TColor::GetColor("#99cc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("ecal_h6","Bin 8","f");

   ci = TColor::GetColor("#cccc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("ecal_h6_track","Track hits","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.82,0.37,0.9,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(31);
   TText *text = pt->AddText("CALICE Preliminary");
   pt->Draw();
   
   pt = new TPaveText(0.17,0.82,0.37,0.83,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(20);
   text = pt->AddText("Si-W ECAL + AHCAL + TCMT");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected();
}


==> Plots/HitBins_hcal_25.C <==
{
//=========Macro generated from canvas: /Graph
//=========  (Tue Apr 17 15:54:31 2018) by ROOT version5.34/30
   TCanvas * = new TCanvas("", "Graph",0,0,1200,1000);
   gStyle->SetOptStat(0);
   ->SetHighLightColor(2);
   c1->Range(-1.218104,-1.517356,3.489327,8.61869);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.04);
   c1->SetTopMargin(0.04);
   c1->SetBottomMargin(0.12);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *hcal_h0 = new TH1F("hcal_h0","",9000,0,2000);
   hcal_h0->SetBinContent(3,3267974);
   hcal_h0->SetBinContent(4,2185758);
   hcal_h0->SetBinContent(5,1574369);
   hcal_h0->SetBinContent(6,1339521);
   hcal_h0->SetBinContent(7,1144254);
   hcal_h0->SetBinContent(8,960957);
   hcal_h0->SetBinContent(9,796779);
   hcal_h0->SetBinContent(10,663761);
   hcal_h0->SetBinContent(11,560464);
   hcal_h0->SetBinContent(12,482041);
   hcal_h0->SetBinContent(13,419984);
   hcal_h0->SetBinContent(14,369775);
   hcal_h0->SetBinContent(15,326062);
   hcal_h0->SetBinContent(16,289519);
   hcal_h0->SetBinContent(17,258804);
   hcal_h0->SetBinContent(18,232488);
   hcal_h0->SetBinContent(19,208971);
   hcal_h0->SetBinContent(20,188361);
   hcal_h0->SetBinContent(21,171077);
   hcal_h0->SetBinContent(22,155937);
   hcal_h0->SetBinContent(23,142012);
   hcal_h0->SetBinContent(24,130404);
   hcal_h0->SetBinContent(25,120572);
   hcal_h0->SetBinContent(26,111251);
   hcal_h0->SetBinContent(27,102889);
   hcal_h0->SetBinContent(28,96202);
   hcal_h0->SetBinContent(29,89338);
   hcal_h0->SetBinContent(30,84045);
   hcal_h0->SetBinContent(31,78287);
   hcal_h0->SetBinContent(32,73136);
   hcal_h0->SetBinContent(33,68634);
   hcal_h0->SetBinContent(34,64377);
   hcal_h0->SetBinContent(35,60399);
   hcal_h0->SetBinContent(36,57284);
   hcal_h0->SetBinContent(37,54062);
   hcal_h0->SetBinContent(38,51356);
   hcal_h0->SetBinContent(39,48579);
   hcal_h0->SetBinContent(40,45785);
   hcal_h0->SetBinContent(41,43436);
   hcal_h0->SetBinContent(42,40910);
   hcal_h0->SetBinContent(43,38959);
   hcal_h0->SetBinContent(44,37310);
   hcal_h0->SetBinContent(45,35661);
   hcal_h0->SetBinContent(46,33753);
   hcal_h0->SetBinContent(47,32485);
   hcal_h0->SetBinContent(48,30976);
   hcal_h0->SetBinContent(49,29640);
   hcal_h0->SetBinContent(50,28225);
   hcal_h0->SetBinContent(51,27404);
   hcal_h0->SetBinContent(52,25943);
   hcal_h0->SetBinContent(53,25157);
   hcal_h0->SetBinContent(54,24218);
   hcal_h0->SetBinContent(55,23258);
   hcal_h0->SetBinContent(56,22353);
   hcal_h0->SetBinContent(57,21615);
   hcal_h0->SetBinContent(58,20754);
   hcal_h0->SetBinContent(59,20164);
   hcal_h0->SetBinContent(60,19018);
   hcal_h0->SetBinContent(61,18442);
   hcal_h0->SetBinContent(62,17778);
   hcal_h0->SetBinContent(63,17215);
   hcal_h0->SetBinContent(64,16419);
   hcal_h0->SetBinContent(65,16170);
   hcal_h0->SetBinContent(66,15683);
   hcal_h0->SetBinContent(67,15019);
   hcal_h0->SetBinContent(68,14584);
   hcal_h0->SetBinContent(69,14111);
   hcal_h0->SetBinContent(70,13709);
   hcal_h0->SetBinContent(71,13106);
   hcal_h0->SetBinContent(72,12806);
   hcal_h0->SetBinContent(73,12624);
   hcal_h0->SetBinContent(74,12156);
   hcal_h0->SetBinContent(75,11669);
   hcal_h0->SetBinContent(76,11419);
   hcal_h0->SetBinContent(77,11153);
   hcal_h0->SetBinContent(78,10764);
   hcal_h0->SetBinContent(79,10618);
   hcal_h0->SetBinContent(80,10237);
   hcal_h0->SetBinContent(81,9843);
   hcal_h0->SetBinContent(82,9848);
   hcal_h0->SetBinContent(83,9415);
   hcal_h0->SetBinContent(84,9044);
   hcal_h0->SetBinContent(85,8929);
   hcal_h0->SetBinContent(86,8730);
   hcal_h0->SetBinContent(87,8303);
   hcal_h0->SetBinContent(88,8289);
   hcal_h0->SetBinContent(89,7816);
   hcal_h0->SetBinContent(90,7728);
   hcal_h0->SetBinContent(91,7538);
   hcal_h0->SetBinContent(92,7342);
   hcal_h0->SetBinContent(93,6924);
   hcal_h0->SetBinContent(94,6899);
   hcal_h0->SetBinContent(95,6730);
   hcal_h0->SetBinContent(96,6453);
   hcal_h0->SetBinContent(97,6234);
   hcal_h0->SetBinContent(98,6177);
   hcal_h0->SetBinContent(99,5914);
   hcal_h0->SetBinContent(100,5801);
   hcal_h0->SetBinContent(101,5755);
   hcal_h0->SetBinContent(102,5583);
   hcal_h0->SetBinContent(103,5457);
   hcal_h0->SetBinContent(104,5325);
   hcal_h0->SetBinContent(105,5324);
   hcal_h0->SetBinContent(106,5049);
   hcal_h0->SetBinContent(107,4866);
   hcal_h0->SetBinContent(108,4808);
   hcal_h0->SetBinContent(109,4745);
   hcal_h0->SetBinContent(110,4575);
   hcal_h0->SetBinContent(111,4422);
   hcal_h0->SetBinContent(112,4237);
   hcal_h0->SetBinContent(113,4292);
   hcal_h0->SetBinContent(114,4256);
   hcal_h0->SetBinContent(115,4065);
   hcal_h0->SetBinContent(116,4015);
   hcal_h0->SetBinContent(117,3902);
   hcal_h0->SetBinContent(118,3813);
   hcal_h0->SetBinContent(119,3715);
   hcal_h0->SetBinContent(120,3580);
   hcal_h0->SetBinContent(121,3443);
   hcal_h0->SetBinContent(122,3496);
   hcal_h0->SetBinContent(123,3336);
   hcal_h0->SetBinContent(124,3250);
   hcal_h0->SetBinContent(125,3271);
   hcal_h0->SetBinContent(126,3066);
   hcal_h0->SetBinContent(127,3048);
   hcal_h0->SetBinContent(128,2867);
   hcal_h0->SetBinContent(129,2947);
   hcal_h0->SetBinContent(130,2933);
   hcal_h0->SetBinContent(131,2826);
   hcal_h0->SetBinContent(132,2817);
   hcal_h0->SetBinContent(133,2799);
   hcal_h0->SetBinContent(134,2690);
   hcal_h0->SetBinContent(135,2584);
   hcal_h0->SetBinContent(136,2517);
   hcal_h0->SetBinContent(137,2545);
   hcal_h0->SetBinContent(138,2462);
   hcal_h0->SetBinContent(139,2381);
   hcal_h0->SetBinContent(140,2358);
   hcal_h0->SetBinContent(141,2273);
   hcal_h0->SetBinContent(142,2226);
   hcal_h0->SetBinContent(143,2223);
   hcal_h0->SetBinContent(144,2253);
   hcal_h0->SetBinContent(145,2097);
   hcal_h0->SetBinContent(146,2065);
   hcal_h0->SetBinContent(147,2033);
   hcal_h0->SetBinContent(148,1950);
   hcal_h0->SetBinContent(149,1947);
   hcal_h0->SetBinContent(150,1915);
   hcal_h0->SetBinContent(151,1879);
   hcal_h0->SetBinContent(152,1816);
   hcal_h0->SetBinContent(153,1779);
   hcal_h0->SetBinContent(154,1798);
   hcal_h0->SetBinContent(155,1666);
   hcal_h0->SetBinContent(156,1717);
   hcal_h0->SetBinContent(157,1607);
   hcal_h0->SetBinContent(158,1671);
   hcal_h0->SetBinContent(159,1605);
   hcal_h0->SetBinContent(160,1649);
   hcal_h0->SetBinContent(161,1536);
   hcal_h0->SetBinContent(162,1580);
   hcal_h0->SetBinContent(163,1553);
   hcal_h0->SetBinContent(164,1483);
   hcal_h0->SetBinContent(165,1388);
   hcal_h0->SetBinContent(166,1475);
   hcal_h0->SetBinContent(167,1394);
   hcal_h0->SetBinContent(168,1398);
   hcal_h0->SetBinContent(169,1302);
   hcal_h0->SetBinContent(170,1251);
   hcal_h0->SetBinContent(171,1220);
   hcal_h0->SetBinContent(172,1157);
   hcal_h0->SetBinContent(173,1253);
   hcal_h0->SetBinContent(174,1198);
   hcal_h0->SetBinContent(175,1187);
   hcal_h0->SetBinContent(176,1192);
   hcal_h0->SetBinContent(177,1039);
   hcal_h0->SetBinContent(178,1153);
   hcal_h0->SetBinContent(179,1099);
   hcal_h0->SetBinContent(180,1077);
   hcal_h0->SetBinContent(181,1071);
   hcal_h0->SetBinContent(182,1052);
   hcal_h0->SetBinContent(183,963);
   hcal_h0->SetBinContent(184,996);
   hcal_h0->SetBinContent(185,976);
   hcal_h0->SetBinContent(186,961);
   hcal_h0->SetBinContent(187,946);
   hcal_h0->SetBinContent(188,962);
   hcal_h0->SetBinContent(189,955);
   hcal_h0->SetBinContent(190,866);
   hcal_h0->SetBinContent(191,921);
   hcal_h0->SetBinContent(192,834);
   hcal_h0->SetBinContent(193,873);
   hcal_h0->SetBinContent(194,820);
   hcal_h0->SetBinContent(195,814);
   hcal_h0->SetBinContent(196,801);
   hcal_h0->SetBinContent(197,770);
   hcal_h0->SetBinContent(198,770);
   hcal_h0->SetBinContent(199,774);
   hcal_h0->SetBinContent(200,751);
   hcal_h0->SetBinContent(201,710);
   hcal_h0->SetBinContent(202,712);
   hcal_h0->SetBinContent(203,714);
   hcal_h0->SetBinContent(204,680);
   hcal_h0->SetBinContent(205,648);
   hcal_h0->SetBinContent(206,652);
   hcal_h0->SetBinContent(207,717);
   hcal_h0->SetBinContent(208,692);
   hcal_h0->SetBinContent(209,631);
   hcal_h0->SetBinContent(210,670);
   hcal_h0->SetBinContent(211,614);
   hcal_h0->SetBinContent(212,636);
   hcal_h0->SetBinContent(213,596);
   hcal_h0->SetBinContent(214,602);
   hcal_h0->SetBinContent(215,540);
   hcal_h0->SetBinContent(216,573);
   hcal_h0->SetBinContent(217,534);
   hcal_h0->SetBinContent(218,564);
   hcal_h0->SetBinContent(219,540);
   hcal_h0->SetBinContent(220,519);
   hcal_h0->SetBinContent(221,504);
   hcal_h0->SetBinContent(222,519);
   hcal_h0->SetBinContent(223,506);
   hcal_h0->SetBinContent(224,500);
   hcal_h0->SetBinContent(225,495);
   hcal_h0->SetBinContent(226,518);
   hcal_h0->SetBinContent(227,509);
   hcal_h0->SetBinContent(228,437);
   hcal_h0->SetBinContent(229,474);
   hcal_h0->SetBinContent(230,484);
   hcal_h0->SetBinContent(231,444);
   hcal_h0->SetBinContent(232,436);
   hcal_h0->SetBinContent(233,439);
   hcal_h0->SetBinContent(234,415);
   hcal_h0->SetBinContent(235,446);
   hcal_h0->SetBinContent(236,436);
   hcal_h0->SetBinContent(237,410);
   hcal_h0->SetBinContent(238,411);
   hcal_h0->SetBinContent(239,384);
   hcal_h0->SetBinContent(240,367);
   hcal_h0->SetBinContent(241,346);
   hcal_h0->SetBinContent(242,389);
   hcal_h0->SetBinContent(243,354);
   hcal_h0->SetBinContent(244,364);
   hcal_h0->SetBinContent(245,332);
   hcal_h0->SetBinContent(246,351);
   hcal_h0->SetBinContent(247,340);
   hcal_h0->SetBinContent(248,349);
   hcal_h0->SetBinContent(249,306);
   hcal_h0->SetBinContent(250,328);
   hcal_h0->SetBinContent(251,301);
   hcal_h0->SetBinContent(252,307);
   hcal_h0->SetBinContent(253,295);
   hcal_h0->SetBinContent(254,290);
   hcal_h0->SetBinContent(255,302);
   hcal_h0->SetBinContent(256,310);
   hcal_h0->SetBinContent(257,315);
   hcal_h0->SetBinContent(258,285);
   hcal_h0->SetBinContent(259,296);
   hcal_h0->SetBinContent(260,268);
   hcal_h0->SetBinContent(261,286);
   hcal_h0->SetBinContent(262,256);
   hcal_h0->SetBinContent(263,254);
   hcal_h0->SetBinContent(264,265);
   hcal_h0->SetBinContent(265,276);
   hcal_h0->SetBinContent(266,263);
   hcal_h0->SetBinContent(267,260);
   hcal_h0->SetBinContent(268,237);
   hcal_h0->SetBinContent(269,258);
   hcal_h0->SetBinContent(270,248);
   hcal_h0->SetBinContent(271,232);
   hcal_h0->SetBinContent(272,248);
   hcal_h0->SetBinContent(273,222);
   hcal_h0->SetBinContent(274,195);
   hcal_h0->SetBinContent(275,231);
   hcal_h0->SetBinContent(276,252);
   hcal_h0->SetBinContent(277,199);
   hcal_h0->SetBinContent(278,217);
   hcal_h0->SetBinContent(279,226);
   hcal_h0->SetBinContent(280,199);
   hcal_h0->SetBinContent(281,159);
   hcal_h0->SetBinContent(282,202);
   hcal_h0->SetBinContent(283,187);
   hcal_h0->SetBinContent(284,173);
   hcal_h0->SetBinContent(285,155);
   hcal_h0->SetBinContent(286,202);
   hcal_h0->SetBinContent(287,164);
   hcal_h0->SetBinContent(288,155);
   hcal_h0->SetBinContent(289,196);
   hcal_h0->SetBinContent(290,187);
   hcal_h0->SetBinContent(291,160);
   hcal_h0->SetBinContent(292,205);
   hcal_h0->SetBinContent(293,173);
   hcal_h0->SetBinContent(294,164);
   hcal_h0->SetBinContent(295,160);
   hcal_h0->SetBinContent(296,147);
   hcal_h0->SetBinContent(297,168);
   hcal_h0->SetBinContent(298,163);
   hcal_h0->SetBinContent(299,156);
   hcal_h0->SetBinContent(300,159);
   hcal_h0->SetBinContent(301,132);
   hcal_h0->SetBinContent(302,145);
   hcal_h0->SetBinContent(303,126);
   hcal_h0->SetBinContent(304,135);
   hcal_h0->SetBinContent(305,131);
   hcal_h0->SetBinContent(306,132);
   hcal_h0->SetBinContent(307,136);
   hcal_h0->SetBinContent(308,128);
   hcal_h0->SetBinContent(309,129);
   hcal_h0->SetBinContent(310,143);
   hcal_h0->SetBinContent(311,126);
   hcal_h0->SetBinContent(312,133);
   hcal_h0->SetBinContent(313,124);
   hcal_h0->SetBinContent(314,126);
   hcal_h0->SetBinContent(315,141);
   hcal_h0->SetBinContent(316,87);
   hcal_h0->SetBinContent(317,118);
   hcal_h0->SetBinContent(318,121);
   hcal_h0->SetBinContent(319,110);
   hcal_h0->SetBinContent(320,110);
   hcal_h0->SetBinContent(321,113);
   hcal_h0->SetBinContent(322,87);
   hcal_h0->SetBinContent(323,111);
   hcal_h0->SetBinContent(324,116);
   hcal_h0->SetBinContent(325,112);
   hcal_h0->SetBinContent(326,97);
   hcal_h0->SetBinContent(327,105);
   hcal_h0->SetBinContent(328,97);
   hcal_h0->SetBinContent(329,85);
   hcal_h0->SetBinContent(330,93);
   hcal_h0->SetBinContent(331,109);
   hcal_h0->SetBinContent(332,72);
   hcal_h0->SetBinContent(333,71);
   hcal_h0->SetBinContent(334,80);
   hcal_h0->SetBinContent(335,82);
   hcal_h0->SetBinContent(336,88);
   hcal_h0->SetBinContent(337,80);
   hcal_h0->SetBinContent(338,67);
   hcal_h0->SetBinContent(339,78);
   hcal_h0->SetBinContent(340,84);
   hcal_h0->SetBinContent(341,72);
   hcal_h0->SetBinContent(342,67);
   hcal_h0->SetBinContent(343,70);
   hcal_h0->SetBinContent(344,73);
   hcal_h0->SetBinContent(345,63);
   hcal_h0->SetBinContent(346,61);
   hcal_h0->SetBinContent(347,73);
   hcal_h0->SetBinContent(348,76);
   hcal_h0->SetBinContent(349,74);
   hcal_h0->SetBinContent(350,70);
   hcal_h0->SetBinContent(351,57);
   hcal_h0->SetBinContent(352,68);
   hcal_h0->SetBinContent(353,53);
   hcal_h0->SetBinContent(354,72);
   hcal_h0->SetBinContent(355,65);
   hcal_h0->SetBinContent(356,75);
   hcal_h0->SetBinContent(357,72);
   hcal_h0->SetBinContent(358,72);
   hcal_h0->SetBinContent(359,67);
   hcal_h0->SetBinContent(360,54);
   hcal_h0->SetBinContent(361,47);
   hcal_h0->SetBinContent(362,50);
   hcal_h0->SetBinContent(363,48);
   hcal_h0->SetBinContent(364,60);
   hcal_h0->SetBinContent(365,55);
   hcal_h0->SetBinContent(366,51);
   hcal_h0->SetBinContent(367,43);
   hcal_h0->SetBinContent(368,57);
   hcal_h0->SetBinContent(369,58);
   hcal_h0->SetBinContent(370,43);
   hcal_h0->SetBinContent(371,41);
   hcal_h0->SetBinContent(372,57);
   hcal_h0->SetBinContent(373,49);
   hcal_h0->SetBinContent(374,46);
   hcal_h0->SetBinContent(375,45);
   hcal_h0->SetBinContent(376,44);
   hcal_h0->SetBinContent(377,38);
   hcal_h0->SetBinContent(378,40);
   hcal_h0->SetBinContent(379,42);
   hcal_h0->SetBinContent(380,47);
   hcal_h0->SetBinContent(381,40);
   hcal_h0->SetBinContent(382,50);
   hcal_h0->SetBinContent(383,37);
   hcal_h0->SetBinContent(384,41);
   hcal_h0->SetBinContent(385,46);
   hcal_h0->SetBinContent(386,56);
   hcal_h0->SetBinContent(387,33);
   hcal_h0->SetBinContent(388,34);
   hcal_h0->SetBinContent(389,49);
   hcal_h0->SetBinContent(390,41);
   hcal_h0->SetBinContent(391,41);
   hcal_h0->SetBinContent(392,21);
   hcal_h0->SetBinContent(393,34);
   hcal_h0->SetBinContent(394,31);
   hcal_h0->SetBinContent(395,39);
   hcal_h0->SetBinContent(396,35);
   hcal_h0->SetBinContent(397,42);
   hcal_h0->SetBinContent(398,33);
   hcal_h0->SetBinContent(399,30);
   hcal_h0->SetBinContent(400,46);
   hcal_h0->SetBinContent(401,28);
   hcal_h0->SetBinContent(402,26);
   hcal_h0->SetBinContent(403,29);
   hcal_h0->SetBinContent(404,40);
   hcal_h0->SetBinContent(405,43);
   hcal_h0->SetBinContent(406,33);
   hcal_h0->SetBinContent(407,36);
   hcal_h0->SetBinContent(408,26);
   hcal_h0->SetBinContent(409,25);
   hcal_h0->SetBinContent(410,14);
   hcal_h0->SetBinContent(411,28);
   hcal_h0->SetBinContent(412,20);
   hcal_h0->SetBinContent(413,25);
   hcal_h0->SetBinContent(414,28);
   hcal_h0->SetBinContent(415,26);
   hcal_h0->SetBinContent(416,22);
   hcal_h0->SetBinContent(417,26);
   hcal_h0->SetBinContent(418,24);
   hcal_h0->SetBinContent(419,19);
   hcal_h0->SetBinContent(420,32);
   hcal_h0->SetBinContent(421,20);
   hcal_h0->SetBinContent(422,21);
   hcal_h0->SetBinContent(423,22);
   hcal_h0->SetBinContent(424,19);
   hcal_h0->SetBinContent(425,23);
   hcal_h0->SetBinContent(426,20);
   hcal_h0->SetBinContent(427,20);
   hcal_h0->SetBinContent(428,20);
   hcal_h0->SetBinContent(429,25);
   hcal_h0->SetBinContent(430,20);
   hcal_h0->SetBinContent(431,23);
   hcal_h0->SetBinContent(432,24);
   hcal_h0->SetBinContent(433,24);
   hcal_h0->SetBinContent(434,18);
   hcal_h0->SetBinContent(435,21);
   hcal_h0->SetBinContent(436,16);
   hcal_h0->SetBinContent(437,15);
   hcal_h0->SetBinContent(438,20);
   hcal_h0->SetBinContent(439,19);
   hcal_h0->SetBinContent(440,13);
   hcal_h0->SetBinContent(441,12);
   hcal_h0->SetBinContent(442,18);
   hcal_h0->SetBinContent(443,7);
   hcal_h0->SetBinContent(444,22);
   hcal_h0->SetBinContent(445,11);
   hcal_h0->SetBinContent(446,16);
   hcal_h0->SetBinContent(447,14);
   hcal_h0->SetBinContent(448,15);
   hcal_h0->SetBinContent(449,19);
   hcal_h0->SetBinContent(450,12);
   hcal_h0->SetBinContent(451,10);
   hcal_h0->SetBinContent(452,15);
   hcal_h0->SetBinContent(453,12);
   hcal_h0->SetBinContent(454,16);
   hcal_h0->SetBinContent(455,17);
   hcal_h0->SetBinContent(456,12);
   hcal_h0->SetBinContent(457,14);
   hcal_h0->SetBinContent(458,11);
   hcal_h0->SetBinContent(459,15);
   hcal_h0->SetBinContent(460,17);
   hcal_h0->SetBinContent(461,14);
   hcal_h0->SetBinContent(462,7);
   hcal_h0->SetBinContent(463,16);
   hcal_h0->SetBinContent(464,11);
   hcal_h0->SetBinContent(465,8);
   hcal_h0->SetBinContent(466,8);
   hcal_h0->SetBinContent(467,11);
   hcal_h0->SetBinContent(468,7);
   hcal_h0->SetBinContent(469,7);
   hcal_h0->SetBinContent(470,10);
   hcal_h0->SetBinContent(471,15);
   hcal_h0->SetBinContent(472,10);
   hcal_h0->SetBinContent(473,14);
   hcal_h0->SetBinContent(474,14);
   hcal_h0->SetBinContent(475,11);
   hcal_h0->SetBinContent(476,8);
   hcal_h0->SetBinContent(477,3);
   hcal_h0->SetBinContent(478,6);
   hcal_h0->SetBinContent(479,12);
   hcal_h0->SetBinContent(480,11);
   hcal_h0->SetBinContent(481,10);
   hcal_h0->SetBinContent(482,4);
   hcal_h0->SetBinContent(483,14);
   hcal_h0->SetBinContent(484,8);
   hcal_h0->SetBinContent(485,10);
   hcal_h0->SetBinContent(486,10);
   hcal_h0->SetBinContent(487,6);
   hcal_h0->SetBinContent(488,6);
   hcal_h0->SetBinContent(489,12);
   hcal_h0->SetBinContent(490,10);
   hcal_h0->SetBinContent(491,10);
   hcal_h0->SetBinContent(492,3);
   hcal_h0->SetBinContent(493,11);
   hcal_h0->SetBinContent(494,10);
   hcal_h0->SetBinContent(495,1);
   hcal_h0->SetBinContent(496,7);
   hcal_h0->SetBinContent(497,8);
   hcal_h0->SetBinContent(498,6);
   hcal_h0->SetBinContent(499,8);
   hcal_h0->SetBinContent(500,7);
   hcal_h0->SetBinContent(501,2);
   hcal_h0->SetBinContent(502,7);
   hcal_h0->SetBinContent(503,2);
   hcal_h0->SetBinContent(504,4);
   hcal_h0->SetBinContent(505,6);
   hcal_h0->SetBinContent(506,3);
   hcal_h0->SetBinContent(507,7);
   hcal_h0->SetBinContent(508,5);
   hcal_h0->SetBinContent(509,3);
   hcal_h0->SetBinContent(510,5);
   hcal_h0->SetBinContent(511,4);
   hcal_h0->SetBinContent(512,4);
   hcal_h0->SetBinContent(513,1);
   hcal_h0->SetBinContent(514,7);
   hcal_h0->SetBinContent(515,6);
   hcal_h0->SetBinContent(516,4);
   hcal_h0->SetBinContent(517,5);
   hcal_h0->SetBinContent(518,4);
   hcal_h0->SetBinContent(519,2);
   hcal_h0->SetBinContent(520,3);
   hcal_h0->SetBinContent(521,5);
   hcal_h0->SetBinContent(522,4);
   hcal_h0->SetBinContent(523,4);
   hcal_h0->SetBinContent(524,7);
   hcal_h0->SetBinContent(525,7);
   hcal_h0->SetBinContent(526,4);
   hcal_h0->SetBinContent(527,2);
   hcal_h0->SetBinContent(528,3);
   hcal_h0->SetBinContent(529,5);
   hcal_h0->SetBinContent(530,4);
   hcal_h0->SetBinContent(531,6);
   hcal_h0->SetBinContent(532,2);
   hcal_h0->SetBinContent(533,5);
   hcal_h0->SetBinContent(534,2);
   hcal_h0->SetBinContent(535,1);
   hcal_h0->SetBinContent(538,3);
   hcal_h0->SetBinContent(539,3);
   hcal_h0->SetBinContent(540,6);
   hcal_h0->SetBinContent(541,2);
   hcal_h0->SetBinContent(542,4);
   hcal_h0->SetBinContent(543,6);
   hcal_h0->SetBinContent(544,4);
   hcal_h0->SetBinContent(545,4);
   hcal_h0->SetBinContent(546,3);
   hcal_h0->SetBinContent(547,1);
   hcal_h0->SetBinContent(548,3);
   hcal_h0->SetBinContent(549,1);
   hcal_h0->SetBinContent(551,4);
   hcal_h0->SetBinContent(552,5);
   hcal_h0->SetBinContent(553,1);
   hcal_h0->SetBinContent(554,3);
   hcal_h0->SetBinContent(555,1);
   hcal_h0->SetBinContent(558,1);
   hcal_h0->SetBinContent(559,2);
   hcal_h0->SetBinContent(560,4);
   hcal_h0->SetBinContent(561,2);
   hcal_h0->SetBinContent(562,3);
   hcal_h0->SetBinContent(563,3);
   hcal_h0->SetBinContent(564,2);
   hcal_h0->SetBinContent(566,1);
   hcal_h0->SetBinContent(567,2);
   hcal_h0->SetBinContent(568,5);
   hcal_h0->SetBinContent(569,3);
   hcal_h0->SetBinContent(570,3);
   hcal_h0->SetBinContent(571,1);
   hcal_h0->SetBinContent(572,1);
   hcal_h0->SetBinContent(575,2);
   hcal_h0->SetBinContent(576,1);
   hcal_h0->SetBinContent(577,2);
   hcal_h0->SetBinContent(580,1);
   hcal_h0->SetBinContent(581,5);
   hcal_h0->SetBinContent(583,1);
   hcal_h0->SetBinContent(584,5);
   hcal_h0->SetBinContent(586,1);
   hcal_h0->SetBinContent(587,1);
   hcal_h0->SetBinContent(589,1);
   hcal_h0->SetBinContent(590,1);
   hcal_h0->SetBinContent(591,1);
   hcal_h0->SetBinContent(592,2);
   hcal_h0->SetBinContent(594,1);
   hcal_h0->SetBinContent(596,1);
   hcal_h0->SetBinContent(597,1);
   hcal_h0->SetBinContent(599,2);
   hcal_h0->SetBinContent(600,1);
   hcal_h0->SetBinContent(604,1);
   hcal_h0->SetBinContent(605,1);
   hcal_h0->SetBinContent(608,1);
   hcal_h0->SetBinContent(609,1);
   hcal_h0->SetBinContent(610,1);
   hcal_h0->SetBinContent(611,2);
   hcal_h0->SetBinContent(614,2);
   hcal_h0->SetBinContent(616,3);
   hcal_h0->SetBinContent(617,2);
   hcal_h0->SetBinContent(619,1);
   hcal_h0->SetBinContent(621,1);
   hcal_h0->SetBinContent(622,3);
   hcal_h0->SetBinContent(624,1);
   hcal_h0->SetBinContent(629,1);
   hcal_h0->SetBinContent(631,2);
   hcal_h0->SetBinContent(634,1);
   hcal_h0->SetBinContent(635,1);
   hcal_h0->SetBinContent(636,1);
   hcal_h0->SetBinContent(637,1);
   hcal_h0->SetBinContent(638,1);
   hcal_h0->SetBinContent(639,1);
   hcal_h0->SetBinContent(640,3);
   hcal_h0->SetBinContent(643,1);
   hcal_h0->SetBinContent(644,1);
   hcal_h0->SetBinContent(648,1);
   hcal_h0->SetBinContent(651,1);
   hcal_h0->SetBinContent(655,2);
   hcal_h0->SetBinContent(661,1);
   hcal_h0->SetBinContent(663,1);
   hcal_h0->SetBinContent(665,1);
   hcal_h0->SetBinContent(667,1);
   hcal_h0->SetBinContent(669,1);
   hcal_h0->SetBinContent(671,1);
   hcal_h0->SetBinContent(672,2);
   hcal_h0->SetBinContent(676,1);
   hcal_h0->SetBinContent(689,1);
   hcal_h0->SetBinContent(692,1);
   hcal_h0->SetBinContent(696,1);
   hcal_h0->SetBinContent(700,1);
   hcal_h0->SetBinContent(703,1);
   hcal_h0->SetBinContent(706,1);
   hcal_h0->SetBinContent(730,1);
   hcal_h0->SetBinContent(745,2);
   hcal_h0->SetBinContent(748,1);
   hcal_h0->SetBinContent(758,1);
   hcal_h0->SetBinContent(765,1);
   hcal_h0->SetBinContent(772,1);
   hcal_h0->SetBinContent(780,1);
   hcal_h0->SetBinContent(790,1);
   hcal_h0->SetBinContent(821,1);
   hcal_h0->SetBinContent(844,1);
   hcal_h0->SetBinContent(859,1);
   hcal_h0->SetBinContent(872,1);
   hcal_h0->SetBinContent(905,1);
   hcal_h0->SetBinContent(915,1);
   hcal_h0->SetBinContent(935,1);
   hcal_h0->SetBinContent(974,1);
   hcal_h0->SetBinContent(980,1);
   hcal_h0->SetBinContent(994,1);
   hcal_h0->SetBinContent(1015,1);
   hcal_h0->SetBinContent(1095,1);
   hcal_h0->SetBinContent(1157,1);
   hcal_h0->SetBinContent(1207,1);
   hcal_h0->SetBinContent(1266,1);
   hcal_h0->SetBinContent(1291,1);
   hcal_h0->SetBinContent(1368,1);
   hcal_h0->SetBinContent(1502,1);
   hcal_h0->SetBinContent(1621,1);
   hcal_h0->SetBinContent(1687,1);
   hcal_h0->SetBinError(3,1807.754);
   hcal_h0->SetBinError(4,1478.431);
   hcal_h0->SetBinError(5,1254.739);
   hcal_h0->SetBinError(6,1157.377);
   hcal_h0->SetBinError(7,1069.698);
   hcal_h0->SetBinError(8,980.2841);
   hcal_h0->SetBinError(9,892.6248);
   hcal_h0->SetBinError(10,814.7153);
   hcal_h0->SetBinError(11,748.6414);
   hcal_h0->SetBinError(12,694.2917);
   hcal_h0->SetBinError(13,648.0617);
   hcal_h0->SetBinError(14,608.0913);
   hcal_h0->SetBinError(15,571.0184);
   hcal_h0->SetBinError(16,538.0697);
   hcal_h0->SetBinError(17,508.7278);
   hcal_h0->SetBinError(18,482.1701);
   hcal_h0->SetBinError(19,457.1335);
   hcal_h0->SetBinError(20,434.0058);
   hcal_h0->SetBinError(21,413.6146);
   hcal_h0->SetBinError(22,394.8886);
   hcal_h0->SetBinError(23,376.8448);
   hcal_h0->SetBinError(24,361.1149);
   hcal_h0->SetBinError(25,347.2348);
   hcal_h0->SetBinError(26,333.5431);
   hcal_h0->SetBinError(27,320.7632);
   hcal_h0->SetBinError(28,310.1645);
   hcal_h0->SetBinError(29,298.8946);
   hcal_h0->SetBinError(30,289.9052);
   hcal_h0->SetBinError(31,279.7981);
   hcal_h0->SetBinError(32,270.4367);
   hcal_h0->SetBinError(33,261.9809);
   hcal_h0->SetBinError(34,253.7262);
   hcal_h0->SetBinError(35,245.7621);
   hcal_h0->SetBinError(36,239.3408);
   hcal_h0->SetBinError(37,232.5124);
   hcal_h0->SetBinError(38,226.6186);
   hcal_h0->SetBinError(39,220.4064);
   hcal_h0->SetBinError(40,213.9743);
   hcal_h0->SetBinError(41,208.4131);
   hcal_h0->SetBinError(42,202.2622);
   hcal_h0->SetBinError(43,197.3803);
   hcal_h0->SetBinError(44,193.158);
   hcal_h0->SetBinError(45,188.8412);
   hcal_h0->SetBinError(46,183.7199);
   hcal_h0->SetBinError(47,180.236);
   hcal_h0->SetBinError(48,176);
   hcal_h0->SetBinError(49,172.1627);
   hcal_h0->SetBinError(50,168.003);
   hcal_h0->SetBinError(51,165.5415);
   hcal_h0->SetBinError(52,161.0683);
   hcal_h0->SetBinError(53,158.6096);
   hcal_h0->SetBinError(54,155.6213);
   hcal_h0->SetBinError(55,152.5057);
   hcal_h0->SetBinError(56,149.5092);
   hcal_h0->SetBinError(57,147.0204);
   hcal_h0->SetBinError(58,144.0625);
   hcal_h0->SetBinError(59,142);
   hcal_h0->SetBinError(60,137.9058);
   hcal_h0->SetBinError(61,135.8013);
   hcal_h0->SetBinError(62,133.3342);
   hcal_h0->SetBinError(63,131.2059);
   hcal_h0->SetBinError(64,128.1366);
   hcal_h0->SetBinError(65,127.1613);
   hcal_h0->SetBinError(66,125.2318);
   hcal_h0->SetBinError(67,122.552);
   hcal_h0->SetBinError(68,120.7642);
   hcal_h0->SetBinError(69,118.7897);
   hcal_h0->SetBinError(70,117.0854);
   hcal_h0->SetBinError(71,114.4814);
   hcal_h0->SetBinError(72,113.1636);
   hcal_h0->SetBinError(73,112.3566);
   hcal_h0->SetBinError(74,110.2543);
   hcal_h0->SetBinError(75,108.0231);
   hcal_h0->SetBinError(76,106.8597);
   hcal_h0->SetBinError(77,105.6078);
   hcal_h0->SetBinError(78,103.7497);
   hcal_h0->SetBinError(79,103.0437);
   hcal_h0->SetBinError(80,101.1781);
   hcal_h0->SetBinError(81,99.21189);
   hcal_h0->SetBinError(82,99.23709);
   hcal_h0->SetBinError(83,97.03092);
   hcal_h0->SetBinError(84,95.09995);
   hcal_h0->SetBinError(85,94.49339);
   hcal_h0->SetBinError(86,93.43447);
   hcal_h0->SetBinError(87,91.1208);
   hcal_h0->SetBinError(88,91.04395);
   hcal_h0->SetBinError(89,88.40814);
   hcal_h0->SetBinError(90,87.90904);
   hcal_h0->SetBinError(91,86.82166);
   hcal_h0->SetBinError(92,85.68547);
   hcal_h0->SetBinError(93,83.21058);
   hcal_h0->SetBinError(94,83.06022);
   hcal_h0->SetBinError(95,82.03658);
   hcal_h0->SetBinError(96,80.33057);
   hcal_h0->SetBinError(97,78.95568);
   hcal_h0->SetBinError(98,78.59389);
   hcal_h0->SetBinError(99,76.90254);
   hcal_h0->SetBinError(100,76.1643);
   hcal_h0->SetBinError(101,75.86172);
   hcal_h0->SetBinError(102,74.71948);
   hcal_h0->SetBinError(103,73.87151);
   hcal_h0->SetBinError(104,72.9726);
   hcal_h0->SetBinError(105,72.96575);
   hcal_h0->SetBinError(106,71.05632);
   hcal_h0->SetBinError(107,69.75672);
   hcal_h0->SetBinError(108,69.33974);
   hcal_h0->SetBinError(109,68.88396);
   hcal_h0->SetBinError(110,67.63875);
   hcal_h0->SetBinError(111,66.49812);
   hcal_h0->SetBinError(112,65.09224);
   hcal_h0->SetBinError(113,65.51336);
   hcal_h0->SetBinError(114,65.23803);
   hcal_h0->SetBinError(115,63.75735);
   hcal_h0->SetBinError(116,63.36403);
   hcal_h0->SetBinError(117,62.46599);
   hcal_h0->SetBinError(118,61.74949);
   hcal_h0->SetBinError(119,60.9508);
   hcal_h0->SetBinError(120,59.8331);
   hcal_h0->SetBinError(121,58.67708);
   hcal_h0->SetBinError(122,59.12698);
   hcal_h0->SetBinError(123,57.75812);
   hcal_h0->SetBinError(124,57.00877);
   hcal_h0->SetBinError(125,57.19266);
   hcal_h0->SetBinError(126,55.37147);
   hcal_h0->SetBinError(127,55.20869);
   hcal_h0->SetBinError(128,53.54437);
   hcal_h0->SetBinError(129,54.28628);
   hcal_h0->SetBinError(130,54.15718);
   hcal_h0->SetBinError(131,53.16014);
   hcal_h0->SetBinError(132,53.07542);
   hcal_h0->SetBinError(133,52.90558);
   hcal_h0->SetBinError(134,51.86521);
   hcal_h0->SetBinError(135,50.83306);
   hcal_h0->SetBinError(136,50.16971);
   hcal_h0->SetBinError(137,50.44799);
   hcal_h0->SetBinError(138,49.61854);
   hcal_h0->SetBinError(139,48.79549);
   hcal_h0->SetBinError(140,48.55924);
   hcal_h0->SetBinError(141,47.67599);
   hcal_h0->SetBinError(142,47.1805);
   hcal_h0->SetBinError(143,47.1487);
   hcal_h0->SetBinError(144,47.46578);
   hcal_h0->SetBinError(145,45.79301);
   hcal_h0->SetBinError(146,45.44227);
   hcal_h0->SetBinError(147,45.0888);
   hcal_h0->SetBinError(148,44.1588);
   hcal_h0->SetBinError(149,44.12482);
   hcal_h0->SetBinError(150,43.76071);
   hcal_h0->SetBinError(151,43.34743);
   hcal_h0->SetBinError(152,42.61455);
   hcal_h0->SetBinError(153,42.17819);
   hcal_h0->SetBinError(154,42.40283);
   hcal_h0->SetBinError(155,40.81666);
   hcal_h0->SetBinError(156,41.4367);
   hcal_h0->SetBinError(157,40.0874);
   hcal_h0->SetBinError(158,40.87787);
   hcal_h0->SetBinError(159,40.06245);
   hcal_h0->SetBinError(160,40.60788);
   hcal_h0->SetBinError(161,39.19184);
   hcal_h0->SetBinError(162,39.74921);
   hcal_h0->SetBinError(163,39.40812);
   hcal_h0->SetBinError(164,38.50974);
   hcal_h0->SetBinError(165,37.25587);
   hcal_h0->SetBinError(166,38.40573);
   hcal_h0->SetBinError(167,37.33631);
   hcal_h0->SetBinError(168,37.38984);
   hcal_h0->SetBinError(169,36.08324);
   hcal_h0->SetBinError(170,35.36948);
   hcal_h0->SetBinError(171,34.9285);
   hcal_h0->SetBinError(172,34.0147);
   hcal_h0->SetBinError(173,35.39774);
   hcal_h0->SetBinError(174,34.61214);
   hcal_h0->SetBinError(175,34.45287);
   hcal_h0->SetBinError(176,34.52535);
   hcal_h0->SetBinError(177,32.23352);
   hcal_h0->SetBinError(178,33.95585);
   hcal_h0->SetBinError(179,33.15117);
   hcal_h0->SetBinError(180,32.81768);
   hcal_h0->SetBinError(181,32.72614);
   hcal_h0->SetBinError(182,32.43455);
   hcal_h0->SetBinError(183,31.03224);
   hcal_h0->SetBinError(184,31.55947);
   hcal_h0->SetBinError(185,31.241);
   hcal_h0->SetBinError(186,31);
   hcal_h0->SetBinError(187,30.75711);
   hcal_h0->SetBinError(188,31.01612);
   hcal_h0->SetBinError(189,30.90307);
   hcal_h0->SetBinError(190,29.42788);
   hcal_h0->SetBinError(191,30.34798);
   hcal_h0->SetBinError(192,28.87906);
   hcal_h0->SetBinError(193,29.54657);
   hcal_h0->SetBinError(194,28.63564);
   hcal_h0->SetBinError(195,28.53069);
   hcal_h0->SetBinError(196,28.30194);
   hcal_h0->SetBinError(197,27.74887);
   hcal_h0->SetBinError(198,27.74887);
   hcal_h0->SetBinError(199,27.82086);
   hcal_h0->SetBinError(200,27.40438);
   hcal_h0->SetBinError(201,26.64583);
   hcal_h0->SetBinError(202,26.68333);
   hcal_h0->SetBinError(203,26.72078);
   hcal_h0->SetBinError(204,26.07681);
   hcal_h0->SetBinError(205,25.45584);
   hcal_h0->SetBinError(206,25.53429);
   hcal_h0->SetBinError(207,26.77686);
   hcal_h0->SetBinError(208,26.30589);
   hcal_h0->SetBinError(209,25.11971);
   hcal_h0->SetBinError(210,25.88436);
   hcal_h0->SetBinError(211,24.77902);
   hcal_h0->SetBinError(212,25.21904);
   hcal_h0->SetBinError(213,24.41311);
   hcal_h0->SetBinError(214,24.53569);
   hcal_h0->SetBinError(215,23.2379);
   hcal_h0->SetBinError(216,23.93742);
   hcal_h0->SetBinError(217,23.10844);
   hcal_h0->SetBinError(218,23.74868);
   hcal_h0->SetBinError(219,23.2379);
   hcal_h0->SetBinError(220,22.78157);
   hcal_h0->SetBinError(221,22.44994);
   hcal_h0->SetBinError(222,22.78157);
   hcal_h0->SetBinError(223,22.49444);
   hcal_h0->SetBinError(224,22.36068);
   hcal_h0->SetBinError(225,22.2486);
   hcal_h0->SetBinError(226,22.75961);
   hcal_h0->SetBinError(227,22.56103);
   hcal_h0->SetBinError(228,20.90454);
   hcal_h0->SetBinError(229,21.77154);
   hcal_h0->SetBinError(230,22);
   hcal_h0->SetBinError(231,21.07131);
   hcal_h0->SetBinError(232,20.88061);
   hcal_h0->SetBinError(233,20.95233);
   hcal_h0->SetBinError(234,20.37155);
   hcal_h0->SetBinError(235,21.11871);
   hcal_h0->SetBinError(236,20.88061);
   hcal_h0->SetBinError(237,20.24846);
   hcal_h0->SetBinError(238,20.27313);
   hcal_h0->SetBinError(239,19.59592);
   hcal_h0->SetBinError(240,19.15724);
   hcal_h0->SetBinError(241,18.60108);
   hcal_h0->SetBinError(242,19.72308);
   hcal_h0->SetBinError(243,18.81489);
   hcal_h0->SetBinError(244,19.07878);
   hcal_h0->SetBinError(245,18.22087);
   hcal_h0->SetBinError(246,18.73499);
   hcal_h0->SetBinError(247,18.43909);
   hcal_h0->SetBinError(248,18.68154);
   hcal_h0->SetBinError(249,17.49286);
   hcal_h0->SetBinError(250,18.11077);
   hcal_h0->SetBinError(251,17.34935);
   hcal_h0->SetBinError(252,17.52142);
   hcal_h0->SetBinError(253,17.17556);
   hcal_h0->SetBinError(254,17.02939);
   hcal_h0->SetBinError(255,17.37815);
   hcal_h0->SetBinError(256,17.60682);
   hcal_h0->SetBinError(257,17.74824);
   hcal_h0->SetBinError(258,16.88194);
   hcal_h0->SetBinError(259,17.20465);
   hcal_h0->SetBinError(260,16.37071);
   hcal_h0->SetBinError(261,16.91153);
   hcal_h0->SetBinError(262,16);
   hcal_h0->SetBinError(263,15.93738);
   hcal_h0->SetBinError(264,16.27882);
   hcal_h0->SetBinError(265,16.61325);
   hcal_h0->SetBinError(266,16.21727);
   hcal_h0->SetBinError(267,16.12452);
   hcal_h0->SetBinError(268,15.3948);
   hcal_h0->SetBinError(269,16.06238);
   hcal_h0->SetBinError(270,15.74802);
   hcal_h0->SetBinError(271,15.23155);
   hcal_h0->SetBinError(272,15.74802);
   hcal_h0->SetBinError(273,14.89966);
   hcal_h0->SetBinError(274,13.96424);
   hcal_h0->SetBinError(275,15.19868);
   hcal_h0->SetBinError(276,15.87451);
   hcal_h0->SetBinError(277,14.10674);
   hcal_h0->SetBinError(278,14.73092);
   hcal_h0->SetBinError(279,15.0333);
   hcal_h0->SetBinError(280,14.10674);
   hcal_h0->SetBinError(281,12.60952);
   hcal_h0->SetBinError(282,14.21267);
   hcal_h0->SetBinError(283,13.67479);
   hcal_h0->SetBinError(284,13.15295);
   hcal_h0->SetBinError(285,12.4499);
   hcal_h0->SetBinError(286,14.21267);
   hcal_h0->SetBinError(287,12.80625);
   hcal_h0->SetBinError(288,12.4499);
   hcal_h0->SetBinError(289,14);
   hcal_h0->SetBinError(290,13.67479);
   hcal_h0->SetBinError(291,12.64911);
   hcal_h0->SetBinError(292,14.31782);
   hcal_h0->SetBinError(293,13.15295);
   hcal_h0->SetBinError(294,12.80625);
   hcal_h0->SetBinError(295,12.64911);
   hcal_h0->SetBinError(296,12.12436);
   hcal_h0->SetBinError(297,12.96148);
   hcal_h0->SetBinError(298,12.76715);
   hcal_h0->SetBinError(299,12.49);
   hcal_h0->SetBinError(300,12.60952);
   hcal_h0->SetBinError(301,11.48913);
   hcal_h0->SetBinError(302,12.04159);
   hcal_h0->SetBinError(303,11.22497);
   hcal_h0->SetBinError(304,11.61895);
   hcal_h0->SetBinError(305,11.44552);
   hcal_h0->SetBinError(306,11.48913);
   hcal_h0->SetBinError(307,11.6619);
   hcal_h0->SetBinError(308,11.31371);
   hcal_h0->SetBinError(309,11.35782);
   hcal_h0->SetBinError(310,11.95826);
   hcal_h0->SetBinError(311,11.22497);
   hcal_h0->SetBinError(312,11.53256);
   hcal_h0->SetBinError(313,11.13553);
   hcal_h0->SetBinError(314,11.22497);
   hcal_h0->SetBinError(315,11.87434);
   hcal_h0->SetBinError(316,9.327379);
   hcal_h0->SetBinError(317,10.86278);
   hcal_h0->SetBinError(318,11);
   hcal_h0->SetBinError(319,10.48809);
   hcal_h0->SetBinError(320,10.48809);
   hcal_h0->SetBinError(321,10.63015);
   hcal_h0->SetBinError(322,9.327379);
   hcal_h0->SetBinError(323,10.53565);
   hcal_h0->SetBinError(324,10.77033);
   hcal_h0->SetBinError(325,10.58301);
   hcal_h0->SetBinError(326,9.848858);
   hcal_h0->SetBinError(327,10.24695);
   hcal_h0->SetBinError(328,9.848858);
   hcal_h0->SetBinError(329,9.219544);
   hcal_h0->SetBinError(330,9.643651);
   hcal_h0->SetBinError(331,10.44031);
   hcal_h0->SetBinError(332,8.485281);
   hcal_h0->SetBinError(333,8.42615);
   hcal_h0->SetBinError(334,8.944272);
   hcal_h0->SetBinError(335,9.055385);
   hcal_h0->SetBinError(336,9.380832);
   hcal_h0->SetBinError(337,8.944272);
   hcal_h0->SetBinError(338,8.185353);
   hcal_h0->SetBinError(339,8.831761);
   hcal_h0->SetBinError(340,9.165151);
   hcal_h0->SetBinError(341,8.485281);
   hcal_h0->SetBinError(342,8.185353);
   hcal_h0->SetBinError(343,8.3666);
   hcal_h0->SetBinError(344,8.544004);
   hcal_h0->SetBinError(345,7.937254);
   hcal_h0->SetBinError(346,7.81025);
   hcal_h0->SetBinError(347,8.544004);
   hcal_h0->SetBinError(348,8.717798);
   hcal_h0->SetBinError(349,8.602325);
   hcal_h0->SetBinError(350,8.3666);
   hcal_h0->SetBinError(351,7.549834);
   hcal_h0->SetBinError(352,8.246211);
   hcal_h0->SetBinError(353,7.28011);
   hcal_h0->SetBinError(354,8.485281);
   hcal_h0->SetBinError(355,8.062258);
   hcal_h0->SetBinError(356,8.660254);
   hcal_h0->SetBinError(357,8.485281);
   hcal_h0->SetBinError(358,8.485281);
   hcal_h0->SetBinError(359,8.185353);
   hcal_h0->SetBinError(360,7.348469);
   hcal_h0->SetBinError(361,6.855655);
   hcal_h0->SetBinError(362,7.071068);
   hcal_h0->SetBinError(363,6.928203);
   hcal_h0->SetBinError(364,7.745967);
   hcal_h0->SetBinError(365,7.416198);
   hcal_h0->SetBinError(366,7.141428);
   hcal_h0->SetBinError(367,6.557439);
   hcal_h0->SetBinError(368,7.549834);
   hcal_h0->SetBinError(369,7.615773);
   hcal_h0->SetBinError(370,6.557439);
   hcal_h0->SetBinError(371,6.403124);
   hcal_h0->SetBinError(372,7.549834);
   hcal_h0->SetBinError(373,7);
   hcal_h0->SetBinError(374,6.78233);
   hcal_h0->SetBinError(375,6.708204);
   hcal_h0->SetBinError(376,6.63325);
   hcal_h0->SetBinError(377,6.164414);
   hcal_h0->SetBinError(378,6.324555);
   hcal_h0->SetBinError(379,6.480741);
   hcal_h0->SetBinError(380,6.855655);
   hcal_h0->SetBinError(381,6.324555);
   hcal_h0->SetBinError(382,7.071068);
   hcal_h0->SetBinError(383,6.082763);
   hcal_h0->SetBinError(384,6.403124);
   hcal_h0->SetBinError(385,6.78233);
   hcal_h0->SetBinError(386,7.483315);
   hcal_h0->SetBinError(387,5.744563);
   hcal_h0->SetBinError(388,5.830952);
   hcal_h0->SetBinError(389,7);
   hcal_h0->SetBinError(390,6.403124);
   hcal_h0->SetBinError(391,6.403124);
   hcal_h0->SetBinError(392,4.582576);
   hcal_h0->SetBinError(393,5.830952);
   hcal_h0->SetBinError(394,5.567764);
   hcal_h0->SetBinError(395,6.244998);
   hcal_h0->SetBinError(396,5.91608);
   hcal_h0->SetBinError(397,6.480741);
   hcal_h0->SetBinError(398,5.744563);
   hcal_h0->SetBinError(399,5.477226);
   hcal_h0->SetBinError(400,6.78233);
   hcal_h0->SetBinError(401,5.291503);
   hcal_h0->SetBinError(402,5.09902);
   hcal_h0->SetBinError(403,5.385165);
   hcal_h0->SetBinError(404,6.324555);
   hcal_h0->SetBinError(405,6.557439);
   hcal_h0->SetBinError(406,5.744563);
   hcal_h0->SetBinError(407,6);
   hcal_h0->SetBinError(408,5.09902);
   hcal_h0->SetBinError(409,5);
   hcal_h0->SetBinError(410,3.741657);
   hcal_h0->SetBinError(411,5.291503);
   hcal_h0->SetBinError(412,4.472136);
   hcal_h0->SetBinError(413,5);
   hcal_h0->SetBinError(414,5.291503);
   hcal_h0->SetBinError(415,5.09902);
   hcal_h0->SetBinError(416,4.690416);
   hcal_h0->SetBinError(417,5.09902);
   hcal_h0->SetBinError(418,4.898979);
   hcal_h0->SetBinError(419,4.358899);
   hcal_h0->SetBinError(420,5.656854);
   hcal_h0->SetBinError(421,4.472136);
   hcal_h0->SetBinError(422,4.582576);
   hcal_h0->SetBinError(423,4.690416);
   hcal_h0->SetBinError(424,4.358899);
   hcal_h0->SetBinError(425,4.795832);
   hcal_h0->SetBinError(426,4.472136);
   hcal_h0->SetBinError(427,4.472136);
   hcal_h0->SetBinError(428,4.472136);
   hcal_h0->SetBinError(429,5);
   hcal_h0->SetBinError(430,4.472136);
   hcal_h0->SetBinError(431,4.795832);
   hcal_h0->SetBinError(432,4.898979);
   hcal_h0->SetBinError(433,4.898979);
   hcal_h0->SetBinError(434,4.242641);
   hcal_h0->SetBinError(435,4.582576);
   hcal_h0->SetBinError(436,4);
   hcal_h0->SetBinError(437,3.872983);
   hcal_h0->SetBinError(438,4.472136);
   hcal_h0->SetBinError(439,4.358899);
   hcal_h0->SetBinError(440,3.605551);
   hcal_h0->SetBinError(441,3.464102);
   hcal_h0->SetBinError(442,4.242641);
   hcal_h0->SetBinError(443,2.645751);
   hcal_h0->SetBinError(444,4.690416);
   hcal_h0->SetBinError(445,3.316625);
   hcal_h0->SetBinError(446,4);
   hcal_h0->SetBinError(447,3.741657);
   hcal_h0->SetBinError(448,3.872983);
   hcal_h0->SetBinError(449,4.358899);
   hcal_h0->SetBinError(450,3.464102);
   hcal_h0->SetBinError(451,3.162278);
   hcal_h0->SetBinError(452,3.872983);
   hcal_h0->SetBinError(453,3.464102);
   hcal_h0->SetBinError(454,4);
   hcal_h0->SetBinError(455,4.123106);
   hcal_h0->SetBinError(456,3.464102);
   hcal_h0->SetBinError(457,3.741657);
   hcal_h0->SetBinError(458,3.316625);
   hcal_h0->SetBinError(459,3.872983);
   hcal_h0->SetBinError(460,4.123106);
   hcal_h0->SetBinError(461,3.741657);
   hcal_h0->SetBinError(462,2.645751);
   hcal_h0->SetBinError(463,4);
   hcal_h0->SetBinError(464,3.316625);
   hcal_h0->SetBinError(465,2.828427);
   hcal_h0->SetBinError(466,2.828427);
   hcal_h0->SetBinError(467,3.316625);
   hcal_h0->SetBinError(468,2.645751);
   hcal_h0->SetBinError(469,2.645751);
   hcal_h0->SetBinError(470,3.162278);
   hcal_h0->SetBinError(471,3.872983);
   hcal_h0->SetBinError(472,3.162278);
   hcal_h0->SetBinError(473,3.741657);
   hcal_h0->SetBinError(474,3.741657);
   hcal_h0->SetBinError(475,3.316625);
   hcal_h0->SetBinError(476,2.828427);
   hcal_h0->SetBinError(477,1.732051);
   hcal_h0->SetBinError(478,2.44949);
   hcal_h0->SetBinError(479,3.464102);
   hcal_h0->SetBinError(480,3.316625);
   hcal_h0->SetBinError(481,3.162278);
   hcal_h0->SetBinError(482,2);
   hcal_h0->SetBinError(483,3.741657);
   hcal_h0->SetBinError(484,2.828427);
   hcal_h0->SetBinError(485,3.162278);
   hcal_h0->SetBinError(486,3.162278);
   hcal_h0->SetBinError(487,2.44949);
   hcal_h0->SetBinError(488,2.44949);
   hcal_h0->SetBinError(489,3.464102);
   hcal_h0->SetBinError(490,3.162278);
   hcal_h0->SetBinError(491,3.162278);
   hcal_h0->SetBinError(492,1.732051);
   hcal_h0->SetBinError(493,3.316625);
   hcal_h0->SetBinError(494,3.162278);
   hcal_h0->SetBinError(495,1);
   hcal_h0->SetBinError(496,2.645751);
   hcal_h0->SetBinError(497,2.828427);
   hcal_h0->SetBinError(498,2.44949);
   hcal_h0->SetBinError(499,2.828427);
   hcal_h0->SetBinError(500,2.645751);
   hcal_h0->SetBinError(501,1.414214);
   hcal_h0->SetBinError(502,2.645751);
   hcal_h0->SetBinError(503,1.414214);
   hcal_h0->SetBinError(504,2);
   hcal_h0->SetBinError(505,2.44949);
   hcal_h0->SetBinError(506,1.732051);
   hcal_h0->SetBinError(507,2.645751);
   hcal_h0->SetBinError(508,2.236068);
   hcal_h0->SetBinError(509,1.732051);
   hcal_h0->SetBinError(510,2.236068);
   hcal_h0->SetBinError(511,2);
   hcal_h0->SetBinError(512,2);
   hcal_h0->SetBinError(513,1);
   hcal_h0->SetBinError(514,2.645751);
   hcal_h0->SetBinError(515,2.44949);
   hcal_h0->SetBinError(516,2);
   hcal_h0->SetBinError(517,2.236068);
   hcal_h0->SetBinError(518,2);
   hcal_h0->SetBinError(519,1.414214);
   hcal_h0->SetBinError(520,1.732051);
   hcal_h0->SetBinError(521,2.236068);
   hcal_h0->SetBinError(522,2);
   hcal_h0->SetBinError(523,2);
   hcal_h0->SetBinError(524,2.645751);
   hcal_h0->SetBinError(525,2.645751);
   hcal_h0->SetBinError(526,2);
   hcal_h0->SetBinError(527,1.414214);
   hcal_h0->SetBinError(528,1.732051);
   hcal_h0->SetBinError(529,2.236068);
   hcal_h0->SetBinError(530,2);
   hcal_h0->SetBinError(531,2.44949);
   hcal_h0->SetBinError(532,1.414214);
   hcal_h0->SetBinError(533,2.236068);
   hcal_h0->SetBinError(534,1.414214);
   hcal_h0->SetBinError(535,1);
   hcal_h0->SetBinError(538,1.732051);
   hcal_h0->SetBinError(539,1.732051);
   hcal_h0->SetBinError(540,2.44949);
   hcal_h0->SetBinError(541,1.414214);
   hcal_h0->SetBinError(542,2);
   hcal_h0->SetBinError(543,2.44949);
   hcal_h0->SetBinError(544,2);
   hcal_h0->SetBinError(545,2);
   hcal_h0->SetBinError(546,1.732051);
   hcal_h0->SetBinError(547,1);
   hcal_h0->SetBinError(548,1.732051);
   hcal_h0->SetBinError(549,1);
   hcal_h0->SetBinError(551,2);
   hcal_h0->SetBinError(552,2.236068);
   hcal_h0->SetBinError(553,1);
   hcal_h0->SetBinError(554,1.732051);
   hcal_h0->SetBinError(555,1);
   hcal_h0->SetBinError(558,1);
   hcal_h0->SetBinError(559,1.414214);
   hcal_h0->SetBinError(560,2);
   hcal_h0->SetBinError(561,1.414214);
   hcal_h0->SetBinError(562,1.732051);
   hcal_h0->SetBinError(563,1.732051);
   hcal_h0->SetBinError(564,1.414214);
   hcal_h0->SetBinError(566,1);
   hcal_h0->SetBinError(567,1.414214);
   hcal_h0->SetBinError(568,2.236068);
   hcal_h0->SetBinError(569,1.732051);
   hcal_h0->SetBinError(570,1.732051);
   hcal_h0->SetBinError(571,1);
   hcal_h0->SetBinError(572,1);
   hcal_h0->SetBinError(575,1.414214);
   hcal_h0->SetBinError(576,1);
   hcal_h0->SetBinError(577,1.414214);
   hcal_h0->SetBinError(580,1);
   hcal_h0->SetBinError(581,2.236068);
   hcal_h0->SetBinError(583,1);
   hcal_h0->SetBinError(584,2.236068);
   hcal_h0->SetBinError(586,1);
   hcal_h0->SetBinError(587,1);
   hcal_h0->SetBinError(589,1);
   hcal_h0->SetBinError(590,1);
   hcal_h0->SetBinError(591,1);
   hcal_h0->SetBinError(592,1.414214);
   hcal_h0->SetBinError(594,1);
   hcal_h0->SetBinError(596,1);
   hcal_h0->SetBinError(597,1);
   hcal_h0->SetBinError(599,1.414214);
   hcal_h0->SetBinError(600,1);
   hcal_h0->SetBinError(604,1);
   hcal_h0->SetBinError(605,1);
   hcal_h0->SetBinError(608,1);
   hcal_h0->SetBinError(609,1);
   hcal_h0->SetBinError(610,1);
   hcal_h0->SetBinError(611,1.414214);
   hcal_h0->SetBinError(614,1.414214);
   hcal_h0->SetBinError(616,1.732051);
   hcal_h0->SetBinError(617,1.414214);
   hcal_h0->SetBinError(619,1);
   hcal_h0->SetBinError(621,1);
   hcal_h0->SetBinError(622,1.732051);
   hcal_h0->SetBinError(624,1);
   hcal_h0->SetBinError(629,1);
   hcal_h0->SetBinError(631,1.414214);
   hcal_h0->SetBinError(634,1);
   hcal_h0->SetBinError(635,1);
   hcal_h0->SetBinError(636,1);
   hcal_h0->SetBinError(637,1);
   hcal_h0->SetBinError(638,1);
   hcal_h0->SetBinError(639,1);
   hcal_h0->SetBinError(640,1.732051);
   hcal_h0->SetBinError(643,1);
   hcal_h0->SetBinError(644,1);
   hcal_h0->SetBinError(648,1);
   hcal_h0->SetBinError(651,1);
   hcal_h0->SetBinError(655,1.414214);
   hcal_h0->SetBinError(661,1);
   hcal_h0->SetBinError(663,1);
   hcal_h0->SetBinError(665,1);
   hcal_h0->SetBinError(667,1);
   hcal_h0->SetBinError(669,1);
   hcal_h0->SetBinError(671,1);
   hcal_h0->SetBinError(672,1.414214);
   hcal_h0->SetBinError(676,1);
   hcal_h0->SetBinError(689,1);
   hcal_h0->SetBinError(692,1);
   hcal_h0->SetBinError(696,1);
   hcal_h0->SetBinError(700,1);
   hcal_h0->SetBinError(703,1);
   hcal_h0->SetBinError(706,1);
   hcal_h0->SetBinError(730,1);
   hcal_h0->SetBinError(745,1.414214);
   hcal_h0->SetBinError(748,1);
   hcal_h0->SetBinError(758,1);
   hcal_h0->SetBinError(765,1);
   hcal_h0->SetBinError(772,1);
   hcal_h0->SetBinError(780,1);
   hcal_h0->SetBinError(790,1);
   hcal_h0->SetBinError(821,1);
   hcal_h0->SetBinError(844,1);
   hcal_h0->SetBinError(859,1);
   hcal_h0->SetBinError(872,1);
   hcal_h0->SetBinError(905,1);
   hcal_h0->SetBinError(915,1);
   hcal_h0->SetBinError(935,1);
   hcal_h0->SetBinError(974,1);
   hcal_h0->SetBinError(980,1);
   hcal_h0->SetBinError(994,1);
   hcal_h0->SetBinError(1015,1);
   hcal_h0->SetBinError(1095,1);
   hcal_h0->SetBinError(1157,1);
   hcal_h0->SetBinError(1207,1);
   hcal_h0->SetBinError(1266,1);
   hcal_h0->SetBinError(1291,1);
   hcal_h0->SetBinError(1368,1);
   hcal_h0->SetBinError(1502,1);
   hcal_h0->SetBinError(1621,1);
   hcal_h0->SetBinError(1687,1);
   hcal_h0->SetMaximum(1.633987e+08);
   hcal_h0->SetEntries(1.836351e+07);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccc33");
   hcal_h0->SetFillColor(ci);
   hcal_h0->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h0->GetXaxis()->SetRange(1,9000);
   hcal_h0->GetXaxis()->SetNdivisions(506);
   hcal_h0->GetXaxis()->SetLabelFont(43);
   hcal_h0->GetXaxis()->SetLabelOffset(0.015);
   hcal_h0->GetXaxis()->SetLabelSize(30);
   hcal_h0->GetXaxis()->SetTitleSize(35);
   hcal_h0->GetXaxis()->SetTitleOffset(1.2);
   hcal_h0->GetXaxis()->SetTitleFont(43);
   hcal_h0->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h0->GetYaxis()->SetNdivisions(506);
   hcal_h0->GetYaxis()->SetLabelFont(43);
   hcal_h0->GetYaxis()->SetLabelOffset(0.015);
   hcal_h0->GetYaxis()->SetLabelSize(30);
   hcal_h0->GetYaxis()->SetTitleSize(35);
   hcal_h0->GetYaxis()->SetTitleOffset(1.4);
   hcal_h0->GetYaxis()->SetTitleFont(43);
   hcal_h0->GetZaxis()->SetLabelFont(42);
   hcal_h0->GetZaxis()->SetLabelSize(0.035);
   hcal_h0->GetZaxis()->SetTitleSize(0.035);
   hcal_h0->GetZaxis()->SetTitleFont(42);
   hcal_h0->Draw("hist");
   
   TH1F *hcal_h0 = new TH1F("hcal_h0","",9000,0,2000);
   hcal_h0->SetBinContent(3,3267974);
   hcal_h0->SetBinContent(4,2185758);
   hcal_h0->SetBinContent(5,1574369);
   hcal_h0->SetBinContent(6,1339521);
   hcal_h0->SetBinContent(7,1144254);
   hcal_h0->SetBinContent(8,960957);
   hcal_h0->SetBinContent(9,796779);
   hcal_h0->SetBinContent(10,663761);
   hcal_h0->SetBinContent(11,560464);
   hcal_h0->SetBinContent(12,482041);
   hcal_h0->SetBinContent(13,419984);
   hcal_h0->SetBinContent(14,369775);
   hcal_h0->SetBinContent(15,326062);
   hcal_h0->SetBinContent(16,289519);
   hcal_h0->SetBinContent(17,258804);
   hcal_h0->SetBinContent(18,232488);
   hcal_h0->SetBinContent(19,208971);
   hcal_h0->SetBinContent(20,188361);
   hcal_h0->SetBinContent(21,171077);
   hcal_h0->SetBinContent(22,155937);
   hcal_h0->SetBinContent(23,142012);
   hcal_h0->SetBinContent(24,130404);
   hcal_h0->SetBinContent(25,120572);
   hcal_h0->SetBinContent(26,111251);
   hcal_h0->SetBinContent(27,102889);
   hcal_h0->SetBinContent(28,96202);
   hcal_h0->SetBinContent(29,89338);
   hcal_h0->SetBinContent(30,84045);
   hcal_h0->SetBinContent(31,78287);
   hcal_h0->SetBinContent(32,73136);
   hcal_h0->SetBinContent(33,68634);
   hcal_h0->SetBinContent(34,64377);
   hcal_h0->SetBinContent(35,60399);
   hcal_h0->SetBinContent(36,57284);
   hcal_h0->SetBinContent(37,54062);
   hcal_h0->SetBinContent(38,51356);
   hcal_h0->SetBinContent(39,48579);
   hcal_h0->SetBinContent(40,45785);
   hcal_h0->SetBinContent(41,43436);
   hcal_h0->SetBinContent(42,40910);
   hcal_h0->SetBinContent(43,38959);
   hcal_h0->SetBinContent(44,37310);
   hcal_h0->SetBinContent(45,35661);
   hcal_h0->SetBinContent(46,33753);
   hcal_h0->SetBinContent(47,32485);
   hcal_h0->SetBinContent(48,30976);
   hcal_h0->SetBinContent(49,29640);
   hcal_h0->SetBinContent(50,28225);
   hcal_h0->SetBinContent(51,27404);
   hcal_h0->SetBinContent(52,25943);
   hcal_h0->SetBinContent(53,25157);
   hcal_h0->SetBinContent(54,24218);
   hcal_h0->SetBinContent(55,23258);
   hcal_h0->SetBinContent(56,22353);
   hcal_h0->SetBinContent(57,21615);
   hcal_h0->SetBinContent(58,20754);
   hcal_h0->SetBinContent(59,20164);
   hcal_h0->SetBinContent(60,19018);
   hcal_h0->SetBinContent(61,18442);
   hcal_h0->SetBinContent(62,17778);
   hcal_h0->SetBinContent(63,17215);
   hcal_h0->SetBinContent(64,16419);
   hcal_h0->SetBinContent(65,16170);
   hcal_h0->SetBinContent(66,15683);
   hcal_h0->SetBinContent(67,15019);
   hcal_h0->SetBinContent(68,14584);
   hcal_h0->SetBinContent(69,14111);
   hcal_h0->SetBinContent(70,13709);
   hcal_h0->SetBinContent(71,13106);
   hcal_h0->SetBinContent(72,12806);
   hcal_h0->SetBinContent(73,12624);
   hcal_h0->SetBinContent(74,12156);
   hcal_h0->SetBinContent(75,11669);
   hcal_h0->SetBinContent(76,11419);
   hcal_h0->SetBinContent(77,11153);
   hcal_h0->SetBinContent(78,10764);
   hcal_h0->SetBinContent(79,10618);
   hcal_h0->SetBinContent(80,10237);
   hcal_h0->SetBinContent(81,9843);
   hcal_h0->SetBinContent(82,9848);
   hcal_h0->SetBinContent(83,9415);
   hcal_h0->SetBinContent(84,9044);
   hcal_h0->SetBinContent(85,8929);
   hcal_h0->SetBinContent(86,8730);
   hcal_h0->SetBinContent(87,8303);
   hcal_h0->SetBinContent(88,8289);
   hcal_h0->SetBinContent(89,7816);
   hcal_h0->SetBinContent(90,7728);
   hcal_h0->SetBinContent(91,7538);
   hcal_h0->SetBinContent(92,7342);
   hcal_h0->SetBinContent(93,6924);
   hcal_h0->SetBinContent(94,6899);
   hcal_h0->SetBinContent(95,6730);
   hcal_h0->SetBinContent(96,6453);
   hcal_h0->SetBinContent(97,6234);
   hcal_h0->SetBinContent(98,6177);
   hcal_h0->SetBinContent(99,5914);
   hcal_h0->SetBinContent(100,5801);
   hcal_h0->SetBinContent(101,5755);
   hcal_h0->SetBinContent(102,5583);
   hcal_h0->SetBinContent(103,5457);
   hcal_h0->SetBinContent(104,5325);
   hcal_h0->SetBinContent(105,5324);
   hcal_h0->SetBinContent(106,5049);
   hcal_h0->SetBinContent(107,4866);
   hcal_h0->SetBinContent(108,4808);
   hcal_h0->SetBinContent(109,4745);
   hcal_h0->SetBinContent(110,4575);
   hcal_h0->SetBinContent(111,4422);
   hcal_h0->SetBinContent(112,4237);
   hcal_h0->SetBinContent(113,4292);
   hcal_h0->SetBinContent(114,4256);
   hcal_h0->SetBinContent(115,4065);
   hcal_h0->SetBinContent(116,4015);
   hcal_h0->SetBinContent(117,3902);
   hcal_h0->SetBinContent(118,3813);
   hcal_h0->SetBinContent(119,3715);
   hcal_h0->SetBinContent(120,3580);
   hcal_h0->SetBinContent(121,3443);
   hcal_h0->SetBinContent(122,3496);
   hcal_h0->SetBinContent(123,3336);
   hcal_h0->SetBinContent(124,3250);
   hcal_h0->SetBinContent(125,3271);
   hcal_h0->SetBinContent(126,3066);
   hcal_h0->SetBinContent(127,3048);
   hcal_h0->SetBinContent(128,2867);
   hcal_h0->SetBinContent(129,2947);
   hcal_h0->SetBinContent(130,2933);
   hcal_h0->SetBinContent(131,2826);
   hcal_h0->SetBinContent(132,2817);
   hcal_h0->SetBinContent(133,2799);
   hcal_h0->SetBinContent(134,2690);
   hcal_h0->SetBinContent(135,2584);
   hcal_h0->SetBinContent(136,2517);
   hcal_h0->SetBinContent(137,2545);
   hcal_h0->SetBinContent(138,2462);
   hcal_h0->SetBinContent(139,2381);
   hcal_h0->SetBinContent(140,2358);
   hcal_h0->SetBinContent(141,2273);
   hcal_h0->SetBinContent(142,2226);
   hcal_h0->SetBinContent(143,2223);
   hcal_h0->SetBinContent(144,2253);
   hcal_h0->SetBinContent(145,2097);
   hcal_h0->SetBinContent(146,2065);
   hcal_h0->SetBinContent(147,2033);
   hcal_h0->SetBinContent(148,1950);
   hcal_h0->SetBinContent(149,1947);
   hcal_h0->SetBinContent(150,1915);
   hcal_h0->SetBinContent(151,1879);
   hcal_h0->SetBinContent(152,1816);
   hcal_h0->SetBinContent(153,1779);
   hcal_h0->SetBinContent(154,1798);
   hcal_h0->SetBinContent(155,1666);
   hcal_h0->SetBinContent(156,1717);
   hcal_h0->SetBinContent(157,1607);
   hcal_h0->SetBinContent(158,1671);
   hcal_h0->SetBinContent(159,1605);
   hcal_h0->SetBinContent(160,1649);
   hcal_h0->SetBinContent(161,1536);
   hcal_h0->SetBinContent(162,1580);
   hcal_h0->SetBinContent(163,1553);
   hcal_h0->SetBinContent(164,1483);
   hcal_h0->SetBinContent(165,1388);
   hcal_h0->SetBinContent(166,1475);
   hcal_h0->SetBinContent(167,1394);
   hcal_h0->SetBinContent(168,1398);
   hcal_h0->SetBinContent(169,1302);
   hcal_h0->SetBinContent(170,1251);
   hcal_h0->SetBinContent(171,1220);
   hcal_h0->SetBinContent(172,1157);
   hcal_h0->SetBinContent(173,1253);
   hcal_h0->SetBinContent(174,1198);
   hcal_h0->SetBinContent(175,1187);
   hcal_h0->SetBinContent(176,1192);
   hcal_h0->SetBinContent(177,1039);
   hcal_h0->SetBinContent(178,1153);
   hcal_h0->SetBinContent(179,1099);
   hcal_h0->SetBinContent(180,1077);
   hcal_h0->SetBinContent(181,1071);
   hcal_h0->SetBinContent(182,1052);
   hcal_h0->SetBinContent(183,963);
   hcal_h0->SetBinContent(184,996);
   hcal_h0->SetBinContent(185,976);
   hcal_h0->SetBinContent(186,961);
   hcal_h0->SetBinContent(187,946);
   hcal_h0->SetBinContent(188,962);
   hcal_h0->SetBinContent(189,955);
   hcal_h0->SetBinContent(190,866);
   hcal_h0->SetBinContent(191,921);
   hcal_h0->SetBinContent(192,834);
   hcal_h0->SetBinContent(193,873);
   hcal_h0->SetBinContent(194,820);
   hcal_h0->SetBinContent(195,814);
   hcal_h0->SetBinContent(196,801);
   hcal_h0->SetBinContent(197,770);
   hcal_h0->SetBinContent(198,770);
   hcal_h0->SetBinContent(199,774);
   hcal_h0->SetBinContent(200,751);
   hcal_h0->SetBinContent(201,710);
   hcal_h0->SetBinContent(202,712);
   hcal_h0->SetBinContent(203,714);
   hcal_h0->SetBinContent(204,680);
   hcal_h0->SetBinContent(205,648);
   hcal_h0->SetBinContent(206,652);
   hcal_h0->SetBinContent(207,717);
   hcal_h0->SetBinContent(208,692);
   hcal_h0->SetBinContent(209,631);
   hcal_h0->SetBinContent(210,670);
   hcal_h0->SetBinContent(211,614);
   hcal_h0->SetBinContent(212,636);
   hcal_h0->SetBinContent(213,596);
   hcal_h0->SetBinContent(214,602);
   hcal_h0->SetBinContent(215,540);
   hcal_h0->SetBinContent(216,573);
   hcal_h0->SetBinContent(217,534);
   hcal_h0->SetBinContent(218,564);
   hcal_h0->SetBinContent(219,540);
   hcal_h0->SetBinContent(220,519);
   hcal_h0->SetBinContent(221,504);
   hcal_h0->SetBinContent(222,519);
   hcal_h0->SetBinContent(223,506);
   hcal_h0->SetBinContent(224,500);
   hcal_h0->SetBinContent(225,495);
   hcal_h0->SetBinContent(226,518);
   hcal_h0->SetBinContent(227,509);
   hcal_h0->SetBinContent(228,437);
   hcal_h0->SetBinContent(229,474);
   hcal_h0->SetBinContent(230,484);
   hcal_h0->SetBinContent(231,444);
   hcal_h0->SetBinContent(232,436);
   hcal_h0->SetBinContent(233,439);
   hcal_h0->SetBinContent(234,415);
   hcal_h0->SetBinContent(235,446);
   hcal_h0->SetBinContent(236,436);
   hcal_h0->SetBinContent(237,410);
   hcal_h0->SetBinContent(238,411);
   hcal_h0->SetBinContent(239,384);
   hcal_h0->SetBinContent(240,367);
   hcal_h0->SetBinContent(241,346);
   hcal_h0->SetBinContent(242,389);
   hcal_h0->SetBinContent(243,354);
   hcal_h0->SetBinContent(244,364);
   hcal_h0->SetBinContent(245,332);
   hcal_h0->SetBinContent(246,351);
   hcal_h0->SetBinContent(247,340);
   hcal_h0->SetBinContent(248,349);
   hcal_h0->SetBinContent(249,306);
   hcal_h0->SetBinContent(250,328);
   hcal_h0->SetBinContent(251,301);
   hcal_h0->SetBinContent(252,307);
   hcal_h0->SetBinContent(253,295);
   hcal_h0->SetBinContent(254,290);
   hcal_h0->SetBinContent(255,302);
   hcal_h0->SetBinContent(256,310);
   hcal_h0->SetBinContent(257,315);
   hcal_h0->SetBinContent(258,285);
   hcal_h0->SetBinContent(259,296);
   hcal_h0->SetBinContent(260,268);
   hcal_h0->SetBinContent(261,286);
   hcal_h0->SetBinContent(262,256);
   hcal_h0->SetBinContent(263,254);
   hcal_h0->SetBinContent(264,265);
   hcal_h0->SetBinContent(265,276);
   hcal_h0->SetBinContent(266,263);
   hcal_h0->SetBinContent(267,260);
   hcal_h0->SetBinContent(268,237);
   hcal_h0->SetBinContent(269,258);
   hcal_h0->SetBinContent(270,248);
   hcal_h0->SetBinContent(271,232);
   hcal_h0->SetBinContent(272,248);
   hcal_h0->SetBinContent(273,222);
   hcal_h0->SetBinContent(274,195);
   hcal_h0->SetBinContent(275,231);
   hcal_h0->SetBinContent(276,252);
   hcal_h0->SetBinContent(277,199);
   hcal_h0->SetBinContent(278,217);
   hcal_h0->SetBinContent(279,226);
   hcal_h0->SetBinContent(280,199);
   hcal_h0->SetBinContent(281,159);
   hcal_h0->SetBinContent(282,202);
   hcal_h0->SetBinContent(283,187);
   hcal_h0->SetBinContent(284,173);
   hcal_h0->SetBinContent(285,155);
   hcal_h0->SetBinContent(286,202);
   hcal_h0->SetBinContent(287,164);
   hcal_h0->SetBinContent(288,155);
   hcal_h0->SetBinContent(289,196);
   hcal_h0->SetBinContent(290,187);
   hcal_h0->SetBinContent(291,160);
   hcal_h0->SetBinContent(292,205);
   hcal_h0->SetBinContent(293,173);
   hcal_h0->SetBinContent(294,164);
   hcal_h0->SetBinContent(295,160);
   hcal_h0->SetBinContent(296,147);
   hcal_h0->SetBinContent(297,168);
   hcal_h0->SetBinContent(298,163);
   hcal_h0->SetBinContent(299,156);
   hcal_h0->SetBinContent(300,159);
   hcal_h0->SetBinContent(301,132);
   hcal_h0->SetBinContent(302,145);
   hcal_h0->SetBinContent(303,126);
   hcal_h0->SetBinContent(304,135);
   hcal_h0->SetBinContent(305,131);
   hcal_h0->SetBinContent(306,132);
   hcal_h0->SetBinContent(307,136);
   hcal_h0->SetBinContent(308,128);
   hcal_h0->SetBinContent(309,129);
   hcal_h0->SetBinContent(310,143);
   hcal_h0->SetBinContent(311,126);
   hcal_h0->SetBinContent(312,133);
   hcal_h0->SetBinContent(313,124);
   hcal_h0->SetBinContent(314,126);
   hcal_h0->SetBinContent(315,141);
   hcal_h0->SetBinContent(316,87);
   hcal_h0->SetBinContent(317,118);
   hcal_h0->SetBinContent(318,121);
   hcal_h0->SetBinContent(319,110);
   hcal_h0->SetBinContent(320,110);
   hcal_h0->SetBinContent(321,113);
   hcal_h0->SetBinContent(322,87);
   hcal_h0->SetBinContent(323,111);
   hcal_h0->SetBinContent(324,116);
   hcal_h0->SetBinContent(325,112);
   hcal_h0->SetBinContent(326,97);
   hcal_h0->SetBinContent(327,105);
   hcal_h0->SetBinContent(328,97);
   hcal_h0->SetBinContent(329,85);
   hcal_h0->SetBinContent(330,93);
   hcal_h0->SetBinContent(331,109);
   hcal_h0->SetBinContent(332,72);
   hcal_h0->SetBinContent(333,71);
   hcal_h0->SetBinContent(334,80);
   hcal_h0->SetBinContent(335,82);
   hcal_h0->SetBinContent(336,88);
   hcal_h0->SetBinContent(337,80);
   hcal_h0->SetBinContent(338,67);
   hcal_h0->SetBinContent(339,78);
   hcal_h0->SetBinContent(340,84);
   hcal_h0->SetBinContent(341,72);
   hcal_h0->SetBinContent(342,67);
   hcal_h0->SetBinContent(343,70);
   hcal_h0->SetBinContent(344,73);
   hcal_h0->SetBinContent(345,63);
   hcal_h0->SetBinContent(346,61);
   hcal_h0->SetBinContent(347,73);
   hcal_h0->SetBinContent(348,76);
   hcal_h0->SetBinContent(349,74);
   hcal_h0->SetBinContent(350,70);
   hcal_h0->SetBinContent(351,57);
   hcal_h0->SetBinContent(352,68);
   hcal_h0->SetBinContent(353,53);
   hcal_h0->SetBinContent(354,72);
   hcal_h0->SetBinContent(355,65);
   hcal_h0->SetBinContent(356,75);
   hcal_h0->SetBinContent(357,72);
   hcal_h0->SetBinContent(358,72);
   hcal_h0->SetBinContent(359,67);
   hcal_h0->SetBinContent(360,54);
   hcal_h0->SetBinContent(361,47);
   hcal_h0->SetBinContent(362,50);
   hcal_h0->SetBinContent(363,48);
   hcal_h0->SetBinContent(364,60);
   hcal_h0->SetBinContent(365,55);
   hcal_h0->SetBinContent(366,51);
   hcal_h0->SetBinContent(367,43);
   hcal_h0->SetBinContent(368,57);
   hcal_h0->SetBinContent(369,58);
   hcal_h0->SetBinContent(370,43);
   hcal_h0->SetBinContent(371,41);
   hcal_h0->SetBinContent(372,57);
   hcal_h0->SetBinContent(373,49);
   hcal_h0->SetBinContent(374,46);
   hcal_h0->SetBinContent(375,45);
   hcal_h0->SetBinContent(376,44);
   hcal_h0->SetBinContent(377,38);
   hcal_h0->SetBinContent(378,40);
   hcal_h0->SetBinContent(379,42);
   hcal_h0->SetBinContent(380,47);
   hcal_h0->SetBinContent(381,40);
   hcal_h0->SetBinContent(382,50);
   hcal_h0->SetBinContent(383,37);
   hcal_h0->SetBinContent(384,41);
   hcal_h0->SetBinContent(385,46);
   hcal_h0->SetBinContent(386,56);
   hcal_h0->SetBinContent(387,33);
   hcal_h0->SetBinContent(388,34);
   hcal_h0->SetBinContent(389,49);
   hcal_h0->SetBinContent(390,41);
   hcal_h0->SetBinContent(391,41);
   hcal_h0->SetBinContent(392,21);
   hcal_h0->SetBinContent(393,34);
   hcal_h0->SetBinContent(394,31);
   hcal_h0->SetBinContent(395,39);
   hcal_h0->SetBinContent(396,35);
   hcal_h0->SetBinContent(397,42);
   hcal_h0->SetBinContent(398,33);
   hcal_h0->SetBinContent(399,30);
   hcal_h0->SetBinContent(400,46);
   hcal_h0->SetBinContent(401,28);
   hcal_h0->SetBinContent(402,26);
   hcal_h0->SetBinContent(403,29);
   hcal_h0->SetBinContent(404,40);
   hcal_h0->SetBinContent(405,43);
   hcal_h0->SetBinContent(406,33);
   hcal_h0->SetBinContent(407,36);
   hcal_h0->SetBinContent(408,26);
   hcal_h0->SetBinContent(409,25);
   hcal_h0->SetBinContent(410,14);
   hcal_h0->SetBinContent(411,28);
   hcal_h0->SetBinContent(412,20);
   hcal_h0->SetBinContent(413,25);
   hcal_h0->SetBinContent(414,28);
   hcal_h0->SetBinContent(415,26);
   hcal_h0->SetBinContent(416,22);
   hcal_h0->SetBinContent(417,26);
   hcal_h0->SetBinContent(418,24);
   hcal_h0->SetBinContent(419,19);
   hcal_h0->SetBinContent(420,32);
   hcal_h0->SetBinContent(421,20);
   hcal_h0->SetBinContent(422,21);
   hcal_h0->SetBinContent(423,22);
   hcal_h0->SetBinContent(424,19);
   hcal_h0->SetBinContent(425,23);
   hcal_h0->SetBinContent(426,20);
   hcal_h0->SetBinContent(427,20);
   hcal_h0->SetBinContent(428,20);
   hcal_h0->SetBinContent(429,25);
   hcal_h0->SetBinContent(430,20);
   hcal_h0->SetBinContent(431,23);
   hcal_h0->SetBinContent(432,24);
   hcal_h0->SetBinContent(433,24);
   hcal_h0->SetBinContent(434,18);
   hcal_h0->SetBinContent(435,21);
   hcal_h0->SetBinContent(436,16);
   hcal_h0->SetBinContent(437,15);
   hcal_h0->SetBinContent(438,20);
   hcal_h0->SetBinContent(439,19);
   hcal_h0->SetBinContent(440,13);
   hcal_h0->SetBinContent(441,12);
   hcal_h0->SetBinContent(442,18);
   hcal_h0->SetBinContent(443,7);
   hcal_h0->SetBinContent(444,22);
   hcal_h0->SetBinContent(445,11);
   hcal_h0->SetBinContent(446,16);
   hcal_h0->SetBinContent(447,14);
   hcal_h0->SetBinContent(448,15);
   hcal_h0->SetBinContent(449,19);
   hcal_h0->SetBinContent(450,12);
   hcal_h0->SetBinContent(451,10);
   hcal_h0->SetBinContent(452,15);
   hcal_h0->SetBinContent(453,12);
   hcal_h0->SetBinContent(454,16);
   hcal_h0->SetBinContent(455,17);
   hcal_h0->SetBinContent(456,12);
   hcal_h0->SetBinContent(457,14);
   hcal_h0->SetBinContent(458,11);
   hcal_h0->SetBinContent(459,15);
   hcal_h0->SetBinContent(460,17);
   hcal_h0->SetBinContent(461,14);
   hcal_h0->SetBinContent(462,7);
   hcal_h0->SetBinContent(463,16);
   hcal_h0->SetBinContent(464,11);
   hcal_h0->SetBinContent(465,8);
   hcal_h0->SetBinContent(466,8);
   hcal_h0->SetBinContent(467,11);
   hcal_h0->SetBinContent(468,7);
   hcal_h0->SetBinContent(469,7);
   hcal_h0->SetBinContent(470,10);
   hcal_h0->SetBinContent(471,15);
   hcal_h0->SetBinContent(472,10);
   hcal_h0->SetBinContent(473,14);
   hcal_h0->SetBinContent(474,14);
   hcal_h0->SetBinContent(475,11);
   hcal_h0->SetBinContent(476,8);
   hcal_h0->SetBinContent(477,3);
   hcal_h0->SetBinContent(478,6);
   hcal_h0->SetBinContent(479,12);
   hcal_h0->SetBinContent(480,11);
   hcal_h0->SetBinContent(481,10);
   hcal_h0->SetBinContent(482,4);
   hcal_h0->SetBinContent(483,14);
   hcal_h0->SetBinContent(484,8);
   hcal_h0->SetBinContent(485,10);
   hcal_h0->SetBinContent(486,10);
   hcal_h0->SetBinContent(487,6);
   hcal_h0->SetBinContent(488,6);
   hcal_h0->SetBinContent(489,12);
   hcal_h0->SetBinContent(490,10);
   hcal_h0->SetBinContent(491,10);
   hcal_h0->SetBinContent(492,3);
   hcal_h0->SetBinContent(493,11);
   hcal_h0->SetBinContent(494,10);
   hcal_h0->SetBinContent(495,1);
   hcal_h0->SetBinContent(496,7);
   hcal_h0->SetBinContent(497,8);
   hcal_h0->SetBinContent(498,6);
   hcal_h0->SetBinContent(499,8);
   hcal_h0->SetBinContent(500,7);
   hcal_h0->SetBinContent(501,2);
   hcal_h0->SetBinContent(502,7);
   hcal_h0->SetBinContent(503,2);
   hcal_h0->SetBinContent(504,4);
   hcal_h0->SetBinContent(505,6);
   hcal_h0->SetBinContent(506,3);
   hcal_h0->SetBinContent(507,7);
   hcal_h0->SetBinContent(508,5);
   hcal_h0->SetBinContent(509,3);
   hcal_h0->SetBinContent(510,5);
   hcal_h0->SetBinContent(511,4);
   hcal_h0->SetBinContent(512,4);
   hcal_h0->SetBinContent(513,1);
   hcal_h0->SetBinContent(514,7);
   hcal_h0->SetBinContent(515,6);
   hcal_h0->SetBinContent(516,4);
   hcal_h0->SetBinContent(517,5);
   hcal_h0->SetBinContent(518,4);
   hcal_h0->SetBinContent(519,2);
   hcal_h0->SetBinContent(520,3);
   hcal_h0->SetBinContent(521,5);
   hcal_h0->SetBinContent(522,4);
   hcal_h0->SetBinContent(523,4);
   hcal_h0->SetBinContent(524,7);
   hcal_h0->SetBinContent(525,7);
   hcal_h0->SetBinContent(526,4);
   hcal_h0->SetBinContent(527,2);
   hcal_h0->SetBinContent(528,3);
   hcal_h0->SetBinContent(529,5);
   hcal_h0->SetBinContent(530,4);
   hcal_h0->SetBinContent(531,6);
   hcal_h0->SetBinContent(532,2);
   hcal_h0->SetBinContent(533,5);
   hcal_h0->SetBinContent(534,2);
   hcal_h0->SetBinContent(535,1);
   hcal_h0->SetBinContent(538,3);
   hcal_h0->SetBinContent(539,3);
   hcal_h0->SetBinContent(540,6);
   hcal_h0->SetBinContent(541,2);
   hcal_h0->SetBinContent(542,4);
   hcal_h0->SetBinContent(543,6);
   hcal_h0->SetBinContent(544,4);
   hcal_h0->SetBinContent(545,4);
   hcal_h0->SetBinContent(546,3);
   hcal_h0->SetBinContent(547,1);
   hcal_h0->SetBinContent(548,3);
   hcal_h0->SetBinContent(549,1);
   hcal_h0->SetBinContent(551,4);
   hcal_h0->SetBinContent(552,5);
   hcal_h0->SetBinContent(553,1);
   hcal_h0->SetBinContent(554,3);
   hcal_h0->SetBinContent(555,1);
   hcal_h0->SetBinContent(558,1);
   hcal_h0->SetBinContent(559,2);
   hcal_h0->SetBinContent(560,4);
   hcal_h0->SetBinContent(561,2);
   hcal_h0->SetBinContent(562,3);
   hcal_h0->SetBinContent(563,3);
   hcal_h0->SetBinContent(564,2);
   hcal_h0->SetBinContent(566,1);
   hcal_h0->SetBinContent(567,2);
   hcal_h0->SetBinContent(568,5);
   hcal_h0->SetBinContent(569,3);
   hcal_h0->SetBinContent(570,3);
   hcal_h0->SetBinContent(571,1);
   hcal_h0->SetBinContent(572,1);
   hcal_h0->SetBinContent(575,2);
   hcal_h0->SetBinContent(576,1);
   hcal_h0->SetBinContent(577,2);
   hcal_h0->SetBinContent(580,1);
   hcal_h0->SetBinContent(581,5);
   hcal_h0->SetBinContent(583,1);
   hcal_h0->SetBinContent(584,5);
   hcal_h0->SetBinContent(586,1);
   hcal_h0->SetBinContent(587,1);
   hcal_h0->SetBinContent(589,1);
   hcal_h0->SetBinContent(590,1);
   hcal_h0->SetBinContent(591,1);
   hcal_h0->SetBinContent(592,2);
   hcal_h0->SetBinContent(594,1);
   hcal_h0->SetBinContent(596,1);
   hcal_h0->SetBinContent(597,1);
   hcal_h0->SetBinContent(599,2);
   hcal_h0->SetBinContent(600,1);
   hcal_h0->SetBinContent(604,1);
   hcal_h0->SetBinContent(605,1);
   hcal_h0->SetBinContent(608,1);
   hcal_h0->SetBinContent(609,1);
   hcal_h0->SetBinContent(610,1);
   hcal_h0->SetBinContent(611,2);
   hcal_h0->SetBinContent(614,2);
   hcal_h0->SetBinContent(616,3);
   hcal_h0->SetBinContent(617,2);
   hcal_h0->SetBinContent(619,1);
   hcal_h0->SetBinContent(621,1);
   hcal_h0->SetBinContent(622,3);
   hcal_h0->SetBinContent(624,1);
   hcal_h0->SetBinContent(629,1);
   hcal_h0->SetBinContent(631,2);
   hcal_h0->SetBinContent(634,1);
   hcal_h0->SetBinContent(635,1);
   hcal_h0->SetBinContent(636,1);
   hcal_h0->SetBinContent(637,1);
   hcal_h0->SetBinContent(638,1);
   hcal_h0->SetBinContent(639,1);
   hcal_h0->SetBinContent(640,3);
   hcal_h0->SetBinContent(643,1);
   hcal_h0->SetBinContent(644,1);
   hcal_h0->SetBinContent(648,1);
   hcal_h0->SetBinContent(651,1);
   hcal_h0->SetBinContent(655,2);
   hcal_h0->SetBinContent(661,1);
   hcal_h0->SetBinContent(663,1);
   hcal_h0->SetBinContent(665,1);
   hcal_h0->SetBinContent(667,1);
   hcal_h0->SetBinContent(669,1);
   hcal_h0->SetBinContent(671,1);
   hcal_h0->SetBinContent(672,2);
   hcal_h0->SetBinContent(676,1);
   hcal_h0->SetBinContent(689,1);
   hcal_h0->SetBinContent(692,1);
   hcal_h0->SetBinContent(696,1);
   hcal_h0->SetBinContent(700,1);
   hcal_h0->SetBinContent(703,1);
   hcal_h0->SetBinContent(706,1);
   hcal_h0->SetBinContent(730,1);
   hcal_h0->SetBinContent(745,2);
   hcal_h0->SetBinContent(748,1);
   hcal_h0->SetBinContent(758,1);
   hcal_h0->SetBinContent(765,1);
   hcal_h0->SetBinContent(772,1);
   hcal_h0->SetBinContent(780,1);
   hcal_h0->SetBinContent(790,1);
   hcal_h0->SetBinContent(821,1);
   hcal_h0->SetBinContent(844,1);
   hcal_h0->SetBinContent(859,1);
   hcal_h0->SetBinContent(872,1);
   hcal_h0->SetBinContent(905,1);
   hcal_h0->SetBinContent(915,1);
   hcal_h0->SetBinContent(935,1);
   hcal_h0->SetBinContent(974,1);
   hcal_h0->SetBinContent(980,1);
   hcal_h0->SetBinContent(994,1);
   hcal_h0->SetBinContent(1015,1);
   hcal_h0->SetBinContent(1095,1);
   hcal_h0->SetBinContent(1157,1);
   hcal_h0->SetBinContent(1207,1);
   hcal_h0->SetBinContent(1266,1);
   hcal_h0->SetBinContent(1291,1);
   hcal_h0->SetBinContent(1368,1);
   hcal_h0->SetBinContent(1502,1);
   hcal_h0->SetBinContent(1621,1);
   hcal_h0->SetBinContent(1687,1);
   hcal_h0->SetBinError(3,1807.754);
   hcal_h0->SetBinError(4,1478.431);
   hcal_h0->SetBinError(5,1254.739);
   hcal_h0->SetBinError(6,1157.377);
   hcal_h0->SetBinError(7,1069.698);
   hcal_h0->SetBinError(8,980.2841);
   hcal_h0->SetBinError(9,892.6248);
   hcal_h0->SetBinError(10,814.7153);
   hcal_h0->SetBinError(11,748.6414);
   hcal_h0->SetBinError(12,694.2917);
   hcal_h0->SetBinError(13,648.0617);
   hcal_h0->SetBinError(14,608.0913);
   hcal_h0->SetBinError(15,571.0184);
   hcal_h0->SetBinError(16,538.0697);
   hcal_h0->SetBinError(17,508.7278);
   hcal_h0->SetBinError(18,482.1701);
   hcal_h0->SetBinError(19,457.1335);
   hcal_h0->SetBinError(20,434.0058);
   hcal_h0->SetBinError(21,413.6146);
   hcal_h0->SetBinError(22,394.8886);
   hcal_h0->SetBinError(23,376.8448);
   hcal_h0->SetBinError(24,361.1149);
   hcal_h0->SetBinError(25,347.2348);
   hcal_h0->SetBinError(26,333.5431);
   hcal_h0->SetBinError(27,320.7632);
   hcal_h0->SetBinError(28,310.1645);
   hcal_h0->SetBinError(29,298.8946);
   hcal_h0->SetBinError(30,289.9052);
   hcal_h0->SetBinError(31,279.7981);
   hcal_h0->SetBinError(32,270.4367);
   hcal_h0->SetBinError(33,261.9809);
   hcal_h0->SetBinError(34,253.7262);
   hcal_h0->SetBinError(35,245.7621);
   hcal_h0->SetBinError(36,239.3408);
   hcal_h0->SetBinError(37,232.5124);
   hcal_h0->SetBinError(38,226.6186);
   hcal_h0->SetBinError(39,220.4064);
   hcal_h0->SetBinError(40,213.9743);
   hcal_h0->SetBinError(41,208.4131);
   hcal_h0->SetBinError(42,202.2622);
   hcal_h0->SetBinError(43,197.3803);
   hcal_h0->SetBinError(44,193.158);
   hcal_h0->SetBinError(45,188.8412);
   hcal_h0->SetBinError(46,183.7199);
   hcal_h0->SetBinError(47,180.236);
   hcal_h0->SetBinError(48,176);
   hcal_h0->SetBinError(49,172.1627);
   hcal_h0->SetBinError(50,168.003);
   hcal_h0->SetBinError(51,165.5415);
   hcal_h0->SetBinError(52,161.0683);
   hcal_h0->SetBinError(53,158.6096);
   hcal_h0->SetBinError(54,155.6213);
   hcal_h0->SetBinError(55,152.5057);
   hcal_h0->SetBinError(56,149.5092);
   hcal_h0->SetBinError(57,147.0204);
   hcal_h0->SetBinError(58,144.0625);
   hcal_h0->SetBinError(59,142);
   hcal_h0->SetBinError(60,137.9058);
   hcal_h0->SetBinError(61,135.8013);
   hcal_h0->SetBinError(62,133.3342);
   hcal_h0->SetBinError(63,131.2059);
   hcal_h0->SetBinError(64,128.1366);
   hcal_h0->SetBinError(65,127.1613);
   hcal_h0->SetBinError(66,125.2318);
   hcal_h0->SetBinError(67,122.552);
   hcal_h0->SetBinError(68,120.7642);
   hcal_h0->SetBinError(69,118.7897);
   hcal_h0->SetBinError(70,117.0854);
   hcal_h0->SetBinError(71,114.4814);
   hcal_h0->SetBinError(72,113.1636);
   hcal_h0->SetBinError(73,112.3566);
   hcal_h0->SetBinError(74,110.2543);
   hcal_h0->SetBinError(75,108.0231);
   hcal_h0->SetBinError(76,106.8597);
   hcal_h0->SetBinError(77,105.6078);
   hcal_h0->SetBinError(78,103.7497);
   hcal_h0->SetBinError(79,103.0437);
   hcal_h0->SetBinError(80,101.1781);
   hcal_h0->SetBinError(81,99.21189);
   hcal_h0->SetBinError(82,99.23709);
   hcal_h0->SetBinError(83,97.03092);
   hcal_h0->SetBinError(84,95.09995);
   hcal_h0->SetBinError(85,94.49339);
   hcal_h0->SetBinError(86,93.43447);
   hcal_h0->SetBinError(87,91.1208);
   hcal_h0->SetBinError(88,91.04395);
   hcal_h0->SetBinError(89,88.40814);
   hcal_h0->SetBinError(90,87.90904);
   hcal_h0->SetBinError(91,86.82166);
   hcal_h0->SetBinError(92,85.68547);
   hcal_h0->SetBinError(93,83.21058);
   hcal_h0->SetBinError(94,83.06022);
   hcal_h0->SetBinError(95,82.03658);
   hcal_h0->SetBinError(96,80.33057);
   hcal_h0->SetBinError(97,78.95568);
   hcal_h0->SetBinError(98,78.59389);
   hcal_h0->SetBinError(99,76.90254);
   hcal_h0->SetBinError(100,76.1643);
   hcal_h0->SetBinError(101,75.86172);
   hcal_h0->SetBinError(102,74.71948);
   hcal_h0->SetBinError(103,73.87151);
   hcal_h0->SetBinError(104,72.9726);
   hcal_h0->SetBinError(105,72.96575);
   hcal_h0->SetBinError(106,71.05632);
   hcal_h0->SetBinError(107,69.75672);
   hcal_h0->SetBinError(108,69.33974);
   hcal_h0->SetBinError(109,68.88396);
   hcal_h0->SetBinError(110,67.63875);
   hcal_h0->SetBinError(111,66.49812);
   hcal_h0->SetBinError(112,65.09224);
   hcal_h0->SetBinError(113,65.51336);
   hcal_h0->SetBinError(114,65.23803);
   hcal_h0->SetBinError(115,63.75735);
   hcal_h0->SetBinError(116,63.36403);
   hcal_h0->SetBinError(117,62.46599);
   hcal_h0->SetBinError(118,61.74949);
   hcal_h0->SetBinError(119,60.9508);
   hcal_h0->SetBinError(120,59.8331);
   hcal_h0->SetBinError(121,58.67708);
   hcal_h0->SetBinError(122,59.12698);
   hcal_h0->SetBinError(123,57.75812);
   hcal_h0->SetBinError(124,57.00877);
   hcal_h0->SetBinError(125,57.19266);
   hcal_h0->SetBinError(126,55.37147);
   hcal_h0->SetBinError(127,55.20869);
   hcal_h0->SetBinError(128,53.54437);
   hcal_h0->SetBinError(129,54.28628);
   hcal_h0->SetBinError(130,54.15718);
   hcal_h0->SetBinError(131,53.16014);
   hcal_h0->SetBinError(132,53.07542);
   hcal_h0->SetBinError(133,52.90558);
   hcal_h0->SetBinError(134,51.86521);
   hcal_h0->SetBinError(135,50.83306);
   hcal_h0->SetBinError(136,50.16971);
   hcal_h0->SetBinError(137,50.44799);
   hcal_h0->SetBinError(138,49.61854);
   hcal_h0->SetBinError(139,48.79549);
   hcal_h0->SetBinError(140,48.55924);
   hcal_h0->SetBinError(141,47.67599);
   hcal_h0->SetBinError(142,47.1805);
   hcal_h0->SetBinError(143,47.1487);
   hcal_h0->SetBinError(144,47.46578);
   hcal_h0->SetBinError(145,45.79301);
   hcal_h0->SetBinError(146,45.44227);
   hcal_h0->SetBinError(147,45.0888);
   hcal_h0->SetBinError(148,44.1588);
   hcal_h0->SetBinError(149,44.12482);
   hcal_h0->SetBinError(150,43.76071);
   hcal_h0->SetBinError(151,43.34743);
   hcal_h0->SetBinError(152,42.61455);
   hcal_h0->SetBinError(153,42.17819);
   hcal_h0->SetBinError(154,42.40283);
   hcal_h0->SetBinError(155,40.81666);
   hcal_h0->SetBinError(156,41.4367);
   hcal_h0->SetBinError(157,40.0874);
   hcal_h0->SetBinError(158,40.87787);
   hcal_h0->SetBinError(159,40.06245);
   hcal_h0->SetBinError(160,40.60788);
   hcal_h0->SetBinError(161,39.19184);
   hcal_h0->SetBinError(162,39.74921);
   hcal_h0->SetBinError(163,39.40812);
   hcal_h0->SetBinError(164,38.50974);
   hcal_h0->SetBinError(165,37.25587);
   hcal_h0->SetBinError(166,38.40573);
   hcal_h0->SetBinError(167,37.33631);
   hcal_h0->SetBinError(168,37.38984);
   hcal_h0->SetBinError(169,36.08324);
   hcal_h0->SetBinError(170,35.36948);
   hcal_h0->SetBinError(171,34.9285);
   hcal_h0->SetBinError(172,34.0147);
   hcal_h0->SetBinError(173,35.39774);
   hcal_h0->SetBinError(174,34.61214);
   hcal_h0->SetBinError(175,34.45287);
   hcal_h0->SetBinError(176,34.52535);
   hcal_h0->SetBinError(177,32.23352);
   hcal_h0->SetBinError(178,33.95585);
   hcal_h0->SetBinError(179,33.15117);
   hcal_h0->SetBinError(180,32.81768);
   hcal_h0->SetBinError(181,32.72614);
   hcal_h0->SetBinError(182,32.43455);
   hcal_h0->SetBinError(183,31.03224);
   hcal_h0->SetBinError(184,31.55947);
   hcal_h0->SetBinError(185,31.241);
   hcal_h0->SetBinError(186,31);
   hcal_h0->SetBinError(187,30.75711);
   hcal_h0->SetBinError(188,31.01612);
   hcal_h0->SetBinError(189,30.90307);
   hcal_h0->SetBinError(190,29.42788);
   hcal_h0->SetBinError(191,30.34798);
   hcal_h0->SetBinError(192,28.87906);
   hcal_h0->SetBinError(193,29.54657);
   hcal_h0->SetBinError(194,28.63564);
   hcal_h0->SetBinError(195,28.53069);
   hcal_h0->SetBinError(196,28.30194);
   hcal_h0->SetBinError(197,27.74887);
   hcal_h0->SetBinError(198,27.74887);
   hcal_h0->SetBinError(199,27.82086);
   hcal_h0->SetBinError(200,27.40438);
   hcal_h0->SetBinError(201,26.64583);
   hcal_h0->SetBinError(202,26.68333);
   hcal_h0->SetBinError(203,26.72078);
   hcal_h0->SetBinError(204,26.07681);
   hcal_h0->SetBinError(205,25.45584);
   hcal_h0->SetBinError(206,25.53429);
   hcal_h0->SetBinError(207,26.77686);
   hcal_h0->SetBinError(208,26.30589);
   hcal_h0->SetBinError(209,25.11971);
   hcal_h0->SetBinError(210,25.88436);
   hcal_h0->SetBinError(211,24.77902);
   hcal_h0->SetBinError(212,25.21904);
   hcal_h0->SetBinError(213,24.41311);
   hcal_h0->SetBinError(214,24.53569);
   hcal_h0->SetBinError(215,23.2379);
   hcal_h0->SetBinError(216,23.93742);
   hcal_h0->SetBinError(217,23.10844);
   hcal_h0->SetBinError(218,23.74868);
   hcal_h0->SetBinError(219,23.2379);
   hcal_h0->SetBinError(220,22.78157);
   hcal_h0->SetBinError(221,22.44994);
   hcal_h0->SetBinError(222,22.78157);
   hcal_h0->SetBinError(223,22.49444);
   hcal_h0->SetBinError(224,22.36068);
   hcal_h0->SetBinError(225,22.2486);
   hcal_h0->SetBinError(226,22.75961);
   hcal_h0->SetBinError(227,22.56103);
   hcal_h0->SetBinError(228,20.90454);
   hcal_h0->SetBinError(229,21.77154);
   hcal_h0->SetBinError(230,22);
   hcal_h0->SetBinError(231,21.07131);
   hcal_h0->SetBinError(232,20.88061);
   hcal_h0->SetBinError(233,20.95233);
   hcal_h0->SetBinError(234,20.37155);
   hcal_h0->SetBinError(235,21.11871);
   hcal_h0->SetBinError(236,20.88061);
   hcal_h0->SetBinError(237,20.24846);
   hcal_h0->SetBinError(238,20.27313);
   hcal_h0->SetBinError(239,19.59592);
   hcal_h0->SetBinError(240,19.15724);
   hcal_h0->SetBinError(241,18.60108);
   hcal_h0->SetBinError(242,19.72308);
   hcal_h0->SetBinError(243,18.81489);
   hcal_h0->SetBinError(244,19.07878);
   hcal_h0->SetBinError(245,18.22087);
   hcal_h0->SetBinError(246,18.73499);
   hcal_h0->SetBinError(247,18.43909);
   hcal_h0->SetBinError(248,18.68154);
   hcal_h0->SetBinError(249,17.49286);
   hcal_h0->SetBinError(250,18.11077);
   hcal_h0->SetBinError(251,17.34935);
   hcal_h0->SetBinError(252,17.52142);
   hcal_h0->SetBinError(253,17.17556);
   hcal_h0->SetBinError(254,17.02939);
   hcal_h0->SetBinError(255,17.37815);
   hcal_h0->SetBinError(256,17.60682);
   hcal_h0->SetBinError(257,17.74824);
   hcal_h0->SetBinError(258,16.88194);
   hcal_h0->SetBinError(259,17.20465);
   hcal_h0->SetBinError(260,16.37071);
   hcal_h0->SetBinError(261,16.91153);
   hcal_h0->SetBinError(262,16);
   hcal_h0->SetBinError(263,15.93738);
   hcal_h0->SetBinError(264,16.27882);
   hcal_h0->SetBinError(265,16.61325);
   hcal_h0->SetBinError(266,16.21727);
   hcal_h0->SetBinError(267,16.12452);
   hcal_h0->SetBinError(268,15.3948);
   hcal_h0->SetBinError(269,16.06238);
   hcal_h0->SetBinError(270,15.74802);
   hcal_h0->SetBinError(271,15.23155);
   hcal_h0->SetBinError(272,15.74802);
   hcal_h0->SetBinError(273,14.89966);
   hcal_h0->SetBinError(274,13.96424);
   hcal_h0->SetBinError(275,15.19868);
   hcal_h0->SetBinError(276,15.87451);
   hcal_h0->SetBinError(277,14.10674);
   hcal_h0->SetBinError(278,14.73092);
   hcal_h0->SetBinError(279,15.0333);
   hcal_h0->SetBinError(280,14.10674);
   hcal_h0->SetBinError(281,12.60952);
   hcal_h0->SetBinError(282,14.21267);
   hcal_h0->SetBinError(283,13.67479);
   hcal_h0->SetBinError(284,13.15295);
   hcal_h0->SetBinError(285,12.4499);
   hcal_h0->SetBinError(286,14.21267);
   hcal_h0->SetBinError(287,12.80625);
   hcal_h0->SetBinError(288,12.4499);
   hcal_h0->SetBinError(289,14);
   hcal_h0->SetBinError(290,13.67479);
   hcal_h0->SetBinError(291,12.64911);
   hcal_h0->SetBinError(292,14.31782);
   hcal_h0->SetBinError(293,13.15295);
   hcal_h0->SetBinError(294,12.80625);
   hcal_h0->SetBinError(295,12.64911);
   hcal_h0->SetBinError(296,12.12436);
   hcal_h0->SetBinError(297,12.96148);
   hcal_h0->SetBinError(298,12.76715);
   hcal_h0->SetBinError(299,12.49);
   hcal_h0->SetBinError(300,12.60952);
   hcal_h0->SetBinError(301,11.48913);
   hcal_h0->SetBinError(302,12.04159);
   hcal_h0->SetBinError(303,11.22497);
   hcal_h0->SetBinError(304,11.61895);
   hcal_h0->SetBinError(305,11.44552);
   hcal_h0->SetBinError(306,11.48913);
   hcal_h0->SetBinError(307,11.6619);
   hcal_h0->SetBinError(308,11.31371);
   hcal_h0->SetBinError(309,11.35782);
   hcal_h0->SetBinError(310,11.95826);
   hcal_h0->SetBinError(311,11.22497);
   hcal_h0->SetBinError(312,11.53256);
   hcal_h0->SetBinError(313,11.13553);
   hcal_h0->SetBinError(314,11.22497);
   hcal_h0->SetBinError(315,11.87434);
   hcal_h0->SetBinError(316,9.327379);
   hcal_h0->SetBinError(317,10.86278);
   hcal_h0->SetBinError(318,11);
   hcal_h0->SetBinError(319,10.48809);
   hcal_h0->SetBinError(320,10.48809);
   hcal_h0->SetBinError(321,10.63015);
   hcal_h0->SetBinError(322,9.327379);
   hcal_h0->SetBinError(323,10.53565);
   hcal_h0->SetBinError(324,10.77033);
   hcal_h0->SetBinError(325,10.58301);
   hcal_h0->SetBinError(326,9.848858);
   hcal_h0->SetBinError(327,10.24695);
   hcal_h0->SetBinError(328,9.848858);
   hcal_h0->SetBinError(329,9.219544);
   hcal_h0->SetBinError(330,9.643651);
   hcal_h0->SetBinError(331,10.44031);
   hcal_h0->SetBinError(332,8.485281);
   hcal_h0->SetBinError(333,8.42615);
   hcal_h0->SetBinError(334,8.944272);
   hcal_h0->SetBinError(335,9.055385);
   hcal_h0->SetBinError(336,9.380832);
   hcal_h0->SetBinError(337,8.944272);
   hcal_h0->SetBinError(338,8.185353);
   hcal_h0->SetBinError(339,8.831761);
   hcal_h0->SetBinError(340,9.165151);
   hcal_h0->SetBinError(341,8.485281);
   hcal_h0->SetBinError(342,8.185353);
   hcal_h0->SetBinError(343,8.3666);
   hcal_h0->SetBinError(344,8.544004);
   hcal_h0->SetBinError(345,7.937254);
   hcal_h0->SetBinError(346,7.81025);
   hcal_h0->SetBinError(347,8.544004);
   hcal_h0->SetBinError(348,8.717798);
   hcal_h0->SetBinError(349,8.602325);
   hcal_h0->SetBinError(350,8.3666);
   hcal_h0->SetBinError(351,7.549834);
   hcal_h0->SetBinError(352,8.246211);
   hcal_h0->SetBinError(353,7.28011);
   hcal_h0->SetBinError(354,8.485281);
   hcal_h0->SetBinError(355,8.062258);
   hcal_h0->SetBinError(356,8.660254);
   hcal_h0->SetBinError(357,8.485281);
   hcal_h0->SetBinError(358,8.485281);
   hcal_h0->SetBinError(359,8.185353);
   hcal_h0->SetBinError(360,7.348469);
   hcal_h0->SetBinError(361,6.855655);
   hcal_h0->SetBinError(362,7.071068);
   hcal_h0->SetBinError(363,6.928203);
   hcal_h0->SetBinError(364,7.745967);
   hcal_h0->SetBinError(365,7.416198);
   hcal_h0->SetBinError(366,7.141428);
   hcal_h0->SetBinError(367,6.557439);
   hcal_h0->SetBinError(368,7.549834);
   hcal_h0->SetBinError(369,7.615773);
   hcal_h0->SetBinError(370,6.557439);
   hcal_h0->SetBinError(371,6.403124);
   hcal_h0->SetBinError(372,7.549834);
   hcal_h0->SetBinError(373,7);
   hcal_h0->SetBinError(374,6.78233);
   hcal_h0->SetBinError(375,6.708204);
   hcal_h0->SetBinError(376,6.63325);
   hcal_h0->SetBinError(377,6.164414);
   hcal_h0->SetBinError(378,6.324555);
   hcal_h0->SetBinError(379,6.480741);
   hcal_h0->SetBinError(380,6.855655);
   hcal_h0->SetBinError(381,6.324555);
   hcal_h0->SetBinError(382,7.071068);
   hcal_h0->SetBinError(383,6.082763);
   hcal_h0->SetBinError(384,6.403124);
   hcal_h0->SetBinError(385,6.78233);
   hcal_h0->SetBinError(386,7.483315);
   hcal_h0->SetBinError(387,5.744563);
   hcal_h0->SetBinError(388,5.830952);
   hcal_h0->SetBinError(389,7);
   hcal_h0->SetBinError(390,6.403124);
   hcal_h0->SetBinError(391,6.403124);
   hcal_h0->SetBinError(392,4.582576);
   hcal_h0->SetBinError(393,5.830952);
   hcal_h0->SetBinError(394,5.567764);
   hcal_h0->SetBinError(395,6.244998);
   hcal_h0->SetBinError(396,5.91608);
   hcal_h0->SetBinError(397,6.480741);
   hcal_h0->SetBinError(398,5.744563);
   hcal_h0->SetBinError(399,5.477226);
   hcal_h0->SetBinError(400,6.78233);
   hcal_h0->SetBinError(401,5.291503);
   hcal_h0->SetBinError(402,5.09902);
   hcal_h0->SetBinError(403,5.385165);
   hcal_h0->SetBinError(404,6.324555);
   hcal_h0->SetBinError(405,6.557439);
   hcal_h0->SetBinError(406,5.744563);
   hcal_h0->SetBinError(407,6);
   hcal_h0->SetBinError(408,5.09902);
   hcal_h0->SetBinError(409,5);
   hcal_h0->SetBinError(410,3.741657);
   hcal_h0->SetBinError(411,5.291503);
   hcal_h0->SetBinError(412,4.472136);
   hcal_h0->SetBinError(413,5);
   hcal_h0->SetBinError(414,5.291503);
   hcal_h0->SetBinError(415,5.09902);
   hcal_h0->SetBinError(416,4.690416);
   hcal_h0->SetBinError(417,5.09902);
   hcal_h0->SetBinError(418,4.898979);
   hcal_h0->SetBinError(419,4.358899);
   hcal_h0->SetBinError(420,5.656854);
   hcal_h0->SetBinError(421,4.472136);
   hcal_h0->SetBinError(422,4.582576);
   hcal_h0->SetBinError(423,4.690416);
   hcal_h0->SetBinError(424,4.358899);
   hcal_h0->SetBinError(425,4.795832);
   hcal_h0->SetBinError(426,4.472136);
   hcal_h0->SetBinError(427,4.472136);
   hcal_h0->SetBinError(428,4.472136);
   hcal_h0->SetBinError(429,5);
   hcal_h0->SetBinError(430,4.472136);
   hcal_h0->SetBinError(431,4.795832);
   hcal_h0->SetBinError(432,4.898979);
   hcal_h0->SetBinError(433,4.898979);
   hcal_h0->SetBinError(434,4.242641);
   hcal_h0->SetBinError(435,4.582576);
   hcal_h0->SetBinError(436,4);
   hcal_h0->SetBinError(437,3.872983);
   hcal_h0->SetBinError(438,4.472136);
   hcal_h0->SetBinError(439,4.358899);
   hcal_h0->SetBinError(440,3.605551);
   hcal_h0->SetBinError(441,3.464102);
   hcal_h0->SetBinError(442,4.242641);
   hcal_h0->SetBinError(443,2.645751);
   hcal_h0->SetBinError(444,4.690416);
   hcal_h0->SetBinError(445,3.316625);
   hcal_h0->SetBinError(446,4);
   hcal_h0->SetBinError(447,3.741657);
   hcal_h0->SetBinError(448,3.872983);
   hcal_h0->SetBinError(449,4.358899);
   hcal_h0->SetBinError(450,3.464102);
   hcal_h0->SetBinError(451,3.162278);
   hcal_h0->SetBinError(452,3.872983);
   hcal_h0->SetBinError(453,3.464102);
   hcal_h0->SetBinError(454,4);
   hcal_h0->SetBinError(455,4.123106);
   hcal_h0->SetBinError(456,3.464102);
   hcal_h0->SetBinError(457,3.741657);
   hcal_h0->SetBinError(458,3.316625);
   hcal_h0->SetBinError(459,3.872983);
   hcal_h0->SetBinError(460,4.123106);
   hcal_h0->SetBinError(461,3.741657);
   hcal_h0->SetBinError(462,2.645751);
   hcal_h0->SetBinError(463,4);
   hcal_h0->SetBinError(464,3.316625);
   hcal_h0->SetBinError(465,2.828427);
   hcal_h0->SetBinError(466,2.828427);
   hcal_h0->SetBinError(467,3.316625);
   hcal_h0->SetBinError(468,2.645751);
   hcal_h0->SetBinError(469,2.645751);
   hcal_h0->SetBinError(470,3.162278);
   hcal_h0->SetBinError(471,3.872983);
   hcal_h0->SetBinError(472,3.162278);
   hcal_h0->SetBinError(473,3.741657);
   hcal_h0->SetBinError(474,3.741657);
   hcal_h0->SetBinError(475,3.316625);
   hcal_h0->SetBinError(476,2.828427);
   hcal_h0->SetBinError(477,1.732051);
   hcal_h0->SetBinError(478,2.44949);
   hcal_h0->SetBinError(479,3.464102);
   hcal_h0->SetBinError(480,3.316625);
   hcal_h0->SetBinError(481,3.162278);
   hcal_h0->SetBinError(482,2);
   hcal_h0->SetBinError(483,3.741657);
   hcal_h0->SetBinError(484,2.828427);
   hcal_h0->SetBinError(485,3.162278);
   hcal_h0->SetBinError(486,3.162278);
   hcal_h0->SetBinError(487,2.44949);
   hcal_h0->SetBinError(488,2.44949);
   hcal_h0->SetBinError(489,3.464102);
   hcal_h0->SetBinError(490,3.162278);
   hcal_h0->SetBinError(491,3.162278);
   hcal_h0->SetBinError(492,1.732051);
   hcal_h0->SetBinError(493,3.316625);
   hcal_h0->SetBinError(494,3.162278);
   hcal_h0->SetBinError(495,1);
   hcal_h0->SetBinError(496,2.645751);
   hcal_h0->SetBinError(497,2.828427);
   hcal_h0->SetBinError(498,2.44949);
   hcal_h0->SetBinError(499,2.828427);
   hcal_h0->SetBinError(500,2.645751);
   hcal_h0->SetBinError(501,1.414214);
   hcal_h0->SetBinError(502,2.645751);
   hcal_h0->SetBinError(503,1.414214);
   hcal_h0->SetBinError(504,2);
   hcal_h0->SetBinError(505,2.44949);
   hcal_h0->SetBinError(506,1.732051);
   hcal_h0->SetBinError(507,2.645751);
   hcal_h0->SetBinError(508,2.236068);
   hcal_h0->SetBinError(509,1.732051);
   hcal_h0->SetBinError(510,2.236068);
   hcal_h0->SetBinError(511,2);
   hcal_h0->SetBinError(512,2);
   hcal_h0->SetBinError(513,1);
   hcal_h0->SetBinError(514,2.645751);
   hcal_h0->SetBinError(515,2.44949);
   hcal_h0->SetBinError(516,2);
   hcal_h0->SetBinError(517,2.236068);
   hcal_h0->SetBinError(518,2);
   hcal_h0->SetBinError(519,1.414214);
   hcal_h0->SetBinError(520,1.732051);
   hcal_h0->SetBinError(521,2.236068);
   hcal_h0->SetBinError(522,2);
   hcal_h0->SetBinError(523,2);
   hcal_h0->SetBinError(524,2.645751);
   hcal_h0->SetBinError(525,2.645751);
   hcal_h0->SetBinError(526,2);
   hcal_h0->SetBinError(527,1.414214);
   hcal_h0->SetBinError(528,1.732051);
   hcal_h0->SetBinError(529,2.236068);
   hcal_h0->SetBinError(530,2);
   hcal_h0->SetBinError(531,2.44949);
   hcal_h0->SetBinError(532,1.414214);
   hcal_h0->SetBinError(533,2.236068);
   hcal_h0->SetBinError(534,1.414214);
   hcal_h0->SetBinError(535,1);
   hcal_h0->SetBinError(538,1.732051);
   hcal_h0->SetBinError(539,1.732051);
   hcal_h0->SetBinError(540,2.44949);
   hcal_h0->SetBinError(541,1.414214);
   hcal_h0->SetBinError(542,2);
   hcal_h0->SetBinError(543,2.44949);
   hcal_h0->SetBinError(544,2);
   hcal_h0->SetBinError(545,2);
   hcal_h0->SetBinError(546,1.732051);
   hcal_h0->SetBinError(547,1);
   hcal_h0->SetBinError(548,1.732051);
   hcal_h0->SetBinError(549,1);
   hcal_h0->SetBinError(551,2);
   hcal_h0->SetBinError(552,2.236068);
   hcal_h0->SetBinError(553,1);
   hcal_h0->SetBinError(554,1.732051);
   hcal_h0->SetBinError(555,1);
   hcal_h0->SetBinError(558,1);
   hcal_h0->SetBinError(559,1.414214);
   hcal_h0->SetBinError(560,2);
   hcal_h0->SetBinError(561,1.414214);
   hcal_h0->SetBinError(562,1.732051);
   hcal_h0->SetBinError(563,1.732051);
   hcal_h0->SetBinError(564,1.414214);
   hcal_h0->SetBinError(566,1);
   hcal_h0->SetBinError(567,1.414214);
   hcal_h0->SetBinError(568,2.236068);
   hcal_h0->SetBinError(569,1.732051);
   hcal_h0->SetBinError(570,1.732051);
   hcal_h0->SetBinError(571,1);
   hcal_h0->SetBinError(572,1);
   hcal_h0->SetBinError(575,1.414214);
   hcal_h0->SetBinError(576,1);
   hcal_h0->SetBinError(577,1.414214);
   hcal_h0->SetBinError(580,1);
   hcal_h0->SetBinError(581,2.236068);
   hcal_h0->SetBinError(583,1);
   hcal_h0->SetBinError(584,2.236068);
   hcal_h0->SetBinError(586,1);
   hcal_h0->SetBinError(587,1);
   hcal_h0->SetBinError(589,1);
   hcal_h0->SetBinError(590,1);
   hcal_h0->SetBinError(591,1);
   hcal_h0->SetBinError(592,1.414214);
   hcal_h0->SetBinError(594,1);
   hcal_h0->SetBinError(596,1);
   hcal_h0->SetBinError(597,1);
   hcal_h0->SetBinError(599,1.414214);
   hcal_h0->SetBinError(600,1);
   hcal_h0->SetBinError(604,1);
   hcal_h0->SetBinError(605,1);
   hcal_h0->SetBinError(608,1);
   hcal_h0->SetBinError(609,1);
   hcal_h0->SetBinError(610,1);
   hcal_h0->SetBinError(611,1.414214);
   hcal_h0->SetBinError(614,1.414214);
   hcal_h0->SetBinError(616,1.732051);
   hcal_h0->SetBinError(617,1.414214);
   hcal_h0->SetBinError(619,1);
   hcal_h0->SetBinError(621,1);
   hcal_h0->SetBinError(622,1.732051);
   hcal_h0->SetBinError(624,1);
   hcal_h0->SetBinError(629,1);
   hcal_h0->SetBinError(631,1.414214);
   hcal_h0->SetBinError(634,1);
   hcal_h0->SetBinError(635,1);
   hcal_h0->SetBinError(636,1);
   hcal_h0->SetBinError(637,1);
   hcal_h0->SetBinError(638,1);
   hcal_h0->SetBinError(639,1);
   hcal_h0->SetBinError(640,1.732051);
   hcal_h0->SetBinError(643,1);
   hcal_h0->SetBinError(644,1);
   hcal_h0->SetBinError(648,1);
   hcal_h0->SetBinError(651,1);
   hcal_h0->SetBinError(655,1.414214);
   hcal_h0->SetBinError(661,1);
   hcal_h0->SetBinError(663,1);
   hcal_h0->SetBinError(665,1);
   hcal_h0->SetBinError(667,1);
   hcal_h0->SetBinError(669,1);
   hcal_h0->SetBinError(671,1);
   hcal_h0->SetBinError(672,1.414214);
   hcal_h0->SetBinError(676,1);
   hcal_h0->SetBinError(689,1);
   hcal_h0->SetBinError(692,1);
   hcal_h0->SetBinError(696,1);
   hcal_h0->SetBinError(700,1);
   hcal_h0->SetBinError(703,1);
   hcal_h0->SetBinError(706,1);
   hcal_h0->SetBinError(730,1);
   hcal_h0->SetBinError(745,1.414214);
   hcal_h0->SetBinError(748,1);
   hcal_h0->SetBinError(758,1);
   hcal_h0->SetBinError(765,1);
   hcal_h0->SetBinError(772,1);
   hcal_h0->SetBinError(780,1);
   hcal_h0->SetBinError(790,1);
   hcal_h0->SetBinError(821,1);
   hcal_h0->SetBinError(844,1);
   hcal_h0->SetBinError(859,1);
   hcal_h0->SetBinError(872,1);
   hcal_h0->SetBinError(905,1);
   hcal_h0->SetBinError(915,1);
   hcal_h0->SetBinError(935,1);
   hcal_h0->SetBinError(974,1);
   hcal_h0->SetBinError(980,1);
   hcal_h0->SetBinError(994,1);
   hcal_h0->SetBinError(1015,1);
   hcal_h0->SetBinError(1095,1);
   hcal_h0->SetBinError(1157,1);
   hcal_h0->SetBinError(1207,1);
   hcal_h0->SetBinError(1266,1);
   hcal_h0->SetBinError(1291,1);
   hcal_h0->SetBinError(1368,1);
   hcal_h0->SetBinError(1502,1);
   hcal_h0->SetBinError(1621,1);
   hcal_h0->SetBinError(1687,1);
   hcal_h0->SetMaximum(1.633987e+08);
   hcal_h0->SetEntries(1.836351e+07);

   ci = TColor::GetColor("#000099");
   hcal_h0->SetFillColor(ci);
   hcal_h0->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h0->GetXaxis()->SetRange(1,9);
   hcal_h0->GetXaxis()->SetLabelFont(42);
   hcal_h0->GetXaxis()->SetLabelSize(0.035);
   hcal_h0->GetXaxis()->SetTitleSize(0.035);
   hcal_h0->GetXaxis()->SetTitleFont(42);
   hcal_h0->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h0->GetYaxis()->SetLabelFont(42);
   hcal_h0->GetYaxis()->SetLabelSize(0.035);
   hcal_h0->GetYaxis()->SetTitleSize(0.035);
   hcal_h0->GetYaxis()->SetTitleFont(42);
   hcal_h0->GetZaxis()->SetLabelFont(42);
   hcal_h0->GetZaxis()->SetLabelSize(0.035);
   hcal_h0->GetZaxis()->SetTitleSize(0.035);
   hcal_h0->GetZaxis()->SetTitleFont(42);
   hcal_h0->Draw("hist same");
   
   TH1F *hcal_h0 = new TH1F("hcal_h0","",9000,0,2000);
   hcal_h0->SetBinContent(3,3267974);
   hcal_h0->SetBinContent(4,2185758);
   hcal_h0->SetBinContent(5,1574369);
   hcal_h0->SetBinContent(6,1339521);
   hcal_h0->SetBinContent(7,1144254);
   hcal_h0->SetBinContent(8,960957);
   hcal_h0->SetBinContent(9,796779);
   hcal_h0->SetBinContent(10,663761);
   hcal_h0->SetBinContent(11,560464);
   hcal_h0->SetBinContent(12,482041);
   hcal_h0->SetBinContent(13,419984);
   hcal_h0->SetBinContent(14,369775);
   hcal_h0->SetBinContent(15,326062);
   hcal_h0->SetBinContent(16,289519);
   hcal_h0->SetBinContent(17,258804);
   hcal_h0->SetBinContent(18,232488);
   hcal_h0->SetBinContent(19,208971);
   hcal_h0->SetBinContent(20,188361);
   hcal_h0->SetBinContent(21,171077);
   hcal_h0->SetBinContent(22,155937);
   hcal_h0->SetBinContent(23,142012);
   hcal_h0->SetBinContent(24,130404);
   hcal_h0->SetBinContent(25,120572);
   hcal_h0->SetBinContent(26,111251);
   hcal_h0->SetBinContent(27,102889);
   hcal_h0->SetBinContent(28,96202);
   hcal_h0->SetBinContent(29,89338);
   hcal_h0->SetBinContent(30,84045);
   hcal_h0->SetBinContent(31,78287);
   hcal_h0->SetBinContent(32,73136);
   hcal_h0->SetBinContent(33,68634);
   hcal_h0->SetBinContent(34,64377);
   hcal_h0->SetBinContent(35,60399);
   hcal_h0->SetBinContent(36,57284);
   hcal_h0->SetBinContent(37,54062);
   hcal_h0->SetBinContent(38,51356);
   hcal_h0->SetBinContent(39,48579);
   hcal_h0->SetBinContent(40,45785);
   hcal_h0->SetBinContent(41,43436);
   hcal_h0->SetBinContent(42,40910);
   hcal_h0->SetBinContent(43,38959);
   hcal_h0->SetBinContent(44,37310);
   hcal_h0->SetBinContent(45,35661);
   hcal_h0->SetBinContent(46,33753);
   hcal_h0->SetBinContent(47,32485);
   hcal_h0->SetBinContent(48,30976);
   hcal_h0->SetBinContent(49,29640);
   hcal_h0->SetBinContent(50,28225);
   hcal_h0->SetBinContent(51,27404);
   hcal_h0->SetBinContent(52,25943);
   hcal_h0->SetBinContent(53,25157);
   hcal_h0->SetBinContent(54,24218);
   hcal_h0->SetBinContent(55,23258);
   hcal_h0->SetBinContent(56,22353);
   hcal_h0->SetBinContent(57,21615);
   hcal_h0->SetBinContent(58,20754);
   hcal_h0->SetBinContent(59,20164);
   hcal_h0->SetBinContent(60,19018);
   hcal_h0->SetBinContent(61,18442);
   hcal_h0->SetBinContent(62,17778);
   hcal_h0->SetBinContent(63,17215);
   hcal_h0->SetBinContent(64,16419);
   hcal_h0->SetBinContent(65,16170);
   hcal_h0->SetBinContent(66,15683);
   hcal_h0->SetBinContent(67,15019);
   hcal_h0->SetBinContent(68,14584);
   hcal_h0->SetBinContent(69,14111);
   hcal_h0->SetBinContent(70,13709);
   hcal_h0->SetBinContent(71,13106);
   hcal_h0->SetBinContent(72,12806);
   hcal_h0->SetBinContent(73,12624);
   hcal_h0->SetBinContent(74,12156);
   hcal_h0->SetBinContent(75,11669);
   hcal_h0->SetBinContent(76,11419);
   hcal_h0->SetBinContent(77,11153);
   hcal_h0->SetBinContent(78,10764);
   hcal_h0->SetBinContent(79,10618);
   hcal_h0->SetBinContent(80,10237);
   hcal_h0->SetBinContent(81,9843);
   hcal_h0->SetBinContent(82,9848);
   hcal_h0->SetBinContent(83,9415);
   hcal_h0->SetBinContent(84,9044);
   hcal_h0->SetBinContent(85,8929);
   hcal_h0->SetBinContent(86,8730);
   hcal_h0->SetBinContent(87,8303);
   hcal_h0->SetBinContent(88,8289);
   hcal_h0->SetBinContent(89,7816);
   hcal_h0->SetBinContent(90,7728);
   hcal_h0->SetBinContent(91,7538);
   hcal_h0->SetBinContent(92,7342);
   hcal_h0->SetBinContent(93,6924);
   hcal_h0->SetBinContent(94,6899);
   hcal_h0->SetBinContent(95,6730);
   hcal_h0->SetBinContent(96,6453);
   hcal_h0->SetBinContent(97,6234);
   hcal_h0->SetBinContent(98,6177);
   hcal_h0->SetBinContent(99,5914);
   hcal_h0->SetBinContent(100,5801);
   hcal_h0->SetBinContent(101,5755);
   hcal_h0->SetBinContent(102,5583);
   hcal_h0->SetBinContent(103,5457);
   hcal_h0->SetBinContent(104,5325);
   hcal_h0->SetBinContent(105,5324);
   hcal_h0->SetBinContent(106,5049);
   hcal_h0->SetBinContent(107,4866);
   hcal_h0->SetBinContent(108,4808);
   hcal_h0->SetBinContent(109,4745);
   hcal_h0->SetBinContent(110,4575);
   hcal_h0->SetBinContent(111,4422);
   hcal_h0->SetBinContent(112,4237);
   hcal_h0->SetBinContent(113,4292);
   hcal_h0->SetBinContent(114,4256);
   hcal_h0->SetBinContent(115,4065);
   hcal_h0->SetBinContent(116,4015);
   hcal_h0->SetBinContent(117,3902);
   hcal_h0->SetBinContent(118,3813);
   hcal_h0->SetBinContent(119,3715);
   hcal_h0->SetBinContent(120,3580);
   hcal_h0->SetBinContent(121,3443);
   hcal_h0->SetBinContent(122,3496);
   hcal_h0->SetBinContent(123,3336);
   hcal_h0->SetBinContent(124,3250);
   hcal_h0->SetBinContent(125,3271);
   hcal_h0->SetBinContent(126,3066);
   hcal_h0->SetBinContent(127,3048);
   hcal_h0->SetBinContent(128,2867);
   hcal_h0->SetBinContent(129,2947);
   hcal_h0->SetBinContent(130,2933);
   hcal_h0->SetBinContent(131,2826);
   hcal_h0->SetBinContent(132,2817);
   hcal_h0->SetBinContent(133,2799);
   hcal_h0->SetBinContent(134,2690);
   hcal_h0->SetBinContent(135,2584);
   hcal_h0->SetBinContent(136,2517);
   hcal_h0->SetBinContent(137,2545);
   hcal_h0->SetBinContent(138,2462);
   hcal_h0->SetBinContent(139,2381);
   hcal_h0->SetBinContent(140,2358);
   hcal_h0->SetBinContent(141,2273);
   hcal_h0->SetBinContent(142,2226);
   hcal_h0->SetBinContent(143,2223);
   hcal_h0->SetBinContent(144,2253);
   hcal_h0->SetBinContent(145,2097);
   hcal_h0->SetBinContent(146,2065);
   hcal_h0->SetBinContent(147,2033);
   hcal_h0->SetBinContent(148,1950);
   hcal_h0->SetBinContent(149,1947);
   hcal_h0->SetBinContent(150,1915);
   hcal_h0->SetBinContent(151,1879);
   hcal_h0->SetBinContent(152,1816);
   hcal_h0->SetBinContent(153,1779);
   hcal_h0->SetBinContent(154,1798);
   hcal_h0->SetBinContent(155,1666);
   hcal_h0->SetBinContent(156,1717);
   hcal_h0->SetBinContent(157,1607);
   hcal_h0->SetBinContent(158,1671);
   hcal_h0->SetBinContent(159,1605);
   hcal_h0->SetBinContent(160,1649);
   hcal_h0->SetBinContent(161,1536);
   hcal_h0->SetBinContent(162,1580);
   hcal_h0->SetBinContent(163,1553);
   hcal_h0->SetBinContent(164,1483);
   hcal_h0->SetBinContent(165,1388);
   hcal_h0->SetBinContent(166,1475);
   hcal_h0->SetBinContent(167,1394);
   hcal_h0->SetBinContent(168,1398);
   hcal_h0->SetBinContent(169,1302);
   hcal_h0->SetBinContent(170,1251);
   hcal_h0->SetBinContent(171,1220);
   hcal_h0->SetBinContent(172,1157);
   hcal_h0->SetBinContent(173,1253);
   hcal_h0->SetBinContent(174,1198);
   hcal_h0->SetBinContent(175,1187);
   hcal_h0->SetBinContent(176,1192);
   hcal_h0->SetBinContent(177,1039);
   hcal_h0->SetBinContent(178,1153);
   hcal_h0->SetBinContent(179,1099);
   hcal_h0->SetBinContent(180,1077);
   hcal_h0->SetBinContent(181,1071);
   hcal_h0->SetBinContent(182,1052);
   hcal_h0->SetBinContent(183,963);
   hcal_h0->SetBinContent(184,996);
   hcal_h0->SetBinContent(185,976);
   hcal_h0->SetBinContent(186,961);
   hcal_h0->SetBinContent(187,946);
   hcal_h0->SetBinContent(188,962);
   hcal_h0->SetBinContent(189,955);
   hcal_h0->SetBinContent(190,866);
   hcal_h0->SetBinContent(191,921);
   hcal_h0->SetBinContent(192,834);
   hcal_h0->SetBinContent(193,873);
   hcal_h0->SetBinContent(194,820);
   hcal_h0->SetBinContent(195,814);
   hcal_h0->SetBinContent(196,801);
   hcal_h0->SetBinContent(197,770);
   hcal_h0->SetBinContent(198,770);
   hcal_h0->SetBinContent(199,774);
   hcal_h0->SetBinContent(200,751);
   hcal_h0->SetBinContent(201,710);
   hcal_h0->SetBinContent(202,712);
   hcal_h0->SetBinContent(203,714);
   hcal_h0->SetBinContent(204,680);
   hcal_h0->SetBinContent(205,648);
   hcal_h0->SetBinContent(206,652);
   hcal_h0->SetBinContent(207,717);
   hcal_h0->SetBinContent(208,692);
   hcal_h0->SetBinContent(209,631);
   hcal_h0->SetBinContent(210,670);
   hcal_h0->SetBinContent(211,614);
   hcal_h0->SetBinContent(212,636);
   hcal_h0->SetBinContent(213,596);
   hcal_h0->SetBinContent(214,602);
   hcal_h0->SetBinContent(215,540);
   hcal_h0->SetBinContent(216,573);
   hcal_h0->SetBinContent(217,534);
   hcal_h0->SetBinContent(218,564);
   hcal_h0->SetBinContent(219,540);
   hcal_h0->SetBinContent(220,519);
   hcal_h0->SetBinContent(221,504);
   hcal_h0->SetBinContent(222,519);
   hcal_h0->SetBinContent(223,506);
   hcal_h0->SetBinContent(224,500);
   hcal_h0->SetBinContent(225,495);
   hcal_h0->SetBinContent(226,518);
   hcal_h0->SetBinContent(227,509);
   hcal_h0->SetBinContent(228,437);
   hcal_h0->SetBinContent(229,474);
   hcal_h0->SetBinContent(230,484);
   hcal_h0->SetBinContent(231,444);
   hcal_h0->SetBinContent(232,436);
   hcal_h0->SetBinContent(233,439);
   hcal_h0->SetBinContent(234,415);
   hcal_h0->SetBinContent(235,446);
   hcal_h0->SetBinContent(236,436);
   hcal_h0->SetBinContent(237,410);
   hcal_h0->SetBinContent(238,411);
   hcal_h0->SetBinContent(239,384);
   hcal_h0->SetBinContent(240,367);
   hcal_h0->SetBinContent(241,346);
   hcal_h0->SetBinContent(242,389);
   hcal_h0->SetBinContent(243,354);
   hcal_h0->SetBinContent(244,364);
   hcal_h0->SetBinContent(245,332);
   hcal_h0->SetBinContent(246,351);
   hcal_h0->SetBinContent(247,340);
   hcal_h0->SetBinContent(248,349);
   hcal_h0->SetBinContent(249,306);
   hcal_h0->SetBinContent(250,328);
   hcal_h0->SetBinContent(251,301);
   hcal_h0->SetBinContent(252,307);
   hcal_h0->SetBinContent(253,295);
   hcal_h0->SetBinContent(254,290);
   hcal_h0->SetBinContent(255,302);
   hcal_h0->SetBinContent(256,310);
   hcal_h0->SetBinContent(257,315);
   hcal_h0->SetBinContent(258,285);
   hcal_h0->SetBinContent(259,296);
   hcal_h0->SetBinContent(260,268);
   hcal_h0->SetBinContent(261,286);
   hcal_h0->SetBinContent(262,256);
   hcal_h0->SetBinContent(263,254);
   hcal_h0->SetBinContent(264,265);
   hcal_h0->SetBinContent(265,276);
   hcal_h0->SetBinContent(266,263);
   hcal_h0->SetBinContent(267,260);
   hcal_h0->SetBinContent(268,237);
   hcal_h0->SetBinContent(269,258);
   hcal_h0->SetBinContent(270,248);
   hcal_h0->SetBinContent(271,232);
   hcal_h0->SetBinContent(272,248);
   hcal_h0->SetBinContent(273,222);
   hcal_h0->SetBinContent(274,195);
   hcal_h0->SetBinContent(275,231);
   hcal_h0->SetBinContent(276,252);
   hcal_h0->SetBinContent(277,199);
   hcal_h0->SetBinContent(278,217);
   hcal_h0->SetBinContent(279,226);
   hcal_h0->SetBinContent(280,199);
   hcal_h0->SetBinContent(281,159);
   hcal_h0->SetBinContent(282,202);
   hcal_h0->SetBinContent(283,187);
   hcal_h0->SetBinContent(284,173);
   hcal_h0->SetBinContent(285,155);
   hcal_h0->SetBinContent(286,202);
   hcal_h0->SetBinContent(287,164);
   hcal_h0->SetBinContent(288,155);
   hcal_h0->SetBinContent(289,196);
   hcal_h0->SetBinContent(290,187);
   hcal_h0->SetBinContent(291,160);
   hcal_h0->SetBinContent(292,205);
   hcal_h0->SetBinContent(293,173);
   hcal_h0->SetBinContent(294,164);
   hcal_h0->SetBinContent(295,160);
   hcal_h0->SetBinContent(296,147);
   hcal_h0->SetBinContent(297,168);
   hcal_h0->SetBinContent(298,163);
   hcal_h0->SetBinContent(299,156);
   hcal_h0->SetBinContent(300,159);
   hcal_h0->SetBinContent(301,132);
   hcal_h0->SetBinContent(302,145);
   hcal_h0->SetBinContent(303,126);
   hcal_h0->SetBinContent(304,135);
   hcal_h0->SetBinContent(305,131);
   hcal_h0->SetBinContent(306,132);
   hcal_h0->SetBinContent(307,136);
   hcal_h0->SetBinContent(308,128);
   hcal_h0->SetBinContent(309,129);
   hcal_h0->SetBinContent(310,143);
   hcal_h0->SetBinContent(311,126);
   hcal_h0->SetBinContent(312,133);
   hcal_h0->SetBinContent(313,124);
   hcal_h0->SetBinContent(314,126);
   hcal_h0->SetBinContent(315,141);
   hcal_h0->SetBinContent(316,87);
   hcal_h0->SetBinContent(317,118);
   hcal_h0->SetBinContent(318,121);
   hcal_h0->SetBinContent(319,110);
   hcal_h0->SetBinContent(320,110);
   hcal_h0->SetBinContent(321,113);
   hcal_h0->SetBinContent(322,87);
   hcal_h0->SetBinContent(323,111);
   hcal_h0->SetBinContent(324,116);
   hcal_h0->SetBinContent(325,112);
   hcal_h0->SetBinContent(326,97);
   hcal_h0->SetBinContent(327,105);
   hcal_h0->SetBinContent(328,97);
   hcal_h0->SetBinContent(329,85);
   hcal_h0->SetBinContent(330,93);
   hcal_h0->SetBinContent(331,109);
   hcal_h0->SetBinContent(332,72);
   hcal_h0->SetBinContent(333,71);
   hcal_h0->SetBinContent(334,80);
   hcal_h0->SetBinContent(335,82);
   hcal_h0->SetBinContent(336,88);
   hcal_h0->SetBinContent(337,80);
   hcal_h0->SetBinContent(338,67);
   hcal_h0->SetBinContent(339,78);
   hcal_h0->SetBinContent(340,84);
   hcal_h0->SetBinContent(341,72);
   hcal_h0->SetBinContent(342,67);
   hcal_h0->SetBinContent(343,70);
   hcal_h0->SetBinContent(344,73);
   hcal_h0->SetBinContent(345,63);
   hcal_h0->SetBinContent(346,61);
   hcal_h0->SetBinContent(347,73);
   hcal_h0->SetBinContent(348,76);
   hcal_h0->SetBinContent(349,74);
   hcal_h0->SetBinContent(350,70);
   hcal_h0->SetBinContent(351,57);
   hcal_h0->SetBinContent(352,68);
   hcal_h0->SetBinContent(353,53);
   hcal_h0->SetBinContent(354,72);
   hcal_h0->SetBinContent(355,65);
   hcal_h0->SetBinContent(356,75);
   hcal_h0->SetBinContent(357,72);
   hcal_h0->SetBinContent(358,72);
   hcal_h0->SetBinContent(359,67);
   hcal_h0->SetBinContent(360,54);
   hcal_h0->SetBinContent(361,47);
   hcal_h0->SetBinContent(362,50);
   hcal_h0->SetBinContent(363,48);
   hcal_h0->SetBinContent(364,60);
   hcal_h0->SetBinContent(365,55);
   hcal_h0->SetBinContent(366,51);
   hcal_h0->SetBinContent(367,43);
   hcal_h0->SetBinContent(368,57);
   hcal_h0->SetBinContent(369,58);
   hcal_h0->SetBinContent(370,43);
   hcal_h0->SetBinContent(371,41);
   hcal_h0->SetBinContent(372,57);
   hcal_h0->SetBinContent(373,49);
   hcal_h0->SetBinContent(374,46);
   hcal_h0->SetBinContent(375,45);
   hcal_h0->SetBinContent(376,44);
   hcal_h0->SetBinContent(377,38);
   hcal_h0->SetBinContent(378,40);
   hcal_h0->SetBinContent(379,42);
   hcal_h0->SetBinContent(380,47);
   hcal_h0->SetBinContent(381,40);
   hcal_h0->SetBinContent(382,50);
   hcal_h0->SetBinContent(383,37);
   hcal_h0->SetBinContent(384,41);
   hcal_h0->SetBinContent(385,46);
   hcal_h0->SetBinContent(386,56);
   hcal_h0->SetBinContent(387,33);
   hcal_h0->SetBinContent(388,34);
   hcal_h0->SetBinContent(389,49);
   hcal_h0->SetBinContent(390,41);
   hcal_h0->SetBinContent(391,41);
   hcal_h0->SetBinContent(392,21);
   hcal_h0->SetBinContent(393,34);
   hcal_h0->SetBinContent(394,31);
   hcal_h0->SetBinContent(395,39);
   hcal_h0->SetBinContent(396,35);
   hcal_h0->SetBinContent(397,42);
   hcal_h0->SetBinContent(398,33);
   hcal_h0->SetBinContent(399,30);
   hcal_h0->SetBinContent(400,46);
   hcal_h0->SetBinContent(401,28);
   hcal_h0->SetBinContent(402,26);
   hcal_h0->SetBinContent(403,29);
   hcal_h0->SetBinContent(404,40);
   hcal_h0->SetBinContent(405,43);
   hcal_h0->SetBinContent(406,33);
   hcal_h0->SetBinContent(407,36);
   hcal_h0->SetBinContent(408,26);
   hcal_h0->SetBinContent(409,25);
   hcal_h0->SetBinContent(410,14);
   hcal_h0->SetBinContent(411,28);
   hcal_h0->SetBinContent(412,20);
   hcal_h0->SetBinContent(413,25);
   hcal_h0->SetBinContent(414,28);
   hcal_h0->SetBinContent(415,26);
   hcal_h0->SetBinContent(416,22);
   hcal_h0->SetBinContent(417,26);
   hcal_h0->SetBinContent(418,24);
   hcal_h0->SetBinContent(419,19);
   hcal_h0->SetBinContent(420,32);
   hcal_h0->SetBinContent(421,20);
   hcal_h0->SetBinContent(422,21);
   hcal_h0->SetBinContent(423,22);
   hcal_h0->SetBinContent(424,19);
   hcal_h0->SetBinContent(425,23);
   hcal_h0->SetBinContent(426,20);
   hcal_h0->SetBinContent(427,20);
   hcal_h0->SetBinContent(428,20);
   hcal_h0->SetBinContent(429,25);
   hcal_h0->SetBinContent(430,20);
   hcal_h0->SetBinContent(431,23);
   hcal_h0->SetBinContent(432,24);
   hcal_h0->SetBinContent(433,24);
   hcal_h0->SetBinContent(434,18);
   hcal_h0->SetBinContent(435,21);
   hcal_h0->SetBinContent(436,16);
   hcal_h0->SetBinContent(437,15);
   hcal_h0->SetBinContent(438,20);
   hcal_h0->SetBinContent(439,19);
   hcal_h0->SetBinContent(440,13);
   hcal_h0->SetBinContent(441,12);
   hcal_h0->SetBinContent(442,18);
   hcal_h0->SetBinContent(443,7);
   hcal_h0->SetBinContent(444,22);
   hcal_h0->SetBinContent(445,11);
   hcal_h0->SetBinContent(446,16);
   hcal_h0->SetBinContent(447,14);
   hcal_h0->SetBinContent(448,15);
   hcal_h0->SetBinContent(449,19);
   hcal_h0->SetBinContent(450,12);
   hcal_h0->SetBinContent(451,10);
   hcal_h0->SetBinContent(452,15);
   hcal_h0->SetBinContent(453,12);
   hcal_h0->SetBinContent(454,16);
   hcal_h0->SetBinContent(455,17);
   hcal_h0->SetBinContent(456,12);
   hcal_h0->SetBinContent(457,14);
   hcal_h0->SetBinContent(458,11);
   hcal_h0->SetBinContent(459,15);
   hcal_h0->SetBinContent(460,17);
   hcal_h0->SetBinContent(461,14);
   hcal_h0->SetBinContent(462,7);
   hcal_h0->SetBinContent(463,16);
   hcal_h0->SetBinContent(464,11);
   hcal_h0->SetBinContent(465,8);
   hcal_h0->SetBinContent(466,8);
   hcal_h0->SetBinContent(467,11);
   hcal_h0->SetBinContent(468,7);
   hcal_h0->SetBinContent(469,7);
   hcal_h0->SetBinContent(470,10);
   hcal_h0->SetBinContent(471,15);
   hcal_h0->SetBinContent(472,10);
   hcal_h0->SetBinContent(473,14);
   hcal_h0->SetBinContent(474,14);
   hcal_h0->SetBinContent(475,11);
   hcal_h0->SetBinContent(476,8);
   hcal_h0->SetBinContent(477,3);
   hcal_h0->SetBinContent(478,6);
   hcal_h0->SetBinContent(479,12);
   hcal_h0->SetBinContent(480,11);
   hcal_h0->SetBinContent(481,10);
   hcal_h0->SetBinContent(482,4);
   hcal_h0->SetBinContent(483,14);
   hcal_h0->SetBinContent(484,8);
   hcal_h0->SetBinContent(485,10);
   hcal_h0->SetBinContent(486,10);
   hcal_h0->SetBinContent(487,6);
   hcal_h0->SetBinContent(488,6);
   hcal_h0->SetBinContent(489,12);
   hcal_h0->SetBinContent(490,10);
   hcal_h0->SetBinContent(491,10);
   hcal_h0->SetBinContent(492,3);
   hcal_h0->SetBinContent(493,11);
   hcal_h0->SetBinContent(494,10);
   hcal_h0->SetBinContent(495,1);
   hcal_h0->SetBinContent(496,7);
   hcal_h0->SetBinContent(497,8);
   hcal_h0->SetBinContent(498,6);
   hcal_h0->SetBinContent(499,8);
   hcal_h0->SetBinContent(500,7);
   hcal_h0->SetBinContent(501,2);
   hcal_h0->SetBinContent(502,7);
   hcal_h0->SetBinContent(503,2);
   hcal_h0->SetBinContent(504,4);
   hcal_h0->SetBinContent(505,6);
   hcal_h0->SetBinContent(506,3);
   hcal_h0->SetBinContent(507,7);
   hcal_h0->SetBinContent(508,5);
   hcal_h0->SetBinContent(509,3);
   hcal_h0->SetBinContent(510,5);
   hcal_h0->SetBinContent(511,4);
   hcal_h0->SetBinContent(512,4);
   hcal_h0->SetBinContent(513,1);
   hcal_h0->SetBinContent(514,7);
   hcal_h0->SetBinContent(515,6);
   hcal_h0->SetBinContent(516,4);
   hcal_h0->SetBinContent(517,5);
   hcal_h0->SetBinContent(518,4);
   hcal_h0->SetBinContent(519,2);
   hcal_h0->SetBinContent(520,3);
   hcal_h0->SetBinContent(521,5);
   hcal_h0->SetBinContent(522,4);
   hcal_h0->SetBinContent(523,4);
   hcal_h0->SetBinContent(524,7);
   hcal_h0->SetBinContent(525,7);
   hcal_h0->SetBinContent(526,4);
   hcal_h0->SetBinContent(527,2);
   hcal_h0->SetBinContent(528,3);
   hcal_h0->SetBinContent(529,5);
   hcal_h0->SetBinContent(530,4);
   hcal_h0->SetBinContent(531,6);
   hcal_h0->SetBinContent(532,2);
   hcal_h0->SetBinContent(533,5);
   hcal_h0->SetBinContent(534,2);
   hcal_h0->SetBinContent(535,1);
   hcal_h0->SetBinContent(538,3);
   hcal_h0->SetBinContent(539,3);
   hcal_h0->SetBinContent(540,6);
   hcal_h0->SetBinContent(541,2);
   hcal_h0->SetBinContent(542,4);
   hcal_h0->SetBinContent(543,6);
   hcal_h0->SetBinContent(544,4);
   hcal_h0->SetBinContent(545,4);
   hcal_h0->SetBinContent(546,3);
   hcal_h0->SetBinContent(547,1);
   hcal_h0->SetBinContent(548,3);
   hcal_h0->SetBinContent(549,1);
   hcal_h0->SetBinContent(551,4);
   hcal_h0->SetBinContent(552,5);
   hcal_h0->SetBinContent(553,1);
   hcal_h0->SetBinContent(554,3);
   hcal_h0->SetBinContent(555,1);
   hcal_h0->SetBinContent(558,1);
   hcal_h0->SetBinContent(559,2);
   hcal_h0->SetBinContent(560,4);
   hcal_h0->SetBinContent(561,2);
   hcal_h0->SetBinContent(562,3);
   hcal_h0->SetBinContent(563,3);
   hcal_h0->SetBinContent(564,2);
   hcal_h0->SetBinContent(566,1);
   hcal_h0->SetBinContent(567,2);
   hcal_h0->SetBinContent(568,5);
   hcal_h0->SetBinContent(569,3);
   hcal_h0->SetBinContent(570,3);
   hcal_h0->SetBinContent(571,1);
   hcal_h0->SetBinContent(572,1);
   hcal_h0->SetBinContent(575,2);
   hcal_h0->SetBinContent(576,1);
   hcal_h0->SetBinContent(577,2);
   hcal_h0->SetBinContent(580,1);
   hcal_h0->SetBinContent(581,5);
   hcal_h0->SetBinContent(583,1);
   hcal_h0->SetBinContent(584,5);
   hcal_h0->SetBinContent(586,1);
   hcal_h0->SetBinContent(587,1);
   hcal_h0->SetBinContent(589,1);
   hcal_h0->SetBinContent(590,1);
   hcal_h0->SetBinContent(591,1);
   hcal_h0->SetBinContent(592,2);
   hcal_h0->SetBinContent(594,1);
   hcal_h0->SetBinContent(596,1);
   hcal_h0->SetBinContent(597,1);
   hcal_h0->SetBinContent(599,2);
   hcal_h0->SetBinContent(600,1);
   hcal_h0->SetBinContent(604,1);
   hcal_h0->SetBinContent(605,1);
   hcal_h0->SetBinContent(608,1);
   hcal_h0->SetBinContent(609,1);
   hcal_h0->SetBinContent(610,1);
   hcal_h0->SetBinContent(611,2);
   hcal_h0->SetBinContent(614,2);
   hcal_h0->SetBinContent(616,3);
   hcal_h0->SetBinContent(617,2);
   hcal_h0->SetBinContent(619,1);
   hcal_h0->SetBinContent(621,1);
   hcal_h0->SetBinContent(622,3);
   hcal_h0->SetBinContent(624,1);
   hcal_h0->SetBinContent(629,1);
   hcal_h0->SetBinContent(631,2);
   hcal_h0->SetBinContent(634,1);
   hcal_h0->SetBinContent(635,1);
   hcal_h0->SetBinContent(636,1);
   hcal_h0->SetBinContent(637,1);
   hcal_h0->SetBinContent(638,1);
   hcal_h0->SetBinContent(639,1);
   hcal_h0->SetBinContent(640,3);
   hcal_h0->SetBinContent(643,1);
   hcal_h0->SetBinContent(644,1);
   hcal_h0->SetBinContent(648,1);
   hcal_h0->SetBinContent(651,1);
   hcal_h0->SetBinContent(655,2);
   hcal_h0->SetBinContent(661,1);
   hcal_h0->SetBinContent(663,1);
   hcal_h0->SetBinContent(665,1);
   hcal_h0->SetBinContent(667,1);
   hcal_h0->SetBinContent(669,1);
   hcal_h0->SetBinContent(671,1);
   hcal_h0->SetBinContent(672,2);
   hcal_h0->SetBinContent(676,1);
   hcal_h0->SetBinContent(689,1);
   hcal_h0->SetBinContent(692,1);
   hcal_h0->SetBinContent(696,1);
   hcal_h0->SetBinContent(700,1);
   hcal_h0->SetBinContent(703,1);
   hcal_h0->SetBinContent(706,1);
   hcal_h0->SetBinContent(730,1);
   hcal_h0->SetBinContent(745,2);
   hcal_h0->SetBinContent(748,1);
   hcal_h0->SetBinContent(758,1);
   hcal_h0->SetBinContent(765,1);
   hcal_h0->SetBinContent(772,1);
   hcal_h0->SetBinContent(780,1);
   hcal_h0->SetBinContent(790,1);
   hcal_h0->SetBinContent(821,1);
   hcal_h0->SetBinContent(844,1);
   hcal_h0->SetBinContent(859,1);
   hcal_h0->SetBinContent(872,1);
   hcal_h0->SetBinContent(905,1);
   hcal_h0->SetBinContent(915,1);
   hcal_h0->SetBinContent(935,1);
   hcal_h0->SetBinContent(974,1);
   hcal_h0->SetBinContent(980,1);
   hcal_h0->SetBinContent(994,1);
   hcal_h0->SetBinContent(1015,1);
   hcal_h0->SetBinContent(1095,1);
   hcal_h0->SetBinContent(1157,1);
   hcal_h0->SetBinContent(1207,1);
   hcal_h0->SetBinContent(1266,1);
   hcal_h0->SetBinContent(1291,1);
   hcal_h0->SetBinContent(1368,1);
   hcal_h0->SetBinContent(1502,1);
   hcal_h0->SetBinContent(1621,1);
   hcal_h0->SetBinContent(1687,1);
   hcal_h0->SetBinError(3,1807.754);
   hcal_h0->SetBinError(4,1478.431);
   hcal_h0->SetBinError(5,1254.739);
   hcal_h0->SetBinError(6,1157.377);
   hcal_h0->SetBinError(7,1069.698);
   hcal_h0->SetBinError(8,980.2841);
   hcal_h0->SetBinError(9,892.6248);
   hcal_h0->SetBinError(10,814.7153);
   hcal_h0->SetBinError(11,748.6414);
   hcal_h0->SetBinError(12,694.2917);
   hcal_h0->SetBinError(13,648.0617);
   hcal_h0->SetBinError(14,608.0913);
   hcal_h0->SetBinError(15,571.0184);
   hcal_h0->SetBinError(16,538.0697);
   hcal_h0->SetBinError(17,508.7278);
   hcal_h0->SetBinError(18,482.1701);
   hcal_h0->SetBinError(19,457.1335);
   hcal_h0->SetBinError(20,434.0058);
   hcal_h0->SetBinError(21,413.6146);
   hcal_h0->SetBinError(22,394.8886);
   hcal_h0->SetBinError(23,376.8448);
   hcal_h0->SetBinError(24,361.1149);
   hcal_h0->SetBinError(25,347.2348);
   hcal_h0->SetBinError(26,333.5431);
   hcal_h0->SetBinError(27,320.7632);
   hcal_h0->SetBinError(28,310.1645);
   hcal_h0->SetBinError(29,298.8946);
   hcal_h0->SetBinError(30,289.9052);
   hcal_h0->SetBinError(31,279.7981);
   hcal_h0->SetBinError(32,270.4367);
   hcal_h0->SetBinError(33,261.9809);
   hcal_h0->SetBinError(34,253.7262);
   hcal_h0->SetBinError(35,245.7621);
   hcal_h0->SetBinError(36,239.3408);
   hcal_h0->SetBinError(37,232.5124);
   hcal_h0->SetBinError(38,226.6186);
   hcal_h0->SetBinError(39,220.4064);
   hcal_h0->SetBinError(40,213.9743);
   hcal_h0->SetBinError(41,208.4131);
   hcal_h0->SetBinError(42,202.2622);
   hcal_h0->SetBinError(43,197.3803);
   hcal_h0->SetBinError(44,193.158);
   hcal_h0->SetBinError(45,188.8412);
   hcal_h0->SetBinError(46,183.7199);
   hcal_h0->SetBinError(47,180.236);
   hcal_h0->SetBinError(48,176);
   hcal_h0->SetBinError(49,172.1627);
   hcal_h0->SetBinError(50,168.003);
   hcal_h0->SetBinError(51,165.5415);
   hcal_h0->SetBinError(52,161.0683);
   hcal_h0->SetBinError(53,158.6096);
   hcal_h0->SetBinError(54,155.6213);
   hcal_h0->SetBinError(55,152.5057);
   hcal_h0->SetBinError(56,149.5092);
   hcal_h0->SetBinError(57,147.0204);
   hcal_h0->SetBinError(58,144.0625);
   hcal_h0->SetBinError(59,142);
   hcal_h0->SetBinError(60,137.9058);
   hcal_h0->SetBinError(61,135.8013);
   hcal_h0->SetBinError(62,133.3342);
   hcal_h0->SetBinError(63,131.2059);
   hcal_h0->SetBinError(64,128.1366);
   hcal_h0->SetBinError(65,127.1613);
   hcal_h0->SetBinError(66,125.2318);
   hcal_h0->SetBinError(67,122.552);
   hcal_h0->SetBinError(68,120.7642);
   hcal_h0->SetBinError(69,118.7897);
   hcal_h0->SetBinError(70,117.0854);
   hcal_h0->SetBinError(71,114.4814);
   hcal_h0->SetBinError(72,113.1636);
   hcal_h0->SetBinError(73,112.3566);
   hcal_h0->SetBinError(74,110.2543);
   hcal_h0->SetBinError(75,108.0231);
   hcal_h0->SetBinError(76,106.8597);
   hcal_h0->SetBinError(77,105.6078);
   hcal_h0->SetBinError(78,103.7497);
   hcal_h0->SetBinError(79,103.0437);
   hcal_h0->SetBinError(80,101.1781);
   hcal_h0->SetBinError(81,99.21189);
   hcal_h0->SetBinError(82,99.23709);
   hcal_h0->SetBinError(83,97.03092);
   hcal_h0->SetBinError(84,95.09995);
   hcal_h0->SetBinError(85,94.49339);
   hcal_h0->SetBinError(86,93.43447);
   hcal_h0->SetBinError(87,91.1208);
   hcal_h0->SetBinError(88,91.04395);
   hcal_h0->SetBinError(89,88.40814);
   hcal_h0->SetBinError(90,87.90904);
   hcal_h0->SetBinError(91,86.82166);
   hcal_h0->SetBinError(92,85.68547);
   hcal_h0->SetBinError(93,83.21058);
   hcal_h0->SetBinError(94,83.06022);
   hcal_h0->SetBinError(95,82.03658);
   hcal_h0->SetBinError(96,80.33057);
   hcal_h0->SetBinError(97,78.95568);
   hcal_h0->SetBinError(98,78.59389);
   hcal_h0->SetBinError(99,76.90254);
   hcal_h0->SetBinError(100,76.1643);
   hcal_h0->SetBinError(101,75.86172);
   hcal_h0->SetBinError(102,74.71948);
   hcal_h0->SetBinError(103,73.87151);
   hcal_h0->SetBinError(104,72.9726);
   hcal_h0->SetBinError(105,72.96575);
   hcal_h0->SetBinError(106,71.05632);
   hcal_h0->SetBinError(107,69.75672);
   hcal_h0->SetBinError(108,69.33974);
   hcal_h0->SetBinError(109,68.88396);
   hcal_h0->SetBinError(110,67.63875);
   hcal_h0->SetBinError(111,66.49812);
   hcal_h0->SetBinError(112,65.09224);
   hcal_h0->SetBinError(113,65.51336);
   hcal_h0->SetBinError(114,65.23803);
   hcal_h0->SetBinError(115,63.75735);
   hcal_h0->SetBinError(116,63.36403);
   hcal_h0->SetBinError(117,62.46599);
   hcal_h0->SetBinError(118,61.74949);
   hcal_h0->SetBinError(119,60.9508);
   hcal_h0->SetBinError(120,59.8331);
   hcal_h0->SetBinError(121,58.67708);
   hcal_h0->SetBinError(122,59.12698);
   hcal_h0->SetBinError(123,57.75812);
   hcal_h0->SetBinError(124,57.00877);
   hcal_h0->SetBinError(125,57.19266);
   hcal_h0->SetBinError(126,55.37147);
   hcal_h0->SetBinError(127,55.20869);
   hcal_h0->SetBinError(128,53.54437);
   hcal_h0->SetBinError(129,54.28628);
   hcal_h0->SetBinError(130,54.15718);
   hcal_h0->SetBinError(131,53.16014);
   hcal_h0->SetBinError(132,53.07542);
   hcal_h0->SetBinError(133,52.90558);
   hcal_h0->SetBinError(134,51.86521);
   hcal_h0->SetBinError(135,50.83306);
   hcal_h0->SetBinError(136,50.16971);
   hcal_h0->SetBinError(137,50.44799);
   hcal_h0->SetBinError(138,49.61854);
   hcal_h0->SetBinError(139,48.79549);
   hcal_h0->SetBinError(140,48.55924);
   hcal_h0->SetBinError(141,47.67599);
   hcal_h0->SetBinError(142,47.1805);
   hcal_h0->SetBinError(143,47.1487);
   hcal_h0->SetBinError(144,47.46578);
   hcal_h0->SetBinError(145,45.79301);
   hcal_h0->SetBinError(146,45.44227);
   hcal_h0->SetBinError(147,45.0888);
   hcal_h0->SetBinError(148,44.1588);
   hcal_h0->SetBinError(149,44.12482);
   hcal_h0->SetBinError(150,43.76071);
   hcal_h0->SetBinError(151,43.34743);
   hcal_h0->SetBinError(152,42.61455);
   hcal_h0->SetBinError(153,42.17819);
   hcal_h0->SetBinError(154,42.40283);
   hcal_h0->SetBinError(155,40.81666);
   hcal_h0->SetBinError(156,41.4367);
   hcal_h0->SetBinError(157,40.0874);
   hcal_h0->SetBinError(158,40.87787);
   hcal_h0->SetBinError(159,40.06245);
   hcal_h0->SetBinError(160,40.60788);
   hcal_h0->SetBinError(161,39.19184);
   hcal_h0->SetBinError(162,39.74921);
   hcal_h0->SetBinError(163,39.40812);
   hcal_h0->SetBinError(164,38.50974);
   hcal_h0->SetBinError(165,37.25587);
   hcal_h0->SetBinError(166,38.40573);
   hcal_h0->SetBinError(167,37.33631);
   hcal_h0->SetBinError(168,37.38984);
   hcal_h0->SetBinError(169,36.08324);
   hcal_h0->SetBinError(170,35.36948);
   hcal_h0->SetBinError(171,34.9285);
   hcal_h0->SetBinError(172,34.0147);
   hcal_h0->SetBinError(173,35.39774);
   hcal_h0->SetBinError(174,34.61214);
   hcal_h0->SetBinError(175,34.45287);
   hcal_h0->SetBinError(176,34.52535);
   hcal_h0->SetBinError(177,32.23352);
   hcal_h0->SetBinError(178,33.95585);
   hcal_h0->SetBinError(179,33.15117);
   hcal_h0->SetBinError(180,32.81768);
   hcal_h0->SetBinError(181,32.72614);
   hcal_h0->SetBinError(182,32.43455);
   hcal_h0->SetBinError(183,31.03224);
   hcal_h0->SetBinError(184,31.55947);
   hcal_h0->SetBinError(185,31.241);
   hcal_h0->SetBinError(186,31);
   hcal_h0->SetBinError(187,30.75711);
   hcal_h0->SetBinError(188,31.01612);
   hcal_h0->SetBinError(189,30.90307);
   hcal_h0->SetBinError(190,29.42788);
   hcal_h0->SetBinError(191,30.34798);
   hcal_h0->SetBinError(192,28.87906);
   hcal_h0->SetBinError(193,29.54657);
   hcal_h0->SetBinError(194,28.63564);
   hcal_h0->SetBinError(195,28.53069);
   hcal_h0->SetBinError(196,28.30194);
   hcal_h0->SetBinError(197,27.74887);
   hcal_h0->SetBinError(198,27.74887);
   hcal_h0->SetBinError(199,27.82086);
   hcal_h0->SetBinError(200,27.40438);
   hcal_h0->SetBinError(201,26.64583);
   hcal_h0->SetBinError(202,26.68333);
   hcal_h0->SetBinError(203,26.72078);
   hcal_h0->SetBinError(204,26.07681);
   hcal_h0->SetBinError(205,25.45584);
   hcal_h0->SetBinError(206,25.53429);
   hcal_h0->SetBinError(207,26.77686);
   hcal_h0->SetBinError(208,26.30589);
   hcal_h0->SetBinError(209,25.11971);
   hcal_h0->SetBinError(210,25.88436);
   hcal_h0->SetBinError(211,24.77902);
   hcal_h0->SetBinError(212,25.21904);
   hcal_h0->SetBinError(213,24.41311);
   hcal_h0->SetBinError(214,24.53569);
   hcal_h0->SetBinError(215,23.2379);
   hcal_h0->SetBinError(216,23.93742);
   hcal_h0->SetBinError(217,23.10844);
   hcal_h0->SetBinError(218,23.74868);
   hcal_h0->SetBinError(219,23.2379);
   hcal_h0->SetBinError(220,22.78157);
   hcal_h0->SetBinError(221,22.44994);
   hcal_h0->SetBinError(222,22.78157);
   hcal_h0->SetBinError(223,22.49444);
   hcal_h0->SetBinError(224,22.36068);
   hcal_h0->SetBinError(225,22.2486);
   hcal_h0->SetBinError(226,22.75961);
   hcal_h0->SetBinError(227,22.56103);
   hcal_h0->SetBinError(228,20.90454);
   hcal_h0->SetBinError(229,21.77154);
   hcal_h0->SetBinError(230,22);
   hcal_h0->SetBinError(231,21.07131);
   hcal_h0->SetBinError(232,20.88061);
   hcal_h0->SetBinError(233,20.95233);
   hcal_h0->SetBinError(234,20.37155);
   hcal_h0->SetBinError(235,21.11871);
   hcal_h0->SetBinError(236,20.88061);
   hcal_h0->SetBinError(237,20.24846);
   hcal_h0->SetBinError(238,20.27313);
   hcal_h0->SetBinError(239,19.59592);
   hcal_h0->SetBinError(240,19.15724);
   hcal_h0->SetBinError(241,18.60108);
   hcal_h0->SetBinError(242,19.72308);
   hcal_h0->SetBinError(243,18.81489);
   hcal_h0->SetBinError(244,19.07878);
   hcal_h0->SetBinError(245,18.22087);
   hcal_h0->SetBinError(246,18.73499);
   hcal_h0->SetBinError(247,18.43909);
   hcal_h0->SetBinError(248,18.68154);
   hcal_h0->SetBinError(249,17.49286);
   hcal_h0->SetBinError(250,18.11077);
   hcal_h0->SetBinError(251,17.34935);
   hcal_h0->SetBinError(252,17.52142);
   hcal_h0->SetBinError(253,17.17556);
   hcal_h0->SetBinError(254,17.02939);
   hcal_h0->SetBinError(255,17.37815);
   hcal_h0->SetBinError(256,17.60682);
   hcal_h0->SetBinError(257,17.74824);
   hcal_h0->SetBinError(258,16.88194);
   hcal_h0->SetBinError(259,17.20465);
   hcal_h0->SetBinError(260,16.37071);
   hcal_h0->SetBinError(261,16.91153);
   hcal_h0->SetBinError(262,16);
   hcal_h0->SetBinError(263,15.93738);
   hcal_h0->SetBinError(264,16.27882);
   hcal_h0->SetBinError(265,16.61325);
   hcal_h0->SetBinError(266,16.21727);
   hcal_h0->SetBinError(267,16.12452);
   hcal_h0->SetBinError(268,15.3948);
   hcal_h0->SetBinError(269,16.06238);
   hcal_h0->SetBinError(270,15.74802);
   hcal_h0->SetBinError(271,15.23155);
   hcal_h0->SetBinError(272,15.74802);
   hcal_h0->SetBinError(273,14.89966);
   hcal_h0->SetBinError(274,13.96424);
   hcal_h0->SetBinError(275,15.19868);
   hcal_h0->SetBinError(276,15.87451);
   hcal_h0->SetBinError(277,14.10674);
   hcal_h0->SetBinError(278,14.73092);
   hcal_h0->SetBinError(279,15.0333);
   hcal_h0->SetBinError(280,14.10674);
   hcal_h0->SetBinError(281,12.60952);
   hcal_h0->SetBinError(282,14.21267);
   hcal_h0->SetBinError(283,13.67479);
   hcal_h0->SetBinError(284,13.15295);
   hcal_h0->SetBinError(285,12.4499);
   hcal_h0->SetBinError(286,14.21267);
   hcal_h0->SetBinError(287,12.80625);
   hcal_h0->SetBinError(288,12.4499);
   hcal_h0->SetBinError(289,14);
   hcal_h0->SetBinError(290,13.67479);
   hcal_h0->SetBinError(291,12.64911);
   hcal_h0->SetBinError(292,14.31782);
   hcal_h0->SetBinError(293,13.15295);
   hcal_h0->SetBinError(294,12.80625);
   hcal_h0->SetBinError(295,12.64911);
   hcal_h0->SetBinError(296,12.12436);
   hcal_h0->SetBinError(297,12.96148);
   hcal_h0->SetBinError(298,12.76715);
   hcal_h0->SetBinError(299,12.49);
   hcal_h0->SetBinError(300,12.60952);
   hcal_h0->SetBinError(301,11.48913);
   hcal_h0->SetBinError(302,12.04159);
   hcal_h0->SetBinError(303,11.22497);
   hcal_h0->SetBinError(304,11.61895);
   hcal_h0->SetBinError(305,11.44552);
   hcal_h0->SetBinError(306,11.48913);
   hcal_h0->SetBinError(307,11.6619);
   hcal_h0->SetBinError(308,11.31371);
   hcal_h0->SetBinError(309,11.35782);
   hcal_h0->SetBinError(310,11.95826);
   hcal_h0->SetBinError(311,11.22497);
   hcal_h0->SetBinError(312,11.53256);
   hcal_h0->SetBinError(313,11.13553);
   hcal_h0->SetBinError(314,11.22497);
   hcal_h0->SetBinError(315,11.87434);
   hcal_h0->SetBinError(316,9.327379);
   hcal_h0->SetBinError(317,10.86278);
   hcal_h0->SetBinError(318,11);
   hcal_h0->SetBinError(319,10.48809);
   hcal_h0->SetBinError(320,10.48809);
   hcal_h0->SetBinError(321,10.63015);
   hcal_h0->SetBinError(322,9.327379);
   hcal_h0->SetBinError(323,10.53565);
   hcal_h0->SetBinError(324,10.77033);
   hcal_h0->SetBinError(325,10.58301);
   hcal_h0->SetBinError(326,9.848858);
   hcal_h0->SetBinError(327,10.24695);
   hcal_h0->SetBinError(328,9.848858);
   hcal_h0->SetBinError(329,9.219544);
   hcal_h0->SetBinError(330,9.643651);
   hcal_h0->SetBinError(331,10.44031);
   hcal_h0->SetBinError(332,8.485281);
   hcal_h0->SetBinError(333,8.42615);
   hcal_h0->SetBinError(334,8.944272);
   hcal_h0->SetBinError(335,9.055385);
   hcal_h0->SetBinError(336,9.380832);
   hcal_h0->SetBinError(337,8.944272);
   hcal_h0->SetBinError(338,8.185353);
   hcal_h0->SetBinError(339,8.831761);
   hcal_h0->SetBinError(340,9.165151);
   hcal_h0->SetBinError(341,8.485281);
   hcal_h0->SetBinError(342,8.185353);
   hcal_h0->SetBinError(343,8.3666);
   hcal_h0->SetBinError(344,8.544004);
   hcal_h0->SetBinError(345,7.937254);
   hcal_h0->SetBinError(346,7.81025);
   hcal_h0->SetBinError(347,8.544004);
   hcal_h0->SetBinError(348,8.717798);
   hcal_h0->SetBinError(349,8.602325);
   hcal_h0->SetBinError(350,8.3666);
   hcal_h0->SetBinError(351,7.549834);
   hcal_h0->SetBinError(352,8.246211);
   hcal_h0->SetBinError(353,7.28011);
   hcal_h0->SetBinError(354,8.485281);
   hcal_h0->SetBinError(355,8.062258);
   hcal_h0->SetBinError(356,8.660254);
   hcal_h0->SetBinError(357,8.485281);
   hcal_h0->SetBinError(358,8.485281);
   hcal_h0->SetBinError(359,8.185353);
   hcal_h0->SetBinError(360,7.348469);
   hcal_h0->SetBinError(361,6.855655);
   hcal_h0->SetBinError(362,7.071068);
   hcal_h0->SetBinError(363,6.928203);
   hcal_h0->SetBinError(364,7.745967);
   hcal_h0->SetBinError(365,7.416198);
   hcal_h0->SetBinError(366,7.141428);
   hcal_h0->SetBinError(367,6.557439);
   hcal_h0->SetBinError(368,7.549834);
   hcal_h0->SetBinError(369,7.615773);
   hcal_h0->SetBinError(370,6.557439);
   hcal_h0->SetBinError(371,6.403124);
   hcal_h0->SetBinError(372,7.549834);
   hcal_h0->SetBinError(373,7);
   hcal_h0->SetBinError(374,6.78233);
   hcal_h0->SetBinError(375,6.708204);
   hcal_h0->SetBinError(376,6.63325);
   hcal_h0->SetBinError(377,6.164414);
   hcal_h0->SetBinError(378,6.324555);
   hcal_h0->SetBinError(379,6.480741);
   hcal_h0->SetBinError(380,6.855655);
   hcal_h0->SetBinError(381,6.324555);
   hcal_h0->SetBinError(382,7.071068);
   hcal_h0->SetBinError(383,6.082763);
   hcal_h0->SetBinError(384,6.403124);
   hcal_h0->SetBinError(385,6.78233);
   hcal_h0->SetBinError(386,7.483315);
   hcal_h0->SetBinError(387,5.744563);
   hcal_h0->SetBinError(388,5.830952);
   hcal_h0->SetBinError(389,7);
   hcal_h0->SetBinError(390,6.403124);
   hcal_h0->SetBinError(391,6.403124);
   hcal_h0->SetBinError(392,4.582576);
   hcal_h0->SetBinError(393,5.830952);
   hcal_h0->SetBinError(394,5.567764);
   hcal_h0->SetBinError(395,6.244998);
   hcal_h0->SetBinError(396,5.91608);
   hcal_h0->SetBinError(397,6.480741);
   hcal_h0->SetBinError(398,5.744563);
   hcal_h0->SetBinError(399,5.477226);
   hcal_h0->SetBinError(400,6.78233);
   hcal_h0->SetBinError(401,5.291503);
   hcal_h0->SetBinError(402,5.09902);
   hcal_h0->SetBinError(403,5.385165);
   hcal_h0->SetBinError(404,6.324555);
   hcal_h0->SetBinError(405,6.557439);
   hcal_h0->SetBinError(406,5.744563);
   hcal_h0->SetBinError(407,6);
   hcal_h0->SetBinError(408,5.09902);
   hcal_h0->SetBinError(409,5);
   hcal_h0->SetBinError(410,3.741657);
   hcal_h0->SetBinError(411,5.291503);
   hcal_h0->SetBinError(412,4.472136);
   hcal_h0->SetBinError(413,5);
   hcal_h0->SetBinError(414,5.291503);
   hcal_h0->SetBinError(415,5.09902);
   hcal_h0->SetBinError(416,4.690416);
   hcal_h0->SetBinError(417,5.09902);
   hcal_h0->SetBinError(418,4.898979);
   hcal_h0->SetBinError(419,4.358899);
   hcal_h0->SetBinError(420,5.656854);
   hcal_h0->SetBinError(421,4.472136);
   hcal_h0->SetBinError(422,4.582576);
   hcal_h0->SetBinError(423,4.690416);
   hcal_h0->SetBinError(424,4.358899);
   hcal_h0->SetBinError(425,4.795832);
   hcal_h0->SetBinError(426,4.472136);
   hcal_h0->SetBinError(427,4.472136);
   hcal_h0->SetBinError(428,4.472136);
   hcal_h0->SetBinError(429,5);
   hcal_h0->SetBinError(430,4.472136);
   hcal_h0->SetBinError(431,4.795832);
   hcal_h0->SetBinError(432,4.898979);
   hcal_h0->SetBinError(433,4.898979);
   hcal_h0->SetBinError(434,4.242641);
   hcal_h0->SetBinError(435,4.582576);
   hcal_h0->SetBinError(436,4);
   hcal_h0->SetBinError(437,3.872983);
   hcal_h0->SetBinError(438,4.472136);
   hcal_h0->SetBinError(439,4.358899);
   hcal_h0->SetBinError(440,3.605551);
   hcal_h0->SetBinError(441,3.464102);
   hcal_h0->SetBinError(442,4.242641);
   hcal_h0->SetBinError(443,2.645751);
   hcal_h0->SetBinError(444,4.690416);
   hcal_h0->SetBinError(445,3.316625);
   hcal_h0->SetBinError(446,4);
   hcal_h0->SetBinError(447,3.741657);
   hcal_h0->SetBinError(448,3.872983);
   hcal_h0->SetBinError(449,4.358899);
   hcal_h0->SetBinError(450,3.464102);
   hcal_h0->SetBinError(451,3.162278);
   hcal_h0->SetBinError(452,3.872983);
   hcal_h0->SetBinError(453,3.464102);
   hcal_h0->SetBinError(454,4);
   hcal_h0->SetBinError(455,4.123106);
   hcal_h0->SetBinError(456,3.464102);
   hcal_h0->SetBinError(457,3.741657);
   hcal_h0->SetBinError(458,3.316625);
   hcal_h0->SetBinError(459,3.872983);
   hcal_h0->SetBinError(460,4.123106);
   hcal_h0->SetBinError(461,3.741657);
   hcal_h0->SetBinError(462,2.645751);
   hcal_h0->SetBinError(463,4);
   hcal_h0->SetBinError(464,3.316625);
   hcal_h0->SetBinError(465,2.828427);
   hcal_h0->SetBinError(466,2.828427);
   hcal_h0->SetBinError(467,3.316625);
   hcal_h0->SetBinError(468,2.645751);
   hcal_h0->SetBinError(469,2.645751);
   hcal_h0->SetBinError(470,3.162278);
   hcal_h0->SetBinError(471,3.872983);
   hcal_h0->SetBinError(472,3.162278);
   hcal_h0->SetBinError(473,3.741657);
   hcal_h0->SetBinError(474,3.741657);
   hcal_h0->SetBinError(475,3.316625);
   hcal_h0->SetBinError(476,2.828427);
   hcal_h0->SetBinError(477,1.732051);
   hcal_h0->SetBinError(478,2.44949);
   hcal_h0->SetBinError(479,3.464102);
   hcal_h0->SetBinError(480,3.316625);
   hcal_h0->SetBinError(481,3.162278);
   hcal_h0->SetBinError(482,2);
   hcal_h0->SetBinError(483,3.741657);
   hcal_h0->SetBinError(484,2.828427);
   hcal_h0->SetBinError(485,3.162278);
   hcal_h0->SetBinError(486,3.162278);
   hcal_h0->SetBinError(487,2.44949);
   hcal_h0->SetBinError(488,2.44949);
   hcal_h0->SetBinError(489,3.464102);
   hcal_h0->SetBinError(490,3.162278);
   hcal_h0->SetBinError(491,3.162278);
   hcal_h0->SetBinError(492,1.732051);
   hcal_h0->SetBinError(493,3.316625);
   hcal_h0->SetBinError(494,3.162278);
   hcal_h0->SetBinError(495,1);
   hcal_h0->SetBinError(496,2.645751);
   hcal_h0->SetBinError(497,2.828427);
   hcal_h0->SetBinError(498,2.44949);
   hcal_h0->SetBinError(499,2.828427);
   hcal_h0->SetBinError(500,2.645751);
   hcal_h0->SetBinError(501,1.414214);
   hcal_h0->SetBinError(502,2.645751);
   hcal_h0->SetBinError(503,1.414214);
   hcal_h0->SetBinError(504,2);
   hcal_h0->SetBinError(505,2.44949);
   hcal_h0->SetBinError(506,1.732051);
   hcal_h0->SetBinError(507,2.645751);
   hcal_h0->SetBinError(508,2.236068);
   hcal_h0->SetBinError(509,1.732051);
   hcal_h0->SetBinError(510,2.236068);
   hcal_h0->SetBinError(511,2);
   hcal_h0->SetBinError(512,2);
   hcal_h0->SetBinError(513,1);
   hcal_h0->SetBinError(514,2.645751);
   hcal_h0->SetBinError(515,2.44949);
   hcal_h0->SetBinError(516,2);
   hcal_h0->SetBinError(517,2.236068);
   hcal_h0->SetBinError(518,2);
   hcal_h0->SetBinError(519,1.414214);
   hcal_h0->SetBinError(520,1.732051);
   hcal_h0->SetBinError(521,2.236068);
   hcal_h0->SetBinError(522,2);
   hcal_h0->SetBinError(523,2);
   hcal_h0->SetBinError(524,2.645751);
   hcal_h0->SetBinError(525,2.645751);
   hcal_h0->SetBinError(526,2);
   hcal_h0->SetBinError(527,1.414214);
   hcal_h0->SetBinError(528,1.732051);
   hcal_h0->SetBinError(529,2.236068);
   hcal_h0->SetBinError(530,2);
   hcal_h0->SetBinError(531,2.44949);
   hcal_h0->SetBinError(532,1.414214);
   hcal_h0->SetBinError(533,2.236068);
   hcal_h0->SetBinError(534,1.414214);
   hcal_h0->SetBinError(535,1);
   hcal_h0->SetBinError(538,1.732051);
   hcal_h0->SetBinError(539,1.732051);
   hcal_h0->SetBinError(540,2.44949);
   hcal_h0->SetBinError(541,1.414214);
   hcal_h0->SetBinError(542,2);
   hcal_h0->SetBinError(543,2.44949);
   hcal_h0->SetBinError(544,2);
   hcal_h0->SetBinError(545,2);
   hcal_h0->SetBinError(546,1.732051);
   hcal_h0->SetBinError(547,1);
   hcal_h0->SetBinError(548,1.732051);
   hcal_h0->SetBinError(549,1);
   hcal_h0->SetBinError(551,2);
   hcal_h0->SetBinError(552,2.236068);
   hcal_h0->SetBinError(553,1);
   hcal_h0->SetBinError(554,1.732051);
   hcal_h0->SetBinError(555,1);
   hcal_h0->SetBinError(558,1);
   hcal_h0->SetBinError(559,1.414214);
   hcal_h0->SetBinError(560,2);
   hcal_h0->SetBinError(561,1.414214);
   hcal_h0->SetBinError(562,1.732051);
   hcal_h0->SetBinError(563,1.732051);
   hcal_h0->SetBinError(564,1.414214);
   hcal_h0->SetBinError(566,1);
   hcal_h0->SetBinError(567,1.414214);
   hcal_h0->SetBinError(568,2.236068);
   hcal_h0->SetBinError(569,1.732051);
   hcal_h0->SetBinError(570,1.732051);
   hcal_h0->SetBinError(571,1);
   hcal_h0->SetBinError(572,1);
   hcal_h0->SetBinError(575,1.414214);
   hcal_h0->SetBinError(576,1);
   hcal_h0->SetBinError(577,1.414214);
   hcal_h0->SetBinError(580,1);
   hcal_h0->SetBinError(581,2.236068);
   hcal_h0->SetBinError(583,1);
   hcal_h0->SetBinError(584,2.236068);
   hcal_h0->SetBinError(586,1);
   hcal_h0->SetBinError(587,1);
   hcal_h0->SetBinError(589,1);
   hcal_h0->SetBinError(590,1);
   hcal_h0->SetBinError(591,1);
   hcal_h0->SetBinError(592,1.414214);
   hcal_h0->SetBinError(594,1);
   hcal_h0->SetBinError(596,1);
   hcal_h0->SetBinError(597,1);
   hcal_h0->SetBinError(599,1.414214);
   hcal_h0->SetBinError(600,1);
   hcal_h0->SetBinError(604,1);
   hcal_h0->SetBinError(605,1);
   hcal_h0->SetBinError(608,1);
   hcal_h0->SetBinError(609,1);
   hcal_h0->SetBinError(610,1);
   hcal_h0->SetBinError(611,1.414214);
   hcal_h0->SetBinError(614,1.414214);
   hcal_h0->SetBinError(616,1.732051);
   hcal_h0->SetBinError(617,1.414214);
   hcal_h0->SetBinError(619,1);
   hcal_h0->SetBinError(621,1);
   hcal_h0->SetBinError(622,1.732051);
   hcal_h0->SetBinError(624,1);
   hcal_h0->SetBinError(629,1);
   hcal_h0->SetBinError(631,1.414214);
   hcal_h0->SetBinError(634,1);
   hcal_h0->SetBinError(635,1);
   hcal_h0->SetBinError(636,1);
   hcal_h0->SetBinError(637,1);
   hcal_h0->SetBinError(638,1);
   hcal_h0->SetBinError(639,1);
   hcal_h0->SetBinError(640,1.732051);
   hcal_h0->SetBinError(643,1);
   hcal_h0->SetBinError(644,1);
   hcal_h0->SetBinError(648,1);
   hcal_h0->SetBinError(651,1);
   hcal_h0->SetBinError(655,1.414214);
   hcal_h0->SetBinError(661,1);
   hcal_h0->SetBinError(663,1);
   hcal_h0->SetBinError(665,1);
   hcal_h0->SetBinError(667,1);
   hcal_h0->SetBinError(669,1);
   hcal_h0->SetBinError(671,1);
   hcal_h0->SetBinError(672,1.414214);
   hcal_h0->SetBinError(676,1);
   hcal_h0->SetBinError(689,1);
   hcal_h0->SetBinError(692,1);
   hcal_h0->SetBinError(696,1);
   hcal_h0->SetBinError(700,1);
   hcal_h0->SetBinError(703,1);
   hcal_h0->SetBinError(706,1);
   hcal_h0->SetBinError(730,1);
   hcal_h0->SetBinError(745,1.414214);
   hcal_h0->SetBinError(748,1);
   hcal_h0->SetBinError(758,1);
   hcal_h0->SetBinError(765,1);
   hcal_h0->SetBinError(772,1);
   hcal_h0->SetBinError(780,1);
   hcal_h0->SetBinError(790,1);
   hcal_h0->SetBinError(821,1);
   hcal_h0->SetBinError(844,1);
   hcal_h0->SetBinError(859,1);
   hcal_h0->SetBinError(872,1);
   hcal_h0->SetBinError(905,1);
   hcal_h0->SetBinError(915,1);
   hcal_h0->SetBinError(935,1);
   hcal_h0->SetBinError(974,1);
   hcal_h0->SetBinError(980,1);
   hcal_h0->SetBinError(994,1);
   hcal_h0->SetBinError(1015,1);
   hcal_h0->SetBinError(1095,1);
   hcal_h0->SetBinError(1157,1);
   hcal_h0->SetBinError(1207,1);
   hcal_h0->SetBinError(1266,1);
   hcal_h0->SetBinError(1291,1);
   hcal_h0->SetBinError(1368,1);
   hcal_h0->SetBinError(1502,1);
   hcal_h0->SetBinError(1621,1);
   hcal_h0->SetBinError(1687,1);
   hcal_h0->SetMaximum(1.633987e+08);
   hcal_h0->SetEntries(1.836351e+07);

   ci = TColor::GetColor("#006699");
   hcal_h0->SetFillColor(ci);
   hcal_h0->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h0->GetXaxis()->SetRange(10,18);
   hcal_h0->GetXaxis()->SetLabelFont(42);
   hcal_h0->GetXaxis()->SetLabelSize(0.035);
   hcal_h0->GetXaxis()->SetTitleSize(0.035);
   hcal_h0->GetXaxis()->SetTitleFont(42);
   hcal_h0->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h0->GetYaxis()->SetLabelFont(42);
   hcal_h0->GetYaxis()->SetLabelSize(0.035);
   hcal_h0->GetYaxis()->SetTitleSize(0.035);
   hcal_h0->GetYaxis()->SetTitleFont(42);
   hcal_h0->GetZaxis()->SetLabelFont(42);
   hcal_h0->GetZaxis()->SetLabelSize(0.035);
   hcal_h0->GetZaxis()->SetTitleSize(0.035);
   hcal_h0->GetZaxis()->SetTitleFont(42);
   hcal_h0->Draw("hist same");
   
   TH1F *hcal_h0 = new TH1F("hcal_h0","",9000,0,2000);
   hcal_h0->SetBinContent(3,3267974);
   hcal_h0->SetBinContent(4,2185758);
   hcal_h0->SetBinContent(5,1574369);
   hcal_h0->SetBinContent(6,1339521);
   hcal_h0->SetBinContent(7,1144254);
   hcal_h0->SetBinContent(8,960957);
   hcal_h0->SetBinContent(9,796779);
   hcal_h0->SetBinContent(10,663761);
   hcal_h0->SetBinContent(11,560464);
   hcal_h0->SetBinContent(12,482041);
   hcal_h0->SetBinContent(13,419984);
   hcal_h0->SetBinContent(14,369775);
   hcal_h0->SetBinContent(15,326062);
   hcal_h0->SetBinContent(16,289519);
   hcal_h0->SetBinContent(17,258804);
   hcal_h0->SetBinContent(18,232488);
   hcal_h0->SetBinContent(19,208971);
   hcal_h0->SetBinContent(20,188361);
   hcal_h0->SetBinContent(21,171077);
   hcal_h0->SetBinContent(22,155937);
   hcal_h0->SetBinContent(23,142012);
   hcal_h0->SetBinContent(24,130404);
   hcal_h0->SetBinContent(25,120572);
   hcal_h0->SetBinContent(26,111251);
   hcal_h0->SetBinContent(27,102889);
   hcal_h0->SetBinContent(28,96202);
   hcal_h0->SetBinContent(29,89338);
   hcal_h0->SetBinContent(30,84045);
   hcal_h0->SetBinContent(31,78287);
   hcal_h0->SetBinContent(32,73136);
   hcal_h0->SetBinContent(33,68634);
   hcal_h0->SetBinContent(34,64377);
   hcal_h0->SetBinContent(35,60399);
   hcal_h0->SetBinContent(36,57284);
   hcal_h0->SetBinContent(37,54062);
   hcal_h0->SetBinContent(38,51356);
   hcal_h0->SetBinContent(39,48579);
   hcal_h0->SetBinContent(40,45785);
   hcal_h0->SetBinContent(41,43436);
   hcal_h0->SetBinContent(42,40910);
   hcal_h0->SetBinContent(43,38959);
   hcal_h0->SetBinContent(44,37310);
   hcal_h0->SetBinContent(45,35661);
   hcal_h0->SetBinContent(46,33753);
   hcal_h0->SetBinContent(47,32485);
   hcal_h0->SetBinContent(48,30976);
   hcal_h0->SetBinContent(49,29640);
   hcal_h0->SetBinContent(50,28225);
   hcal_h0->SetBinContent(51,27404);
   hcal_h0->SetBinContent(52,25943);
   hcal_h0->SetBinContent(53,25157);
   hcal_h0->SetBinContent(54,24218);
   hcal_h0->SetBinContent(55,23258);
   hcal_h0->SetBinContent(56,22353);
   hcal_h0->SetBinContent(57,21615);
   hcal_h0->SetBinContent(58,20754);
   hcal_h0->SetBinContent(59,20164);
   hcal_h0->SetBinContent(60,19018);
   hcal_h0->SetBinContent(61,18442);
   hcal_h0->SetBinContent(62,17778);
   hcal_h0->SetBinContent(63,17215);
   hcal_h0->SetBinContent(64,16419);
   hcal_h0->SetBinContent(65,16170);
   hcal_h0->SetBinContent(66,15683);
   hcal_h0->SetBinContent(67,15019);
   hcal_h0->SetBinContent(68,14584);
   hcal_h0->SetBinContent(69,14111);
   hcal_h0->SetBinContent(70,13709);
   hcal_h0->SetBinContent(71,13106);
   hcal_h0->SetBinContent(72,12806);
   hcal_h0->SetBinContent(73,12624);
   hcal_h0->SetBinContent(74,12156);
   hcal_h0->SetBinContent(75,11669);
   hcal_h0->SetBinContent(76,11419);
   hcal_h0->SetBinContent(77,11153);
   hcal_h0->SetBinContent(78,10764);
   hcal_h0->SetBinContent(79,10618);
   hcal_h0->SetBinContent(80,10237);
   hcal_h0->SetBinContent(81,9843);
   hcal_h0->SetBinContent(82,9848);
   hcal_h0->SetBinContent(83,9415);
   hcal_h0->SetBinContent(84,9044);
   hcal_h0->SetBinContent(85,8929);
   hcal_h0->SetBinContent(86,8730);
   hcal_h0->SetBinContent(87,8303);
   hcal_h0->SetBinContent(88,8289);
   hcal_h0->SetBinContent(89,7816);
   hcal_h0->SetBinContent(90,7728);
   hcal_h0->SetBinContent(91,7538);
   hcal_h0->SetBinContent(92,7342);
   hcal_h0->SetBinContent(93,6924);
   hcal_h0->SetBinContent(94,6899);
   hcal_h0->SetBinContent(95,6730);
   hcal_h0->SetBinContent(96,6453);
   hcal_h0->SetBinContent(97,6234);
   hcal_h0->SetBinContent(98,6177);
   hcal_h0->SetBinContent(99,5914);
   hcal_h0->SetBinContent(100,5801);
   hcal_h0->SetBinContent(101,5755);
   hcal_h0->SetBinContent(102,5583);
   hcal_h0->SetBinContent(103,5457);
   hcal_h0->SetBinContent(104,5325);
   hcal_h0->SetBinContent(105,5324);
   hcal_h0->SetBinContent(106,5049);
   hcal_h0->SetBinContent(107,4866);
   hcal_h0->SetBinContent(108,4808);
   hcal_h0->SetBinContent(109,4745);
   hcal_h0->SetBinContent(110,4575);
   hcal_h0->SetBinContent(111,4422);
   hcal_h0->SetBinContent(112,4237);
   hcal_h0->SetBinContent(113,4292);
   hcal_h0->SetBinContent(114,4256);
   hcal_h0->SetBinContent(115,4065);
   hcal_h0->SetBinContent(116,4015);
   hcal_h0->SetBinContent(117,3902);
   hcal_h0->SetBinContent(118,3813);
   hcal_h0->SetBinContent(119,3715);
   hcal_h0->SetBinContent(120,3580);
   hcal_h0->SetBinContent(121,3443);
   hcal_h0->SetBinContent(122,3496);
   hcal_h0->SetBinContent(123,3336);
   hcal_h0->SetBinContent(124,3250);
   hcal_h0->SetBinContent(125,3271);
   hcal_h0->SetBinContent(126,3066);
   hcal_h0->SetBinContent(127,3048);
   hcal_h0->SetBinContent(128,2867);
   hcal_h0->SetBinContent(129,2947);
   hcal_h0->SetBinContent(130,2933);
   hcal_h0->SetBinContent(131,2826);
   hcal_h0->SetBinContent(132,2817);
   hcal_h0->SetBinContent(133,2799);
   hcal_h0->SetBinContent(134,2690);
   hcal_h0->SetBinContent(135,2584);
   hcal_h0->SetBinContent(136,2517);
   hcal_h0->SetBinContent(137,2545);
   hcal_h0->SetBinContent(138,2462);
   hcal_h0->SetBinContent(139,2381);
   hcal_h0->SetBinContent(140,2358);
   hcal_h0->SetBinContent(141,2273);
   hcal_h0->SetBinContent(142,2226);
   hcal_h0->SetBinContent(143,2223);
   hcal_h0->SetBinContent(144,2253);
   hcal_h0->SetBinContent(145,2097);
   hcal_h0->SetBinContent(146,2065);
   hcal_h0->SetBinContent(147,2033);
   hcal_h0->SetBinContent(148,1950);
   hcal_h0->SetBinContent(149,1947);
   hcal_h0->SetBinContent(150,1915);
   hcal_h0->SetBinContent(151,1879);
   hcal_h0->SetBinContent(152,1816);
   hcal_h0->SetBinContent(153,1779);
   hcal_h0->SetBinContent(154,1798);
   hcal_h0->SetBinContent(155,1666);
   hcal_h0->SetBinContent(156,1717);
   hcal_h0->SetBinContent(157,1607);
   hcal_h0->SetBinContent(158,1671);
   hcal_h0->SetBinContent(159,1605);
   hcal_h0->SetBinContent(160,1649);
   hcal_h0->SetBinContent(161,1536);
   hcal_h0->SetBinContent(162,1580);
   hcal_h0->SetBinContent(163,1553);
   hcal_h0->SetBinContent(164,1483);
   hcal_h0->SetBinContent(165,1388);
   hcal_h0->SetBinContent(166,1475);
   hcal_h0->SetBinContent(167,1394);
   hcal_h0->SetBinContent(168,1398);
   hcal_h0->SetBinContent(169,1302);
   hcal_h0->SetBinContent(170,1251);
   hcal_h0->SetBinContent(171,1220);
   hcal_h0->SetBinContent(172,1157);
   hcal_h0->SetBinContent(173,1253);
   hcal_h0->SetBinContent(174,1198);
   hcal_h0->SetBinContent(175,1187);
   hcal_h0->SetBinContent(176,1192);
   hcal_h0->SetBinContent(177,1039);
   hcal_h0->SetBinContent(178,1153);
   hcal_h0->SetBinContent(179,1099);
   hcal_h0->SetBinContent(180,1077);
   hcal_h0->SetBinContent(181,1071);
   hcal_h0->SetBinContent(182,1052);
   hcal_h0->SetBinContent(183,963);
   hcal_h0->SetBinContent(184,996);
   hcal_h0->SetBinContent(185,976);
   hcal_h0->SetBinContent(186,961);
   hcal_h0->SetBinContent(187,946);
   hcal_h0->SetBinContent(188,962);
   hcal_h0->SetBinContent(189,955);
   hcal_h0->SetBinContent(190,866);
   hcal_h0->SetBinContent(191,921);
   hcal_h0->SetBinContent(192,834);
   hcal_h0->SetBinContent(193,873);
   hcal_h0->SetBinContent(194,820);
   hcal_h0->SetBinContent(195,814);
   hcal_h0->SetBinContent(196,801);
   hcal_h0->SetBinContent(197,770);
   hcal_h0->SetBinContent(198,770);
   hcal_h0->SetBinContent(199,774);
   hcal_h0->SetBinContent(200,751);
   hcal_h0->SetBinContent(201,710);
   hcal_h0->SetBinContent(202,712);
   hcal_h0->SetBinContent(203,714);
   hcal_h0->SetBinContent(204,680);
   hcal_h0->SetBinContent(205,648);
   hcal_h0->SetBinContent(206,652);
   hcal_h0->SetBinContent(207,717);
   hcal_h0->SetBinContent(208,692);
   hcal_h0->SetBinContent(209,631);
   hcal_h0->SetBinContent(210,670);
   hcal_h0->SetBinContent(211,614);
   hcal_h0->SetBinContent(212,636);
   hcal_h0->SetBinContent(213,596);
   hcal_h0->SetBinContent(214,602);
   hcal_h0->SetBinContent(215,540);
   hcal_h0->SetBinContent(216,573);
   hcal_h0->SetBinContent(217,534);
   hcal_h0->SetBinContent(218,564);
   hcal_h0->SetBinContent(219,540);
   hcal_h0->SetBinContent(220,519);
   hcal_h0->SetBinContent(221,504);
   hcal_h0->SetBinContent(222,519);
   hcal_h0->SetBinContent(223,506);
   hcal_h0->SetBinContent(224,500);
   hcal_h0->SetBinContent(225,495);
   hcal_h0->SetBinContent(226,518);
   hcal_h0->SetBinContent(227,509);
   hcal_h0->SetBinContent(228,437);
   hcal_h0->SetBinContent(229,474);
   hcal_h0->SetBinContent(230,484);
   hcal_h0->SetBinContent(231,444);
   hcal_h0->SetBinContent(232,436);
   hcal_h0->SetBinContent(233,439);
   hcal_h0->SetBinContent(234,415);
   hcal_h0->SetBinContent(235,446);
   hcal_h0->SetBinContent(236,436);
   hcal_h0->SetBinContent(237,410);
   hcal_h0->SetBinContent(238,411);
   hcal_h0->SetBinContent(239,384);
   hcal_h0->SetBinContent(240,367);
   hcal_h0->SetBinContent(241,346);
   hcal_h0->SetBinContent(242,389);
   hcal_h0->SetBinContent(243,354);
   hcal_h0->SetBinContent(244,364);
   hcal_h0->SetBinContent(245,332);
   hcal_h0->SetBinContent(246,351);
   hcal_h0->SetBinContent(247,340);
   hcal_h0->SetBinContent(248,349);
   hcal_h0->SetBinContent(249,306);
   hcal_h0->SetBinContent(250,328);
   hcal_h0->SetBinContent(251,301);
   hcal_h0->SetBinContent(252,307);
   hcal_h0->SetBinContent(253,295);
   hcal_h0->SetBinContent(254,290);
   hcal_h0->SetBinContent(255,302);
   hcal_h0->SetBinContent(256,310);
   hcal_h0->SetBinContent(257,315);
   hcal_h0->SetBinContent(258,285);
   hcal_h0->SetBinContent(259,296);
   hcal_h0->SetBinContent(260,268);
   hcal_h0->SetBinContent(261,286);
   hcal_h0->SetBinContent(262,256);
   hcal_h0->SetBinContent(263,254);
   hcal_h0->SetBinContent(264,265);
   hcal_h0->SetBinContent(265,276);
   hcal_h0->SetBinContent(266,263);
   hcal_h0->SetBinContent(267,260);
   hcal_h0->SetBinContent(268,237);
   hcal_h0->SetBinContent(269,258);
   hcal_h0->SetBinContent(270,248);
   hcal_h0->SetBinContent(271,232);
   hcal_h0->SetBinContent(272,248);
   hcal_h0->SetBinContent(273,222);
   hcal_h0->SetBinContent(274,195);
   hcal_h0->SetBinContent(275,231);
   hcal_h0->SetBinContent(276,252);
   hcal_h0->SetBinContent(277,199);
   hcal_h0->SetBinContent(278,217);
   hcal_h0->SetBinContent(279,226);
   hcal_h0->SetBinContent(280,199);
   hcal_h0->SetBinContent(281,159);
   hcal_h0->SetBinContent(282,202);
   hcal_h0->SetBinContent(283,187);
   hcal_h0->SetBinContent(284,173);
   hcal_h0->SetBinContent(285,155);
   hcal_h0->SetBinContent(286,202);
   hcal_h0->SetBinContent(287,164);
   hcal_h0->SetBinContent(288,155);
   hcal_h0->SetBinContent(289,196);
   hcal_h0->SetBinContent(290,187);
   hcal_h0->SetBinContent(291,160);
   hcal_h0->SetBinContent(292,205);
   hcal_h0->SetBinContent(293,173);
   hcal_h0->SetBinContent(294,164);
   hcal_h0->SetBinContent(295,160);
   hcal_h0->SetBinContent(296,147);
   hcal_h0->SetBinContent(297,168);
   hcal_h0->SetBinContent(298,163);
   hcal_h0->SetBinContent(299,156);
   hcal_h0->SetBinContent(300,159);
   hcal_h0->SetBinContent(301,132);
   hcal_h0->SetBinContent(302,145);
   hcal_h0->SetBinContent(303,126);
   hcal_h0->SetBinContent(304,135);
   hcal_h0->SetBinContent(305,131);
   hcal_h0->SetBinContent(306,132);
   hcal_h0->SetBinContent(307,136);
   hcal_h0->SetBinContent(308,128);
   hcal_h0->SetBinContent(309,129);
   hcal_h0->SetBinContent(310,143);
   hcal_h0->SetBinContent(311,126);
   hcal_h0->SetBinContent(312,133);
   hcal_h0->SetBinContent(313,124);
   hcal_h0->SetBinContent(314,126);
   hcal_h0->SetBinContent(315,141);
   hcal_h0->SetBinContent(316,87);
   hcal_h0->SetBinContent(317,118);
   hcal_h0->SetBinContent(318,121);
   hcal_h0->SetBinContent(319,110);
   hcal_h0->SetBinContent(320,110);
   hcal_h0->SetBinContent(321,113);
   hcal_h0->SetBinContent(322,87);
   hcal_h0->SetBinContent(323,111);
   hcal_h0->SetBinContent(324,116);
   hcal_h0->SetBinContent(325,112);
   hcal_h0->SetBinContent(326,97);
   hcal_h0->SetBinContent(327,105);
   hcal_h0->SetBinContent(328,97);
   hcal_h0->SetBinContent(329,85);
   hcal_h0->SetBinContent(330,93);
   hcal_h0->SetBinContent(331,109);
   hcal_h0->SetBinContent(332,72);
   hcal_h0->SetBinContent(333,71);
   hcal_h0->SetBinContent(334,80);
   hcal_h0->SetBinContent(335,82);
   hcal_h0->SetBinContent(336,88);
   hcal_h0->SetBinContent(337,80);
   hcal_h0->SetBinContent(338,67);
   hcal_h0->SetBinContent(339,78);
   hcal_h0->SetBinContent(340,84);
   hcal_h0->SetBinContent(341,72);
   hcal_h0->SetBinContent(342,67);
   hcal_h0->SetBinContent(343,70);
   hcal_h0->SetBinContent(344,73);
   hcal_h0->SetBinContent(345,63);
   hcal_h0->SetBinContent(346,61);
   hcal_h0->SetBinContent(347,73);
   hcal_h0->SetBinContent(348,76);
   hcal_h0->SetBinContent(349,74);
   hcal_h0->SetBinContent(350,70);
   hcal_h0->SetBinContent(351,57);
   hcal_h0->SetBinContent(352,68);
   hcal_h0->SetBinContent(353,53);
   hcal_h0->SetBinContent(354,72);
   hcal_h0->SetBinContent(355,65);
   hcal_h0->SetBinContent(356,75);
   hcal_h0->SetBinContent(357,72);
   hcal_h0->SetBinContent(358,72);
   hcal_h0->SetBinContent(359,67);
   hcal_h0->SetBinContent(360,54);
   hcal_h0->SetBinContent(361,47);
   hcal_h0->SetBinContent(362,50);
   hcal_h0->SetBinContent(363,48);
   hcal_h0->SetBinContent(364,60);
   hcal_h0->SetBinContent(365,55);
   hcal_h0->SetBinContent(366,51);
   hcal_h0->SetBinContent(367,43);
   hcal_h0->SetBinContent(368,57);
   hcal_h0->SetBinContent(369,58);
   hcal_h0->SetBinContent(370,43);
   hcal_h0->SetBinContent(371,41);
   hcal_h0->SetBinContent(372,57);
   hcal_h0->SetBinContent(373,49);
   hcal_h0->SetBinContent(374,46);
   hcal_h0->SetBinContent(375,45);
   hcal_h0->SetBinContent(376,44);
   hcal_h0->SetBinContent(377,38);
   hcal_h0->SetBinContent(378,40);
   hcal_h0->SetBinContent(379,42);
   hcal_h0->SetBinContent(380,47);
   hcal_h0->SetBinContent(381,40);
   hcal_h0->SetBinContent(382,50);
   hcal_h0->SetBinContent(383,37);
   hcal_h0->SetBinContent(384,41);
   hcal_h0->SetBinContent(385,46);
   hcal_h0->SetBinContent(386,56);
   hcal_h0->SetBinContent(387,33);
   hcal_h0->SetBinContent(388,34);
   hcal_h0->SetBinContent(389,49);
   hcal_h0->SetBinContent(390,41);
   hcal_h0->SetBinContent(391,41);
   hcal_h0->SetBinContent(392,21);
   hcal_h0->SetBinContent(393,34);
   hcal_h0->SetBinContent(394,31);
   hcal_h0->SetBinContent(395,39);
   hcal_h0->SetBinContent(396,35);
   hcal_h0->SetBinContent(397,42);
   hcal_h0->SetBinContent(398,33);
   hcal_h0->SetBinContent(399,30);
   hcal_h0->SetBinContent(400,46);
   hcal_h0->SetBinContent(401,28);
   hcal_h0->SetBinContent(402,26);
   hcal_h0->SetBinContent(403,29);
   hcal_h0->SetBinContent(404,40);
   hcal_h0->SetBinContent(405,43);
   hcal_h0->SetBinContent(406,33);
   hcal_h0->SetBinContent(407,36);
   hcal_h0->SetBinContent(408,26);
   hcal_h0->SetBinContent(409,25);
   hcal_h0->SetBinContent(410,14);
   hcal_h0->SetBinContent(411,28);
   hcal_h0->SetBinContent(412,20);
   hcal_h0->SetBinContent(413,25);
   hcal_h0->SetBinContent(414,28);
   hcal_h0->SetBinContent(415,26);
   hcal_h0->SetBinContent(416,22);
   hcal_h0->SetBinContent(417,26);
   hcal_h0->SetBinContent(418,24);
   hcal_h0->SetBinContent(419,19);
   hcal_h0->SetBinContent(420,32);
   hcal_h0->SetBinContent(421,20);
   hcal_h0->SetBinContent(422,21);
   hcal_h0->SetBinContent(423,22);
   hcal_h0->SetBinContent(424,19);
   hcal_h0->SetBinContent(425,23);
   hcal_h0->SetBinContent(426,20);
   hcal_h0->SetBinContent(427,20);
   hcal_h0->SetBinContent(428,20);
   hcal_h0->SetBinContent(429,25);
   hcal_h0->SetBinContent(430,20);
   hcal_h0->SetBinContent(431,23);
   hcal_h0->SetBinContent(432,24);
   hcal_h0->SetBinContent(433,24);
   hcal_h0->SetBinContent(434,18);
   hcal_h0->SetBinContent(435,21);
   hcal_h0->SetBinContent(436,16);
   hcal_h0->SetBinContent(437,15);
   hcal_h0->SetBinContent(438,20);
   hcal_h0->SetBinContent(439,19);
   hcal_h0->SetBinContent(440,13);
   hcal_h0->SetBinContent(441,12);
   hcal_h0->SetBinContent(442,18);
   hcal_h0->SetBinContent(443,7);
   hcal_h0->SetBinContent(444,22);
   hcal_h0->SetBinContent(445,11);
   hcal_h0->SetBinContent(446,16);
   hcal_h0->SetBinContent(447,14);
   hcal_h0->SetBinContent(448,15);
   hcal_h0->SetBinContent(449,19);
   hcal_h0->SetBinContent(450,12);
   hcal_h0->SetBinContent(451,10);
   hcal_h0->SetBinContent(452,15);
   hcal_h0->SetBinContent(453,12);
   hcal_h0->SetBinContent(454,16);
   hcal_h0->SetBinContent(455,17);
   hcal_h0->SetBinContent(456,12);
   hcal_h0->SetBinContent(457,14);
   hcal_h0->SetBinContent(458,11);
   hcal_h0->SetBinContent(459,15);
   hcal_h0->SetBinContent(460,17);
   hcal_h0->SetBinContent(461,14);
   hcal_h0->SetBinContent(462,7);
   hcal_h0->SetBinContent(463,16);
   hcal_h0->SetBinContent(464,11);
   hcal_h0->SetBinContent(465,8);
   hcal_h0->SetBinContent(466,8);
   hcal_h0->SetBinContent(467,11);
   hcal_h0->SetBinContent(468,7);
   hcal_h0->SetBinContent(469,7);
   hcal_h0->SetBinContent(470,10);
   hcal_h0->SetBinContent(471,15);
   hcal_h0->SetBinContent(472,10);
   hcal_h0->SetBinContent(473,14);
   hcal_h0->SetBinContent(474,14);
   hcal_h0->SetBinContent(475,11);
   hcal_h0->SetBinContent(476,8);
   hcal_h0->SetBinContent(477,3);
   hcal_h0->SetBinContent(478,6);
   hcal_h0->SetBinContent(479,12);
   hcal_h0->SetBinContent(480,11);
   hcal_h0->SetBinContent(481,10);
   hcal_h0->SetBinContent(482,4);
   hcal_h0->SetBinContent(483,14);
   hcal_h0->SetBinContent(484,8);
   hcal_h0->SetBinContent(485,10);
   hcal_h0->SetBinContent(486,10);
   hcal_h0->SetBinContent(487,6);
   hcal_h0->SetBinContent(488,6);
   hcal_h0->SetBinContent(489,12);
   hcal_h0->SetBinContent(490,10);
   hcal_h0->SetBinContent(491,10);
   hcal_h0->SetBinContent(492,3);
   hcal_h0->SetBinContent(493,11);
   hcal_h0->SetBinContent(494,10);
   hcal_h0->SetBinContent(495,1);
   hcal_h0->SetBinContent(496,7);
   hcal_h0->SetBinContent(497,8);
   hcal_h0->SetBinContent(498,6);
   hcal_h0->SetBinContent(499,8);
   hcal_h0->SetBinContent(500,7);
   hcal_h0->SetBinContent(501,2);
   hcal_h0->SetBinContent(502,7);
   hcal_h0->SetBinContent(503,2);
   hcal_h0->SetBinContent(504,4);
   hcal_h0->SetBinContent(505,6);
   hcal_h0->SetBinContent(506,3);
   hcal_h0->SetBinContent(507,7);
   hcal_h0->SetBinContent(508,5);
   hcal_h0->SetBinContent(509,3);
   hcal_h0->SetBinContent(510,5);
   hcal_h0->SetBinContent(511,4);
   hcal_h0->SetBinContent(512,4);
   hcal_h0->SetBinContent(513,1);
   hcal_h0->SetBinContent(514,7);
   hcal_h0->SetBinContent(515,6);
   hcal_h0->SetBinContent(516,4);
   hcal_h0->SetBinContent(517,5);
   hcal_h0->SetBinContent(518,4);
   hcal_h0->SetBinContent(519,2);
   hcal_h0->SetBinContent(520,3);
   hcal_h0->SetBinContent(521,5);
   hcal_h0->SetBinContent(522,4);
   hcal_h0->SetBinContent(523,4);
   hcal_h0->SetBinContent(524,7);
   hcal_h0->SetBinContent(525,7);
   hcal_h0->SetBinContent(526,4);
   hcal_h0->SetBinContent(527,2);
   hcal_h0->SetBinContent(528,3);
   hcal_h0->SetBinContent(529,5);
   hcal_h0->SetBinContent(530,4);
   hcal_h0->SetBinContent(531,6);
   hcal_h0->SetBinContent(532,2);
   hcal_h0->SetBinContent(533,5);
   hcal_h0->SetBinContent(534,2);
   hcal_h0->SetBinContent(535,1);
   hcal_h0->SetBinContent(538,3);
   hcal_h0->SetBinContent(539,3);
   hcal_h0->SetBinContent(540,6);
   hcal_h0->SetBinContent(541,2);
   hcal_h0->SetBinContent(542,4);
   hcal_h0->SetBinContent(543,6);
   hcal_h0->SetBinContent(544,4);
   hcal_h0->SetBinContent(545,4);
   hcal_h0->SetBinContent(546,3);
   hcal_h0->SetBinContent(547,1);
   hcal_h0->SetBinContent(548,3);
   hcal_h0->SetBinContent(549,1);
   hcal_h0->SetBinContent(551,4);
   hcal_h0->SetBinContent(552,5);
   hcal_h0->SetBinContent(553,1);
   hcal_h0->SetBinContent(554,3);
   hcal_h0->SetBinContent(555,1);
   hcal_h0->SetBinContent(558,1);
   hcal_h0->SetBinContent(559,2);
   hcal_h0->SetBinContent(560,4);
   hcal_h0->SetBinContent(561,2);
   hcal_h0->SetBinContent(562,3);
   hcal_h0->SetBinContent(563,3);
   hcal_h0->SetBinContent(564,2);
   hcal_h0->SetBinContent(566,1);
   hcal_h0->SetBinContent(567,2);
   hcal_h0->SetBinContent(568,5);
   hcal_h0->SetBinContent(569,3);
   hcal_h0->SetBinContent(570,3);
   hcal_h0->SetBinContent(571,1);
   hcal_h0->SetBinContent(572,1);
   hcal_h0->SetBinContent(575,2);
   hcal_h0->SetBinContent(576,1);
   hcal_h0->SetBinContent(577,2);
   hcal_h0->SetBinContent(580,1);
   hcal_h0->SetBinContent(581,5);
   hcal_h0->SetBinContent(583,1);
   hcal_h0->SetBinContent(584,5);
   hcal_h0->SetBinContent(586,1);
   hcal_h0->SetBinContent(587,1);
   hcal_h0->SetBinContent(589,1);
   hcal_h0->SetBinContent(590,1);
   hcal_h0->SetBinContent(591,1);
   hcal_h0->SetBinContent(592,2);
   hcal_h0->SetBinContent(594,1);
   hcal_h0->SetBinContent(596,1);
   hcal_h0->SetBinContent(597,1);
   hcal_h0->SetBinContent(599,2);
   hcal_h0->SetBinContent(600,1);
   hcal_h0->SetBinContent(604,1);
   hcal_h0->SetBinContent(605,1);
   hcal_h0->SetBinContent(608,1);
   hcal_h0->SetBinContent(609,1);
   hcal_h0->SetBinContent(610,1);
   hcal_h0->SetBinContent(611,2);
   hcal_h0->SetBinContent(614,2);
   hcal_h0->SetBinContent(616,3);
   hcal_h0->SetBinContent(617,2);
   hcal_h0->SetBinContent(619,1);
   hcal_h0->SetBinContent(621,1);
   hcal_h0->SetBinContent(622,3);
   hcal_h0->SetBinContent(624,1);
   hcal_h0->SetBinContent(629,1);
   hcal_h0->SetBinContent(631,2);
   hcal_h0->SetBinContent(634,1);
   hcal_h0->SetBinContent(635,1);
   hcal_h0->SetBinContent(636,1);
   hcal_h0->SetBinContent(637,1);
   hcal_h0->SetBinContent(638,1);
   hcal_h0->SetBinContent(639,1);
   hcal_h0->SetBinContent(640,3);
   hcal_h0->SetBinContent(643,1);
   hcal_h0->SetBinContent(644,1);
   hcal_h0->SetBinContent(648,1);
   hcal_h0->SetBinContent(651,1);
   hcal_h0->SetBinContent(655,2);
   hcal_h0->SetBinContent(661,1);
   hcal_h0->SetBinContent(663,1);
   hcal_h0->SetBinContent(665,1);
   hcal_h0->SetBinContent(667,1);
   hcal_h0->SetBinContent(669,1);
   hcal_h0->SetBinContent(671,1);
   hcal_h0->SetBinContent(672,2);
   hcal_h0->SetBinContent(676,1);
   hcal_h0->SetBinContent(689,1);
   hcal_h0->SetBinContent(692,1);
   hcal_h0->SetBinContent(696,1);
   hcal_h0->SetBinContent(700,1);
   hcal_h0->SetBinContent(703,1);
   hcal_h0->SetBinContent(706,1);
   hcal_h0->SetBinContent(730,1);
   hcal_h0->SetBinContent(745,2);
   hcal_h0->SetBinContent(748,1);
   hcal_h0->SetBinContent(758,1);
   hcal_h0->SetBinContent(765,1);
   hcal_h0->SetBinContent(772,1);
   hcal_h0->SetBinContent(780,1);
   hcal_h0->SetBinContent(790,1);
   hcal_h0->SetBinContent(821,1);
   hcal_h0->SetBinContent(844,1);
   hcal_h0->SetBinContent(859,1);
   hcal_h0->SetBinContent(872,1);
   hcal_h0->SetBinContent(905,1);
   hcal_h0->SetBinContent(915,1);
   hcal_h0->SetBinContent(935,1);
   hcal_h0->SetBinContent(974,1);
   hcal_h0->SetBinContent(980,1);
   hcal_h0->SetBinContent(994,1);
   hcal_h0->SetBinContent(1015,1);
   hcal_h0->SetBinContent(1095,1);
   hcal_h0->SetBinContent(1157,1);
   hcal_h0->SetBinContent(1207,1);
   hcal_h0->SetBinContent(1266,1);
   hcal_h0->SetBinContent(1291,1);
   hcal_h0->SetBinContent(1368,1);
   hcal_h0->SetBinContent(1502,1);
   hcal_h0->SetBinContent(1621,1);
   hcal_h0->SetBinContent(1687,1);
   hcal_h0->SetBinError(3,1807.754);
   hcal_h0->SetBinError(4,1478.431);
   hcal_h0->SetBinError(5,1254.739);
   hcal_h0->SetBinError(6,1157.377);
   hcal_h0->SetBinError(7,1069.698);
   hcal_h0->SetBinError(8,980.2841);
   hcal_h0->SetBinError(9,892.6248);
   hcal_h0->SetBinError(10,814.7153);
   hcal_h0->SetBinError(11,748.6414);
   hcal_h0->SetBinError(12,694.2917);
   hcal_h0->SetBinError(13,648.0617);
   hcal_h0->SetBinError(14,608.0913);
   hcal_h0->SetBinError(15,571.0184);
   hcal_h0->SetBinError(16,538.0697);
   hcal_h0->SetBinError(17,508.7278);
   hcal_h0->SetBinError(18,482.1701);
   hcal_h0->SetBinError(19,457.1335);
   hcal_h0->SetBinError(20,434.0058);
   hcal_h0->SetBinError(21,413.6146);
   hcal_h0->SetBinError(22,394.8886);
   hcal_h0->SetBinError(23,376.8448);
   hcal_h0->SetBinError(24,361.1149);
   hcal_h0->SetBinError(25,347.2348);
   hcal_h0->SetBinError(26,333.5431);
   hcal_h0->SetBinError(27,320.7632);
   hcal_h0->SetBinError(28,310.1645);
   hcal_h0->SetBinError(29,298.8946);
   hcal_h0->SetBinError(30,289.9052);
   hcal_h0->SetBinError(31,279.7981);
   hcal_h0->SetBinError(32,270.4367);
   hcal_h0->SetBinError(33,261.9809);
   hcal_h0->SetBinError(34,253.7262);
   hcal_h0->SetBinError(35,245.7621);
   hcal_h0->SetBinError(36,239.3408);
   hcal_h0->SetBinError(37,232.5124);
   hcal_h0->SetBinError(38,226.6186);
   hcal_h0->SetBinError(39,220.4064);
   hcal_h0->SetBinError(40,213.9743);
   hcal_h0->SetBinError(41,208.4131);
   hcal_h0->SetBinError(42,202.2622);
   hcal_h0->SetBinError(43,197.3803);
   hcal_h0->SetBinError(44,193.158);
   hcal_h0->SetBinError(45,188.8412);
   hcal_h0->SetBinError(46,183.7199);
   hcal_h0->SetBinError(47,180.236);
   hcal_h0->SetBinError(48,176);
   hcal_h0->SetBinError(49,172.1627);
   hcal_h0->SetBinError(50,168.003);
   hcal_h0->SetBinError(51,165.5415);
   hcal_h0->SetBinError(52,161.0683);
   hcal_h0->SetBinError(53,158.6096);
   hcal_h0->SetBinError(54,155.6213);
   hcal_h0->SetBinError(55,152.5057);
   hcal_h0->SetBinError(56,149.5092);
   hcal_h0->SetBinError(57,147.0204);
   hcal_h0->SetBinError(58,144.0625);
   hcal_h0->SetBinError(59,142);
   hcal_h0->SetBinError(60,137.9058);
   hcal_h0->SetBinError(61,135.8013);
   hcal_h0->SetBinError(62,133.3342);
   hcal_h0->SetBinError(63,131.2059);
   hcal_h0->SetBinError(64,128.1366);
   hcal_h0->SetBinError(65,127.1613);
   hcal_h0->SetBinError(66,125.2318);
   hcal_h0->SetBinError(67,122.552);
   hcal_h0->SetBinError(68,120.7642);
   hcal_h0->SetBinError(69,118.7897);
   hcal_h0->SetBinError(70,117.0854);
   hcal_h0->SetBinError(71,114.4814);
   hcal_h0->SetBinError(72,113.1636);
   hcal_h0->SetBinError(73,112.3566);
   hcal_h0->SetBinError(74,110.2543);
   hcal_h0->SetBinError(75,108.0231);
   hcal_h0->SetBinError(76,106.8597);
   hcal_h0->SetBinError(77,105.6078);
   hcal_h0->SetBinError(78,103.7497);
   hcal_h0->SetBinError(79,103.0437);
   hcal_h0->SetBinError(80,101.1781);
   hcal_h0->SetBinError(81,99.21189);
   hcal_h0->SetBinError(82,99.23709);
   hcal_h0->SetBinError(83,97.03092);
   hcal_h0->SetBinError(84,95.09995);
   hcal_h0->SetBinError(85,94.49339);
   hcal_h0->SetBinError(86,93.43447);
   hcal_h0->SetBinError(87,91.1208);
   hcal_h0->SetBinError(88,91.04395);
   hcal_h0->SetBinError(89,88.40814);
   hcal_h0->SetBinError(90,87.90904);
   hcal_h0->SetBinError(91,86.82166);
   hcal_h0->SetBinError(92,85.68547);
   hcal_h0->SetBinError(93,83.21058);
   hcal_h0->SetBinError(94,83.06022);
   hcal_h0->SetBinError(95,82.03658);
   hcal_h0->SetBinError(96,80.33057);
   hcal_h0->SetBinError(97,78.95568);
   hcal_h0->SetBinError(98,78.59389);
   hcal_h0->SetBinError(99,76.90254);
   hcal_h0->SetBinError(100,76.1643);
   hcal_h0->SetBinError(101,75.86172);
   hcal_h0->SetBinError(102,74.71948);
   hcal_h0->SetBinError(103,73.87151);
   hcal_h0->SetBinError(104,72.9726);
   hcal_h0->SetBinError(105,72.96575);
   hcal_h0->SetBinError(106,71.05632);
   hcal_h0->SetBinError(107,69.75672);
   hcal_h0->SetBinError(108,69.33974);
   hcal_h0->SetBinError(109,68.88396);
   hcal_h0->SetBinError(110,67.63875);
   hcal_h0->SetBinError(111,66.49812);
   hcal_h0->SetBinError(112,65.09224);
   hcal_h0->SetBinError(113,65.51336);
   hcal_h0->SetBinError(114,65.23803);
   hcal_h0->SetBinError(115,63.75735);
   hcal_h0->SetBinError(116,63.36403);
   hcal_h0->SetBinError(117,62.46599);
   hcal_h0->SetBinError(118,61.74949);
   hcal_h0->SetBinError(119,60.9508);
   hcal_h0->SetBinError(120,59.8331);
   hcal_h0->SetBinError(121,58.67708);
   hcal_h0->SetBinError(122,59.12698);
   hcal_h0->SetBinError(123,57.75812);
   hcal_h0->SetBinError(124,57.00877);
   hcal_h0->SetBinError(125,57.19266);
   hcal_h0->SetBinError(126,55.37147);
   hcal_h0->SetBinError(127,55.20869);
   hcal_h0->SetBinError(128,53.54437);
   hcal_h0->SetBinError(129,54.28628);
   hcal_h0->SetBinError(130,54.15718);
   hcal_h0->SetBinError(131,53.16014);
   hcal_h0->SetBinError(132,53.07542);
   hcal_h0->SetBinError(133,52.90558);
   hcal_h0->SetBinError(134,51.86521);
   hcal_h0->SetBinError(135,50.83306);
   hcal_h0->SetBinError(136,50.16971);
   hcal_h0->SetBinError(137,50.44799);
   hcal_h0->SetBinError(138,49.61854);
   hcal_h0->SetBinError(139,48.79549);
   hcal_h0->SetBinError(140,48.55924);
   hcal_h0->SetBinError(141,47.67599);
   hcal_h0->SetBinError(142,47.1805);
   hcal_h0->SetBinError(143,47.1487);
   hcal_h0->SetBinError(144,47.46578);
   hcal_h0->SetBinError(145,45.79301);
   hcal_h0->SetBinError(146,45.44227);
   hcal_h0->SetBinError(147,45.0888);
   hcal_h0->SetBinError(148,44.1588);
   hcal_h0->SetBinError(149,44.12482);
   hcal_h0->SetBinError(150,43.76071);
   hcal_h0->SetBinError(151,43.34743);
   hcal_h0->SetBinError(152,42.61455);
   hcal_h0->SetBinError(153,42.17819);
   hcal_h0->SetBinError(154,42.40283);
   hcal_h0->SetBinError(155,40.81666);
   hcal_h0->SetBinError(156,41.4367);
   hcal_h0->SetBinError(157,40.0874);
   hcal_h0->SetBinError(158,40.87787);
   hcal_h0->SetBinError(159,40.06245);
   hcal_h0->SetBinError(160,40.60788);
   hcal_h0->SetBinError(161,39.19184);
   hcal_h0->SetBinError(162,39.74921);
   hcal_h0->SetBinError(163,39.40812);
   hcal_h0->SetBinError(164,38.50974);
   hcal_h0->SetBinError(165,37.25587);
   hcal_h0->SetBinError(166,38.40573);
   hcal_h0->SetBinError(167,37.33631);
   hcal_h0->SetBinError(168,37.38984);
   hcal_h0->SetBinError(169,36.08324);
   hcal_h0->SetBinError(170,35.36948);
   hcal_h0->SetBinError(171,34.9285);
   hcal_h0->SetBinError(172,34.0147);
   hcal_h0->SetBinError(173,35.39774);
   hcal_h0->SetBinError(174,34.61214);
   hcal_h0->SetBinError(175,34.45287);
   hcal_h0->SetBinError(176,34.52535);
   hcal_h0->SetBinError(177,32.23352);
   hcal_h0->SetBinError(178,33.95585);
   hcal_h0->SetBinError(179,33.15117);
   hcal_h0->SetBinError(180,32.81768);
   hcal_h0->SetBinError(181,32.72614);
   hcal_h0->SetBinError(182,32.43455);
   hcal_h0->SetBinError(183,31.03224);
   hcal_h0->SetBinError(184,31.55947);
   hcal_h0->SetBinError(185,31.241);
   hcal_h0->SetBinError(186,31);
   hcal_h0->SetBinError(187,30.75711);
   hcal_h0->SetBinError(188,31.01612);
   hcal_h0->SetBinError(189,30.90307);
   hcal_h0->SetBinError(190,29.42788);
   hcal_h0->SetBinError(191,30.34798);
   hcal_h0->SetBinError(192,28.87906);
   hcal_h0->SetBinError(193,29.54657);
   hcal_h0->SetBinError(194,28.63564);
   hcal_h0->SetBinError(195,28.53069);
   hcal_h0->SetBinError(196,28.30194);
   hcal_h0->SetBinError(197,27.74887);
   hcal_h0->SetBinError(198,27.74887);
   hcal_h0->SetBinError(199,27.82086);
   hcal_h0->SetBinError(200,27.40438);
   hcal_h0->SetBinError(201,26.64583);
   hcal_h0->SetBinError(202,26.68333);
   hcal_h0->SetBinError(203,26.72078);
   hcal_h0->SetBinError(204,26.07681);
   hcal_h0->SetBinError(205,25.45584);
   hcal_h0->SetBinError(206,25.53429);
   hcal_h0->SetBinError(207,26.77686);
   hcal_h0->SetBinError(208,26.30589);
   hcal_h0->SetBinError(209,25.11971);
   hcal_h0->SetBinError(210,25.88436);
   hcal_h0->SetBinError(211,24.77902);
   hcal_h0->SetBinError(212,25.21904);
   hcal_h0->SetBinError(213,24.41311);
   hcal_h0->SetBinError(214,24.53569);
   hcal_h0->SetBinError(215,23.2379);
   hcal_h0->SetBinError(216,23.93742);
   hcal_h0->SetBinError(217,23.10844);
   hcal_h0->SetBinError(218,23.74868);
   hcal_h0->SetBinError(219,23.2379);
   hcal_h0->SetBinError(220,22.78157);
   hcal_h0->SetBinError(221,22.44994);
   hcal_h0->SetBinError(222,22.78157);
   hcal_h0->SetBinError(223,22.49444);
   hcal_h0->SetBinError(224,22.36068);
   hcal_h0->SetBinError(225,22.2486);
   hcal_h0->SetBinError(226,22.75961);
   hcal_h0->SetBinError(227,22.56103);
   hcal_h0->SetBinError(228,20.90454);
   hcal_h0->SetBinError(229,21.77154);
   hcal_h0->SetBinError(230,22);
   hcal_h0->SetBinError(231,21.07131);
   hcal_h0->SetBinError(232,20.88061);
   hcal_h0->SetBinError(233,20.95233);
   hcal_h0->SetBinError(234,20.37155);
   hcal_h0->SetBinError(235,21.11871);
   hcal_h0->SetBinError(236,20.88061);
   hcal_h0->SetBinError(237,20.24846);
   hcal_h0->SetBinError(238,20.27313);
   hcal_h0->SetBinError(239,19.59592);
   hcal_h0->SetBinError(240,19.15724);
   hcal_h0->SetBinError(241,18.60108);
   hcal_h0->SetBinError(242,19.72308);
   hcal_h0->SetBinError(243,18.81489);
   hcal_h0->SetBinError(244,19.07878);
   hcal_h0->SetBinError(245,18.22087);
   hcal_h0->SetBinError(246,18.73499);
   hcal_h0->SetBinError(247,18.43909);
   hcal_h0->SetBinError(248,18.68154);
   hcal_h0->SetBinError(249,17.49286);
   hcal_h0->SetBinError(250,18.11077);
   hcal_h0->SetBinError(251,17.34935);
   hcal_h0->SetBinError(252,17.52142);
   hcal_h0->SetBinError(253,17.17556);
   hcal_h0->SetBinError(254,17.02939);
   hcal_h0->SetBinError(255,17.37815);
   hcal_h0->SetBinError(256,17.60682);
   hcal_h0->SetBinError(257,17.74824);
   hcal_h0->SetBinError(258,16.88194);
   hcal_h0->SetBinError(259,17.20465);
   hcal_h0->SetBinError(260,16.37071);
   hcal_h0->SetBinError(261,16.91153);
   hcal_h0->SetBinError(262,16);
   hcal_h0->SetBinError(263,15.93738);
   hcal_h0->SetBinError(264,16.27882);
   hcal_h0->SetBinError(265,16.61325);
   hcal_h0->SetBinError(266,16.21727);
   hcal_h0->SetBinError(267,16.12452);
   hcal_h0->SetBinError(268,15.3948);
   hcal_h0->SetBinError(269,16.06238);
   hcal_h0->SetBinError(270,15.74802);
   hcal_h0->SetBinError(271,15.23155);
   hcal_h0->SetBinError(272,15.74802);
   hcal_h0->SetBinError(273,14.89966);
   hcal_h0->SetBinError(274,13.96424);
   hcal_h0->SetBinError(275,15.19868);
   hcal_h0->SetBinError(276,15.87451);
   hcal_h0->SetBinError(277,14.10674);
   hcal_h0->SetBinError(278,14.73092);
   hcal_h0->SetBinError(279,15.0333);
   hcal_h0->SetBinError(280,14.10674);
   hcal_h0->SetBinError(281,12.60952);
   hcal_h0->SetBinError(282,14.21267);
   hcal_h0->SetBinError(283,13.67479);
   hcal_h0->SetBinError(284,13.15295);
   hcal_h0->SetBinError(285,12.4499);
   hcal_h0->SetBinError(286,14.21267);
   hcal_h0->SetBinError(287,12.80625);
   hcal_h0->SetBinError(288,12.4499);
   hcal_h0->SetBinError(289,14);
   hcal_h0->SetBinError(290,13.67479);
   hcal_h0->SetBinError(291,12.64911);
   hcal_h0->SetBinError(292,14.31782);
   hcal_h0->SetBinError(293,13.15295);
   hcal_h0->SetBinError(294,12.80625);
   hcal_h0->SetBinError(295,12.64911);
   hcal_h0->SetBinError(296,12.12436);
   hcal_h0->SetBinError(297,12.96148);
   hcal_h0->SetBinError(298,12.76715);
   hcal_h0->SetBinError(299,12.49);
   hcal_h0->SetBinError(300,12.60952);
   hcal_h0->SetBinError(301,11.48913);
   hcal_h0->SetBinError(302,12.04159);
   hcal_h0->SetBinError(303,11.22497);
   hcal_h0->SetBinError(304,11.61895);
   hcal_h0->SetBinError(305,11.44552);
   hcal_h0->SetBinError(306,11.48913);
   hcal_h0->SetBinError(307,11.6619);
   hcal_h0->SetBinError(308,11.31371);
   hcal_h0->SetBinError(309,11.35782);
   hcal_h0->SetBinError(310,11.95826);
   hcal_h0->SetBinError(311,11.22497);
   hcal_h0->SetBinError(312,11.53256);
   hcal_h0->SetBinError(313,11.13553);
   hcal_h0->SetBinError(314,11.22497);
   hcal_h0->SetBinError(315,11.87434);
   hcal_h0->SetBinError(316,9.327379);
   hcal_h0->SetBinError(317,10.86278);
   hcal_h0->SetBinError(318,11);
   hcal_h0->SetBinError(319,10.48809);
   hcal_h0->SetBinError(320,10.48809);
   hcal_h0->SetBinError(321,10.63015);
   hcal_h0->SetBinError(322,9.327379);
   hcal_h0->SetBinError(323,10.53565);
   hcal_h0->SetBinError(324,10.77033);
   hcal_h0->SetBinError(325,10.58301);
   hcal_h0->SetBinError(326,9.848858);
   hcal_h0->SetBinError(327,10.24695);
   hcal_h0->SetBinError(328,9.848858);
   hcal_h0->SetBinError(329,9.219544);
   hcal_h0->SetBinError(330,9.643651);
   hcal_h0->SetBinError(331,10.44031);
   hcal_h0->SetBinError(332,8.485281);
   hcal_h0->SetBinError(333,8.42615);
   hcal_h0->SetBinError(334,8.944272);
   hcal_h0->SetBinError(335,9.055385);
   hcal_h0->SetBinError(336,9.380832);
   hcal_h0->SetBinError(337,8.944272);
   hcal_h0->SetBinError(338,8.185353);
   hcal_h0->SetBinError(339,8.831761);
   hcal_h0->SetBinError(340,9.165151);
   hcal_h0->SetBinError(341,8.485281);
   hcal_h0->SetBinError(342,8.185353);
   hcal_h0->SetBinError(343,8.3666);
   hcal_h0->SetBinError(344,8.544004);
   hcal_h0->SetBinError(345,7.937254);
   hcal_h0->SetBinError(346,7.81025);
   hcal_h0->SetBinError(347,8.544004);
   hcal_h0->SetBinError(348,8.717798);
   hcal_h0->SetBinError(349,8.602325);
   hcal_h0->SetBinError(350,8.3666);
   hcal_h0->SetBinError(351,7.549834);
   hcal_h0->SetBinError(352,8.246211);
   hcal_h0->SetBinError(353,7.28011);
   hcal_h0->SetBinError(354,8.485281);
   hcal_h0->SetBinError(355,8.062258);
   hcal_h0->SetBinError(356,8.660254);
   hcal_h0->SetBinError(357,8.485281);
   hcal_h0->SetBinError(358,8.485281);
   hcal_h0->SetBinError(359,8.185353);
   hcal_h0->SetBinError(360,7.348469);
   hcal_h0->SetBinError(361,6.855655);
   hcal_h0->SetBinError(362,7.071068);
   hcal_h0->SetBinError(363,6.928203);
   hcal_h0->SetBinError(364,7.745967);
   hcal_h0->SetBinError(365,7.416198);
   hcal_h0->SetBinError(366,7.141428);
   hcal_h0->SetBinError(367,6.557439);
   hcal_h0->SetBinError(368,7.549834);
   hcal_h0->SetBinError(369,7.615773);
   hcal_h0->SetBinError(370,6.557439);
   hcal_h0->SetBinError(371,6.403124);
   hcal_h0->SetBinError(372,7.549834);
   hcal_h0->SetBinError(373,7);
   hcal_h0->SetBinError(374,6.78233);
   hcal_h0->SetBinError(375,6.708204);
   hcal_h0->SetBinError(376,6.63325);
   hcal_h0->SetBinError(377,6.164414);
   hcal_h0->SetBinError(378,6.324555);
   hcal_h0->SetBinError(379,6.480741);
   hcal_h0->SetBinError(380,6.855655);
   hcal_h0->SetBinError(381,6.324555);
   hcal_h0->SetBinError(382,7.071068);
   hcal_h0->SetBinError(383,6.082763);
   hcal_h0->SetBinError(384,6.403124);
   hcal_h0->SetBinError(385,6.78233);
   hcal_h0->SetBinError(386,7.483315);
   hcal_h0->SetBinError(387,5.744563);
   hcal_h0->SetBinError(388,5.830952);
   hcal_h0->SetBinError(389,7);
   hcal_h0->SetBinError(390,6.403124);
   hcal_h0->SetBinError(391,6.403124);
   hcal_h0->SetBinError(392,4.582576);
   hcal_h0->SetBinError(393,5.830952);
   hcal_h0->SetBinError(394,5.567764);
   hcal_h0->SetBinError(395,6.244998);
   hcal_h0->SetBinError(396,5.91608);
   hcal_h0->SetBinError(397,6.480741);
   hcal_h0->SetBinError(398,5.744563);
   hcal_h0->SetBinError(399,5.477226);
   hcal_h0->SetBinError(400,6.78233);
   hcal_h0->SetBinError(401,5.291503);
   hcal_h0->SetBinError(402,5.09902);
   hcal_h0->SetBinError(403,5.385165);
   hcal_h0->SetBinError(404,6.324555);
   hcal_h0->SetBinError(405,6.557439);
   hcal_h0->SetBinError(406,5.744563);
   hcal_h0->SetBinError(407,6);
   hcal_h0->SetBinError(408,5.09902);
   hcal_h0->SetBinError(409,5);
   hcal_h0->SetBinError(410,3.741657);
   hcal_h0->SetBinError(411,5.291503);
   hcal_h0->SetBinError(412,4.472136);
   hcal_h0->SetBinError(413,5);
   hcal_h0->SetBinError(414,5.291503);
   hcal_h0->SetBinError(415,5.09902);
   hcal_h0->SetBinError(416,4.690416);
   hcal_h0->SetBinError(417,5.09902);
   hcal_h0->SetBinError(418,4.898979);
   hcal_h0->SetBinError(419,4.358899);
   hcal_h0->SetBinError(420,5.656854);
   hcal_h0->SetBinError(421,4.472136);
   hcal_h0->SetBinError(422,4.582576);
   hcal_h0->SetBinError(423,4.690416);
   hcal_h0->SetBinError(424,4.358899);
   hcal_h0->SetBinError(425,4.795832);
   hcal_h0->SetBinError(426,4.472136);
   hcal_h0->SetBinError(427,4.472136);
   hcal_h0->SetBinError(428,4.472136);
   hcal_h0->SetBinError(429,5);
   hcal_h0->SetBinError(430,4.472136);
   hcal_h0->SetBinError(431,4.795832);
   hcal_h0->SetBinError(432,4.898979);
   hcal_h0->SetBinError(433,4.898979);
   hcal_h0->SetBinError(434,4.242641);
   hcal_h0->SetBinError(435,4.582576);
   hcal_h0->SetBinError(436,4);
   hcal_h0->SetBinError(437,3.872983);
   hcal_h0->SetBinError(438,4.472136);
   hcal_h0->SetBinError(439,4.358899);
   hcal_h0->SetBinError(440,3.605551);
   hcal_h0->SetBinError(441,3.464102);
   hcal_h0->SetBinError(442,4.242641);
   hcal_h0->SetBinError(443,2.645751);
   hcal_h0->SetBinError(444,4.690416);
   hcal_h0->SetBinError(445,3.316625);
   hcal_h0->SetBinError(446,4);
   hcal_h0->SetBinError(447,3.741657);
   hcal_h0->SetBinError(448,3.872983);
   hcal_h0->SetBinError(449,4.358899);
   hcal_h0->SetBinError(450,3.464102);
   hcal_h0->SetBinError(451,3.162278);
   hcal_h0->SetBinError(452,3.872983);
   hcal_h0->SetBinError(453,3.464102);
   hcal_h0->SetBinError(454,4);
   hcal_h0->SetBinError(455,4.123106);
   hcal_h0->SetBinError(456,3.464102);
   hcal_h0->SetBinError(457,3.741657);
   hcal_h0->SetBinError(458,3.316625);
   hcal_h0->SetBinError(459,3.872983);
   hcal_h0->SetBinError(460,4.123106);
   hcal_h0->SetBinError(461,3.741657);
   hcal_h0->SetBinError(462,2.645751);
   hcal_h0->SetBinError(463,4);
   hcal_h0->SetBinError(464,3.316625);
   hcal_h0->SetBinError(465,2.828427);
   hcal_h0->SetBinError(466,2.828427);
   hcal_h0->SetBinError(467,3.316625);
   hcal_h0->SetBinError(468,2.645751);
   hcal_h0->SetBinError(469,2.645751);
   hcal_h0->SetBinError(470,3.162278);
   hcal_h0->SetBinError(471,3.872983);
   hcal_h0->SetBinError(472,3.162278);
   hcal_h0->SetBinError(473,3.741657);
   hcal_h0->SetBinError(474,3.741657);
   hcal_h0->SetBinError(475,3.316625);
   hcal_h0->SetBinError(476,2.828427);
   hcal_h0->SetBinError(477,1.732051);
   hcal_h0->SetBinError(478,2.44949);
   hcal_h0->SetBinError(479,3.464102);
   hcal_h0->SetBinError(480,3.316625);
   hcal_h0->SetBinError(481,3.162278);
   hcal_h0->SetBinError(482,2);
   hcal_h0->SetBinError(483,3.741657);
   hcal_h0->SetBinError(484,2.828427);
   hcal_h0->SetBinError(485,3.162278);
   hcal_h0->SetBinError(486,3.162278);
   hcal_h0->SetBinError(487,2.44949);
   hcal_h0->SetBinError(488,2.44949);
   hcal_h0->SetBinError(489,3.464102);
   hcal_h0->SetBinError(490,3.162278);
   hcal_h0->SetBinError(491,3.162278);
   hcal_h0->SetBinError(492,1.732051);
   hcal_h0->SetBinError(493,3.316625);
   hcal_h0->SetBinError(494,3.162278);
   hcal_h0->SetBinError(495,1);
   hcal_h0->SetBinError(496,2.645751);
   hcal_h0->SetBinError(497,2.828427);
   hcal_h0->SetBinError(498,2.44949);
   hcal_h0->SetBinError(499,2.828427);
   hcal_h0->SetBinError(500,2.645751);
   hcal_h0->SetBinError(501,1.414214);
   hcal_h0->SetBinError(502,2.645751);
   hcal_h0->SetBinError(503,1.414214);
   hcal_h0->SetBinError(504,2);
   hcal_h0->SetBinError(505,2.44949);
   hcal_h0->SetBinError(506,1.732051);
   hcal_h0->SetBinError(507,2.645751);
   hcal_h0->SetBinError(508,2.236068);
   hcal_h0->SetBinError(509,1.732051);
   hcal_h0->SetBinError(510,2.236068);
   hcal_h0->SetBinError(511,2);
   hcal_h0->SetBinError(512,2);
   hcal_h0->SetBinError(513,1);
   hcal_h0->SetBinError(514,2.645751);
   hcal_h0->SetBinError(515,2.44949);
   hcal_h0->SetBinError(516,2);
   hcal_h0->SetBinError(517,2.236068);
   hcal_h0->SetBinError(518,2);
   hcal_h0->SetBinError(519,1.414214);
   hcal_h0->SetBinError(520,1.732051);
   hcal_h0->SetBinError(521,2.236068);
   hcal_h0->SetBinError(522,2);
   hcal_h0->SetBinError(523,2);
   hcal_h0->SetBinError(524,2.645751);
   hcal_h0->SetBinError(525,2.645751);
   hcal_h0->SetBinError(526,2);
   hcal_h0->SetBinError(527,1.414214);
   hcal_h0->SetBinError(528,1.732051);
   hcal_h0->SetBinError(529,2.236068);
   hcal_h0->SetBinError(530,2);
   hcal_h0->SetBinError(531,2.44949);
   hcal_h0->SetBinError(532,1.414214);
   hcal_h0->SetBinError(533,2.236068);
   hcal_h0->SetBinError(534,1.414214);
   hcal_h0->SetBinError(535,1);
   hcal_h0->SetBinError(538,1.732051);
   hcal_h0->SetBinError(539,1.732051);
   hcal_h0->SetBinError(540,2.44949);
   hcal_h0->SetBinError(541,1.414214);
   hcal_h0->SetBinError(542,2);
   hcal_h0->SetBinError(543,2.44949);
   hcal_h0->SetBinError(544,2);
   hcal_h0->SetBinError(545,2);
   hcal_h0->SetBinError(546,1.732051);
   hcal_h0->SetBinError(547,1);
   hcal_h0->SetBinError(548,1.732051);
   hcal_h0->SetBinError(549,1);
   hcal_h0->SetBinError(551,2);
   hcal_h0->SetBinError(552,2.236068);
   hcal_h0->SetBinError(553,1);
   hcal_h0->SetBinError(554,1.732051);
   hcal_h0->SetBinError(555,1);
   hcal_h0->SetBinError(558,1);
   hcal_h0->SetBinError(559,1.414214);
   hcal_h0->SetBinError(560,2);
   hcal_h0->SetBinError(561,1.414214);
   hcal_h0->SetBinError(562,1.732051);
   hcal_h0->SetBinError(563,1.732051);
   hcal_h0->SetBinError(564,1.414214);
   hcal_h0->SetBinError(566,1);
   hcal_h0->SetBinError(567,1.414214);
   hcal_h0->SetBinError(568,2.236068);
   hcal_h0->SetBinError(569,1.732051);
   hcal_h0->SetBinError(570,1.732051);
   hcal_h0->SetBinError(571,1);
   hcal_h0->SetBinError(572,1);
   hcal_h0->SetBinError(575,1.414214);
   hcal_h0->SetBinError(576,1);
   hcal_h0->SetBinError(577,1.414214);
   hcal_h0->SetBinError(580,1);
   hcal_h0->SetBinError(581,2.236068);
   hcal_h0->SetBinError(583,1);
   hcal_h0->SetBinError(584,2.236068);
   hcal_h0->SetBinError(586,1);
   hcal_h0->SetBinError(587,1);
   hcal_h0->SetBinError(589,1);
   hcal_h0->SetBinError(590,1);
   hcal_h0->SetBinError(591,1);
   hcal_h0->SetBinError(592,1.414214);
   hcal_h0->SetBinError(594,1);
   hcal_h0->SetBinError(596,1);
   hcal_h0->SetBinError(597,1);
   hcal_h0->SetBinError(599,1.414214);
   hcal_h0->SetBinError(600,1);
   hcal_h0->SetBinError(604,1);
   hcal_h0->SetBinError(605,1);
   hcal_h0->SetBinError(608,1);
   hcal_h0->SetBinError(609,1);
   hcal_h0->SetBinError(610,1);
   hcal_h0->SetBinError(611,1.414214);
   hcal_h0->SetBinError(614,1.414214);
   hcal_h0->SetBinError(616,1.732051);
   hcal_h0->SetBinError(617,1.414214);
   hcal_h0->SetBinError(619,1);
   hcal_h0->SetBinError(621,1);
   hcal_h0->SetBinError(622,1.732051);
   hcal_h0->SetBinError(624,1);
   hcal_h0->SetBinError(629,1);
   hcal_h0->SetBinError(631,1.414214);
   hcal_h0->SetBinError(634,1);
   hcal_h0->SetBinError(635,1);
   hcal_h0->SetBinError(636,1);
   hcal_h0->SetBinError(637,1);
   hcal_h0->SetBinError(638,1);
   hcal_h0->SetBinError(639,1);
   hcal_h0->SetBinError(640,1.732051);
   hcal_h0->SetBinError(643,1);
   hcal_h0->SetBinError(644,1);
   hcal_h0->SetBinError(648,1);
   hcal_h0->SetBinError(651,1);
   hcal_h0->SetBinError(655,1.414214);
   hcal_h0->SetBinError(661,1);
   hcal_h0->SetBinError(663,1);
   hcal_h0->SetBinError(665,1);
   hcal_h0->SetBinError(667,1);
   hcal_h0->SetBinError(669,1);
   hcal_h0->SetBinError(671,1);
   hcal_h0->SetBinError(672,1.414214);
   hcal_h0->SetBinError(676,1);
   hcal_h0->SetBinError(689,1);
   hcal_h0->SetBinError(692,1);
   hcal_h0->SetBinError(696,1);
   hcal_h0->SetBinError(700,1);
   hcal_h0->SetBinError(703,1);
   hcal_h0->SetBinError(706,1);
   hcal_h0->SetBinError(730,1);
   hcal_h0->SetBinError(745,1.414214);
   hcal_h0->SetBinError(748,1);
   hcal_h0->SetBinError(758,1);
   hcal_h0->SetBinError(765,1);
   hcal_h0->SetBinError(772,1);
   hcal_h0->SetBinError(780,1);
   hcal_h0->SetBinError(790,1);
   hcal_h0->SetBinError(821,1);
   hcal_h0->SetBinError(844,1);
   hcal_h0->SetBinError(859,1);
   hcal_h0->SetBinError(872,1);
   hcal_h0->SetBinError(905,1);
   hcal_h0->SetBinError(915,1);
   hcal_h0->SetBinError(935,1);
   hcal_h0->SetBinError(974,1);
   hcal_h0->SetBinError(980,1);
   hcal_h0->SetBinError(994,1);
   hcal_h0->SetBinError(1015,1);
   hcal_h0->SetBinError(1095,1);
   hcal_h0->SetBinError(1157,1);
   hcal_h0->SetBinError(1207,1);
   hcal_h0->SetBinError(1266,1);
   hcal_h0->SetBinError(1291,1);
   hcal_h0->SetBinError(1368,1);
   hcal_h0->SetBinError(1502,1);
   hcal_h0->SetBinError(1621,1);
   hcal_h0->SetBinError(1687,1);
   hcal_h0->SetMaximum(1.633987e+08);
   hcal_h0->SetEntries(1.836351e+07);

   ci = TColor::GetColor("#009999");
   hcal_h0->SetFillColor(ci);
   hcal_h0->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h0->GetXaxis()->SetRange(19,30);
   hcal_h0->GetXaxis()->SetLabelFont(42);
   hcal_h0->GetXaxis()->SetLabelSize(0.035);
   hcal_h0->GetXaxis()->SetTitleSize(0.035);
   hcal_h0->GetXaxis()->SetTitleFont(42);
   hcal_h0->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h0->GetYaxis()->SetLabelFont(42);
   hcal_h0->GetYaxis()->SetLabelSize(0.035);
   hcal_h0->GetYaxis()->SetTitleSize(0.035);
   hcal_h0->GetYaxis()->SetTitleFont(42);
   hcal_h0->GetZaxis()->SetLabelFont(42);
   hcal_h0->GetZaxis()->SetLabelSize(0.035);
   hcal_h0->GetZaxis()->SetTitleSize(0.035);
   hcal_h0->GetZaxis()->SetTitleFont(42);
   hcal_h0->Draw("hist same");
   
   TH1F *hcal_h0 = new TH1F("hcal_h0","",9000,0,2000);
   hcal_h0->SetBinContent(3,3267974);
   hcal_h0->SetBinContent(4,2185758);
   hcal_h0->SetBinContent(5,1574369);
   hcal_h0->SetBinContent(6,1339521);
   hcal_h0->SetBinContent(7,1144254);
   hcal_h0->SetBinContent(8,960957);
   hcal_h0->SetBinContent(9,796779);
   hcal_h0->SetBinContent(10,663761);
   hcal_h0->SetBinContent(11,560464);
   hcal_h0->SetBinContent(12,482041);
   hcal_h0->SetBinContent(13,419984);
   hcal_h0->SetBinContent(14,369775);
   hcal_h0->SetBinContent(15,326062);
   hcal_h0->SetBinContent(16,289519);
   hcal_h0->SetBinContent(17,258804);
   hcal_h0->SetBinContent(18,232488);
   hcal_h0->SetBinContent(19,208971);
   hcal_h0->SetBinContent(20,188361);
   hcal_h0->SetBinContent(21,171077);
   hcal_h0->SetBinContent(22,155937);
   hcal_h0->SetBinContent(23,142012);
   hcal_h0->SetBinContent(24,130404);
   hcal_h0->SetBinContent(25,120572);
   hcal_h0->SetBinContent(26,111251);
   hcal_h0->SetBinContent(27,102889);
   hcal_h0->SetBinContent(28,96202);
   hcal_h0->SetBinContent(29,89338);
   hcal_h0->SetBinContent(30,84045);
   hcal_h0->SetBinContent(31,78287);
   hcal_h0->SetBinContent(32,73136);
   hcal_h0->SetBinContent(33,68634);
   hcal_h0->SetBinContent(34,64377);
   hcal_h0->SetBinContent(35,60399);
   hcal_h0->SetBinContent(36,57284);
   hcal_h0->SetBinContent(37,54062);
   hcal_h0->SetBinContent(38,51356);
   hcal_h0->SetBinContent(39,48579);
   hcal_h0->SetBinContent(40,45785);
   hcal_h0->SetBinContent(41,43436);
   hcal_h0->SetBinContent(42,40910);
   hcal_h0->SetBinContent(43,38959);
   hcal_h0->SetBinContent(44,37310);
   hcal_h0->SetBinContent(45,35661);
   hcal_h0->SetBinContent(46,33753);
   hcal_h0->SetBinContent(47,32485);
   hcal_h0->SetBinContent(48,30976);
   hcal_h0->SetBinContent(49,29640);
   hcal_h0->SetBinContent(50,28225);
   hcal_h0->SetBinContent(51,27404);
   hcal_h0->SetBinContent(52,25943);
   hcal_h0->SetBinContent(53,25157);
   hcal_h0->SetBinContent(54,24218);
   hcal_h0->SetBinContent(55,23258);
   hcal_h0->SetBinContent(56,22353);
   hcal_h0->SetBinContent(57,21615);
   hcal_h0->SetBinContent(58,20754);
   hcal_h0->SetBinContent(59,20164);
   hcal_h0->SetBinContent(60,19018);
   hcal_h0->SetBinContent(61,18442);
   hcal_h0->SetBinContent(62,17778);
   hcal_h0->SetBinContent(63,17215);
   hcal_h0->SetBinContent(64,16419);
   hcal_h0->SetBinContent(65,16170);
   hcal_h0->SetBinContent(66,15683);
   hcal_h0->SetBinContent(67,15019);
   hcal_h0->SetBinContent(68,14584);
   hcal_h0->SetBinContent(69,14111);
   hcal_h0->SetBinContent(70,13709);
   hcal_h0->SetBinContent(71,13106);
   hcal_h0->SetBinContent(72,12806);
   hcal_h0->SetBinContent(73,12624);
   hcal_h0->SetBinContent(74,12156);
   hcal_h0->SetBinContent(75,11669);
   hcal_h0->SetBinContent(76,11419);
   hcal_h0->SetBinContent(77,11153);
   hcal_h0->SetBinContent(78,10764);
   hcal_h0->SetBinContent(79,10618);
   hcal_h0->SetBinContent(80,10237);
   hcal_h0->SetBinContent(81,9843);
   hcal_h0->SetBinContent(82,9848);
   hcal_h0->SetBinContent(83,9415);
   hcal_h0->SetBinContent(84,9044);
   hcal_h0->SetBinContent(85,8929);
   hcal_h0->SetBinContent(86,8730);
   hcal_h0->SetBinContent(87,8303);
   hcal_h0->SetBinContent(88,8289);
   hcal_h0->SetBinContent(89,7816);
   hcal_h0->SetBinContent(90,7728);
   hcal_h0->SetBinContent(91,7538);
   hcal_h0->SetBinContent(92,7342);
   hcal_h0->SetBinContent(93,6924);
   hcal_h0->SetBinContent(94,6899);
   hcal_h0->SetBinContent(95,6730);
   hcal_h0->SetBinContent(96,6453);
   hcal_h0->SetBinContent(97,6234);
   hcal_h0->SetBinContent(98,6177);
   hcal_h0->SetBinContent(99,5914);
   hcal_h0->SetBinContent(100,5801);
   hcal_h0->SetBinContent(101,5755);
   hcal_h0->SetBinContent(102,5583);
   hcal_h0->SetBinContent(103,5457);
   hcal_h0->SetBinContent(104,5325);
   hcal_h0->SetBinContent(105,5324);
   hcal_h0->SetBinContent(106,5049);
   hcal_h0->SetBinContent(107,4866);
   hcal_h0->SetBinContent(108,4808);
   hcal_h0->SetBinContent(109,4745);
   hcal_h0->SetBinContent(110,4575);
   hcal_h0->SetBinContent(111,4422);
   hcal_h0->SetBinContent(112,4237);
   hcal_h0->SetBinContent(113,4292);
   hcal_h0->SetBinContent(114,4256);
   hcal_h0->SetBinContent(115,4065);
   hcal_h0->SetBinContent(116,4015);
   hcal_h0->SetBinContent(117,3902);
   hcal_h0->SetBinContent(118,3813);
   hcal_h0->SetBinContent(119,3715);
   hcal_h0->SetBinContent(120,3580);
   hcal_h0->SetBinContent(121,3443);
   hcal_h0->SetBinContent(122,3496);
   hcal_h0->SetBinContent(123,3336);
   hcal_h0->SetBinContent(124,3250);
   hcal_h0->SetBinContent(125,3271);
   hcal_h0->SetBinContent(126,3066);
   hcal_h0->SetBinContent(127,3048);
   hcal_h0->SetBinContent(128,2867);
   hcal_h0->SetBinContent(129,2947);
   hcal_h0->SetBinContent(130,2933);
   hcal_h0->SetBinContent(131,2826);
   hcal_h0->SetBinContent(132,2817);
   hcal_h0->SetBinContent(133,2799);
   hcal_h0->SetBinContent(134,2690);
   hcal_h0->SetBinContent(135,2584);
   hcal_h0->SetBinContent(136,2517);
   hcal_h0->SetBinContent(137,2545);
   hcal_h0->SetBinContent(138,2462);
   hcal_h0->SetBinContent(139,2381);
   hcal_h0->SetBinContent(140,2358);
   hcal_h0->SetBinContent(141,2273);
   hcal_h0->SetBinContent(142,2226);
   hcal_h0->SetBinContent(143,2223);
   hcal_h0->SetBinContent(144,2253);
   hcal_h0->SetBinContent(145,2097);
   hcal_h0->SetBinContent(146,2065);
   hcal_h0->SetBinContent(147,2033);
   hcal_h0->SetBinContent(148,1950);
   hcal_h0->SetBinContent(149,1947);
   hcal_h0->SetBinContent(150,1915);
   hcal_h0->SetBinContent(151,1879);
   hcal_h0->SetBinContent(152,1816);
   hcal_h0->SetBinContent(153,1779);
   hcal_h0->SetBinContent(154,1798);
   hcal_h0->SetBinContent(155,1666);
   hcal_h0->SetBinContent(156,1717);
   hcal_h0->SetBinContent(157,1607);
   hcal_h0->SetBinContent(158,1671);
   hcal_h0->SetBinContent(159,1605);
   hcal_h0->SetBinContent(160,1649);
   hcal_h0->SetBinContent(161,1536);
   hcal_h0->SetBinContent(162,1580);
   hcal_h0->SetBinContent(163,1553);
   hcal_h0->SetBinContent(164,1483);
   hcal_h0->SetBinContent(165,1388);
   hcal_h0->SetBinContent(166,1475);
   hcal_h0->SetBinContent(167,1394);
   hcal_h0->SetBinContent(168,1398);
   hcal_h0->SetBinContent(169,1302);
   hcal_h0->SetBinContent(170,1251);
   hcal_h0->SetBinContent(171,1220);
   hcal_h0->SetBinContent(172,1157);
   hcal_h0->SetBinContent(173,1253);
   hcal_h0->SetBinContent(174,1198);
   hcal_h0->SetBinContent(175,1187);
   hcal_h0->SetBinContent(176,1192);
   hcal_h0->SetBinContent(177,1039);
   hcal_h0->SetBinContent(178,1153);
   hcal_h0->SetBinContent(179,1099);
   hcal_h0->SetBinContent(180,1077);
   hcal_h0->SetBinContent(181,1071);
   hcal_h0->SetBinContent(182,1052);
   hcal_h0->SetBinContent(183,963);
   hcal_h0->SetBinContent(184,996);
   hcal_h0->SetBinContent(185,976);
   hcal_h0->SetBinContent(186,961);
   hcal_h0->SetBinContent(187,946);
   hcal_h0->SetBinContent(188,962);
   hcal_h0->SetBinContent(189,955);
   hcal_h0->SetBinContent(190,866);
   hcal_h0->SetBinContent(191,921);
   hcal_h0->SetBinContent(192,834);
   hcal_h0->SetBinContent(193,873);
   hcal_h0->SetBinContent(194,820);
   hcal_h0->SetBinContent(195,814);
   hcal_h0->SetBinContent(196,801);
   hcal_h0->SetBinContent(197,770);
   hcal_h0->SetBinContent(198,770);
   hcal_h0->SetBinContent(199,774);
   hcal_h0->SetBinContent(200,751);
   hcal_h0->SetBinContent(201,710);
   hcal_h0->SetBinContent(202,712);
   hcal_h0->SetBinContent(203,714);
   hcal_h0->SetBinContent(204,680);
   hcal_h0->SetBinContent(205,648);
   hcal_h0->SetBinContent(206,652);
   hcal_h0->SetBinContent(207,717);
   hcal_h0->SetBinContent(208,692);
   hcal_h0->SetBinContent(209,631);
   hcal_h0->SetBinContent(210,670);
   hcal_h0->SetBinContent(211,614);
   hcal_h0->SetBinContent(212,636);
   hcal_h0->SetBinContent(213,596);
   hcal_h0->SetBinContent(214,602);
   hcal_h0->SetBinContent(215,540);
   hcal_h0->SetBinContent(216,573);
   hcal_h0->SetBinContent(217,534);
   hcal_h0->SetBinContent(218,564);
   hcal_h0->SetBinContent(219,540);
   hcal_h0->SetBinContent(220,519);
   hcal_h0->SetBinContent(221,504);
   hcal_h0->SetBinContent(222,519);
   hcal_h0->SetBinContent(223,506);
   hcal_h0->SetBinContent(224,500);
   hcal_h0->SetBinContent(225,495);
   hcal_h0->SetBinContent(226,518);
   hcal_h0->SetBinContent(227,509);
   hcal_h0->SetBinContent(228,437);
   hcal_h0->SetBinContent(229,474);
   hcal_h0->SetBinContent(230,484);
   hcal_h0->SetBinContent(231,444);
   hcal_h0->SetBinContent(232,436);
   hcal_h0->SetBinContent(233,439);
   hcal_h0->SetBinContent(234,415);
   hcal_h0->SetBinContent(235,446);
   hcal_h0->SetBinContent(236,436);
   hcal_h0->SetBinContent(237,410);
   hcal_h0->SetBinContent(238,411);
   hcal_h0->SetBinContent(239,384);
   hcal_h0->SetBinContent(240,367);
   hcal_h0->SetBinContent(241,346);
   hcal_h0->SetBinContent(242,389);
   hcal_h0->SetBinContent(243,354);
   hcal_h0->SetBinContent(244,364);
   hcal_h0->SetBinContent(245,332);
   hcal_h0->SetBinContent(246,351);
   hcal_h0->SetBinContent(247,340);
   hcal_h0->SetBinContent(248,349);
   hcal_h0->SetBinContent(249,306);
   hcal_h0->SetBinContent(250,328);
   hcal_h0->SetBinContent(251,301);
   hcal_h0->SetBinContent(252,307);
   hcal_h0->SetBinContent(253,295);
   hcal_h0->SetBinContent(254,290);
   hcal_h0->SetBinContent(255,302);
   hcal_h0->SetBinContent(256,310);
   hcal_h0->SetBinContent(257,315);
   hcal_h0->SetBinContent(258,285);
   hcal_h0->SetBinContent(259,296);
   hcal_h0->SetBinContent(260,268);
   hcal_h0->SetBinContent(261,286);
   hcal_h0->SetBinContent(262,256);
   hcal_h0->SetBinContent(263,254);
   hcal_h0->SetBinContent(264,265);
   hcal_h0->SetBinContent(265,276);
   hcal_h0->SetBinContent(266,263);
   hcal_h0->SetBinContent(267,260);
   hcal_h0->SetBinContent(268,237);
   hcal_h0->SetBinContent(269,258);
   hcal_h0->SetBinContent(270,248);
   hcal_h0->SetBinContent(271,232);
   hcal_h0->SetBinContent(272,248);
   hcal_h0->SetBinContent(273,222);
   hcal_h0->SetBinContent(274,195);
   hcal_h0->SetBinContent(275,231);
   hcal_h0->SetBinContent(276,252);
   hcal_h0->SetBinContent(277,199);
   hcal_h0->SetBinContent(278,217);
   hcal_h0->SetBinContent(279,226);
   hcal_h0->SetBinContent(280,199);
   hcal_h0->SetBinContent(281,159);
   hcal_h0->SetBinContent(282,202);
   hcal_h0->SetBinContent(283,187);
   hcal_h0->SetBinContent(284,173);
   hcal_h0->SetBinContent(285,155);
   hcal_h0->SetBinContent(286,202);
   hcal_h0->SetBinContent(287,164);
   hcal_h0->SetBinContent(288,155);
   hcal_h0->SetBinContent(289,196);
   hcal_h0->SetBinContent(290,187);
   hcal_h0->SetBinContent(291,160);
   hcal_h0->SetBinContent(292,205);
   hcal_h0->SetBinContent(293,173);
   hcal_h0->SetBinContent(294,164);
   hcal_h0->SetBinContent(295,160);
   hcal_h0->SetBinContent(296,147);
   hcal_h0->SetBinContent(297,168);
   hcal_h0->SetBinContent(298,163);
   hcal_h0->SetBinContent(299,156);
   hcal_h0->SetBinContent(300,159);
   hcal_h0->SetBinContent(301,132);
   hcal_h0->SetBinContent(302,145);
   hcal_h0->SetBinContent(303,126);
   hcal_h0->SetBinContent(304,135);
   hcal_h0->SetBinContent(305,131);
   hcal_h0->SetBinContent(306,132);
   hcal_h0->SetBinContent(307,136);
   hcal_h0->SetBinContent(308,128);
   hcal_h0->SetBinContent(309,129);
   hcal_h0->SetBinContent(310,143);
   hcal_h0->SetBinContent(311,126);
   hcal_h0->SetBinContent(312,133);
   hcal_h0->SetBinContent(313,124);
   hcal_h0->SetBinContent(314,126);
   hcal_h0->SetBinContent(315,141);
   hcal_h0->SetBinContent(316,87);
   hcal_h0->SetBinContent(317,118);
   hcal_h0->SetBinContent(318,121);
   hcal_h0->SetBinContent(319,110);
   hcal_h0->SetBinContent(320,110);
   hcal_h0->SetBinContent(321,113);
   hcal_h0->SetBinContent(322,87);
   hcal_h0->SetBinContent(323,111);
   hcal_h0->SetBinContent(324,116);
   hcal_h0->SetBinContent(325,112);
   hcal_h0->SetBinContent(326,97);
   hcal_h0->SetBinContent(327,105);
   hcal_h0->SetBinContent(328,97);
   hcal_h0->SetBinContent(329,85);
   hcal_h0->SetBinContent(330,93);
   hcal_h0->SetBinContent(331,109);
   hcal_h0->SetBinContent(332,72);
   hcal_h0->SetBinContent(333,71);
   hcal_h0->SetBinContent(334,80);
   hcal_h0->SetBinContent(335,82);
   hcal_h0->SetBinContent(336,88);
   hcal_h0->SetBinContent(337,80);
   hcal_h0->SetBinContent(338,67);
   hcal_h0->SetBinContent(339,78);
   hcal_h0->SetBinContent(340,84);
   hcal_h0->SetBinContent(341,72);
   hcal_h0->SetBinContent(342,67);
   hcal_h0->SetBinContent(343,70);
   hcal_h0->SetBinContent(344,73);
   hcal_h0->SetBinContent(345,63);
   hcal_h0->SetBinContent(346,61);
   hcal_h0->SetBinContent(347,73);
   hcal_h0->SetBinContent(348,76);
   hcal_h0->SetBinContent(349,74);
   hcal_h0->SetBinContent(350,70);
   hcal_h0->SetBinContent(351,57);
   hcal_h0->SetBinContent(352,68);
   hcal_h0->SetBinContent(353,53);
   hcal_h0->SetBinContent(354,72);
   hcal_h0->SetBinContent(355,65);
   hcal_h0->SetBinContent(356,75);
   hcal_h0->SetBinContent(357,72);
   hcal_h0->SetBinContent(358,72);
   hcal_h0->SetBinContent(359,67);
   hcal_h0->SetBinContent(360,54);
   hcal_h0->SetBinContent(361,47);
   hcal_h0->SetBinContent(362,50);
   hcal_h0->SetBinContent(363,48);
   hcal_h0->SetBinContent(364,60);
   hcal_h0->SetBinContent(365,55);
   hcal_h0->SetBinContent(366,51);
   hcal_h0->SetBinContent(367,43);
   hcal_h0->SetBinContent(368,57);
   hcal_h0->SetBinContent(369,58);
   hcal_h0->SetBinContent(370,43);
   hcal_h0->SetBinContent(371,41);
   hcal_h0->SetBinContent(372,57);
   hcal_h0->SetBinContent(373,49);
   hcal_h0->SetBinContent(374,46);
   hcal_h0->SetBinContent(375,45);
   hcal_h0->SetBinContent(376,44);
   hcal_h0->SetBinContent(377,38);
   hcal_h0->SetBinContent(378,40);
   hcal_h0->SetBinContent(379,42);
   hcal_h0->SetBinContent(380,47);
   hcal_h0->SetBinContent(381,40);
   hcal_h0->SetBinContent(382,50);
   hcal_h0->SetBinContent(383,37);
   hcal_h0->SetBinContent(384,41);
   hcal_h0->SetBinContent(385,46);
   hcal_h0->SetBinContent(386,56);
   hcal_h0->SetBinContent(387,33);
   hcal_h0->SetBinContent(388,34);
   hcal_h0->SetBinContent(389,49);
   hcal_h0->SetBinContent(390,41);
   hcal_h0->SetBinContent(391,41);
   hcal_h0->SetBinContent(392,21);
   hcal_h0->SetBinContent(393,34);
   hcal_h0->SetBinContent(394,31);
   hcal_h0->SetBinContent(395,39);
   hcal_h0->SetBinContent(396,35);
   hcal_h0->SetBinContent(397,42);
   hcal_h0->SetBinContent(398,33);
   hcal_h0->SetBinContent(399,30);
   hcal_h0->SetBinContent(400,46);
   hcal_h0->SetBinContent(401,28);
   hcal_h0->SetBinContent(402,26);
   hcal_h0->SetBinContent(403,29);
   hcal_h0->SetBinContent(404,40);
   hcal_h0->SetBinContent(405,43);
   hcal_h0->SetBinContent(406,33);
   hcal_h0->SetBinContent(407,36);
   hcal_h0->SetBinContent(408,26);
   hcal_h0->SetBinContent(409,25);
   hcal_h0->SetBinContent(410,14);
   hcal_h0->SetBinContent(411,28);
   hcal_h0->SetBinContent(412,20);
   hcal_h0->SetBinContent(413,25);
   hcal_h0->SetBinContent(414,28);
   hcal_h0->SetBinContent(415,26);
   hcal_h0->SetBinContent(416,22);
   hcal_h0->SetBinContent(417,26);
   hcal_h0->SetBinContent(418,24);
   hcal_h0->SetBinContent(419,19);
   hcal_h0->SetBinContent(420,32);
   hcal_h0->SetBinContent(421,20);
   hcal_h0->SetBinContent(422,21);
   hcal_h0->SetBinContent(423,22);
   hcal_h0->SetBinContent(424,19);
   hcal_h0->SetBinContent(425,23);
   hcal_h0->SetBinContent(426,20);
   hcal_h0->SetBinContent(427,20);
   hcal_h0->SetBinContent(428,20);
   hcal_h0->SetBinContent(429,25);
   hcal_h0->SetBinContent(430,20);
   hcal_h0->SetBinContent(431,23);
   hcal_h0->SetBinContent(432,24);
   hcal_h0->SetBinContent(433,24);
   hcal_h0->SetBinContent(434,18);
   hcal_h0->SetBinContent(435,21);
   hcal_h0->SetBinContent(436,16);
   hcal_h0->SetBinContent(437,15);
   hcal_h0->SetBinContent(438,20);
   hcal_h0->SetBinContent(439,19);
   hcal_h0->SetBinContent(440,13);
   hcal_h0->SetBinContent(441,12);
   hcal_h0->SetBinContent(442,18);
   hcal_h0->SetBinContent(443,7);
   hcal_h0->SetBinContent(444,22);
   hcal_h0->SetBinContent(445,11);
   hcal_h0->SetBinContent(446,16);
   hcal_h0->SetBinContent(447,14);
   hcal_h0->SetBinContent(448,15);
   hcal_h0->SetBinContent(449,19);
   hcal_h0->SetBinContent(450,12);
   hcal_h0->SetBinContent(451,10);
   hcal_h0->SetBinContent(452,15);
   hcal_h0->SetBinContent(453,12);
   hcal_h0->SetBinContent(454,16);
   hcal_h0->SetBinContent(455,17);
   hcal_h0->SetBinContent(456,12);
   hcal_h0->SetBinContent(457,14);
   hcal_h0->SetBinContent(458,11);
   hcal_h0->SetBinContent(459,15);
   hcal_h0->SetBinContent(460,17);
   hcal_h0->SetBinContent(461,14);
   hcal_h0->SetBinContent(462,7);
   hcal_h0->SetBinContent(463,16);
   hcal_h0->SetBinContent(464,11);
   hcal_h0->SetBinContent(465,8);
   hcal_h0->SetBinContent(466,8);
   hcal_h0->SetBinContent(467,11);
   hcal_h0->SetBinContent(468,7);
   hcal_h0->SetBinContent(469,7);
   hcal_h0->SetBinContent(470,10);
   hcal_h0->SetBinContent(471,15);
   hcal_h0->SetBinContent(472,10);
   hcal_h0->SetBinContent(473,14);
   hcal_h0->SetBinContent(474,14);
   hcal_h0->SetBinContent(475,11);
   hcal_h0->SetBinContent(476,8);
   hcal_h0->SetBinContent(477,3);
   hcal_h0->SetBinContent(478,6);
   hcal_h0->SetBinContent(479,12);
   hcal_h0->SetBinContent(480,11);
   hcal_h0->SetBinContent(481,10);
   hcal_h0->SetBinContent(482,4);
   hcal_h0->SetBinContent(483,14);
   hcal_h0->SetBinContent(484,8);
   hcal_h0->SetBinContent(485,10);
   hcal_h0->SetBinContent(486,10);
   hcal_h0->SetBinContent(487,6);
   hcal_h0->SetBinContent(488,6);
   hcal_h0->SetBinContent(489,12);
   hcal_h0->SetBinContent(490,10);
   hcal_h0->SetBinContent(491,10);
   hcal_h0->SetBinContent(492,3);
   hcal_h0->SetBinContent(493,11);
   hcal_h0->SetBinContent(494,10);
   hcal_h0->SetBinContent(495,1);
   hcal_h0->SetBinContent(496,7);
   hcal_h0->SetBinContent(497,8);
   hcal_h0->SetBinContent(498,6);
   hcal_h0->SetBinContent(499,8);
   hcal_h0->SetBinContent(500,7);
   hcal_h0->SetBinContent(501,2);
   hcal_h0->SetBinContent(502,7);
   hcal_h0->SetBinContent(503,2);
   hcal_h0->SetBinContent(504,4);
   hcal_h0->SetBinContent(505,6);
   hcal_h0->SetBinContent(506,3);
   hcal_h0->SetBinContent(507,7);
   hcal_h0->SetBinContent(508,5);
   hcal_h0->SetBinContent(509,3);
   hcal_h0->SetBinContent(510,5);
   hcal_h0->SetBinContent(511,4);
   hcal_h0->SetBinContent(512,4);
   hcal_h0->SetBinContent(513,1);
   hcal_h0->SetBinContent(514,7);
   hcal_h0->SetBinContent(515,6);
   hcal_h0->SetBinContent(516,4);
   hcal_h0->SetBinContent(517,5);
   hcal_h0->SetBinContent(518,4);
   hcal_h0->SetBinContent(519,2);
   hcal_h0->SetBinContent(520,3);
   hcal_h0->SetBinContent(521,5);
   hcal_h0->SetBinContent(522,4);
   hcal_h0->SetBinContent(523,4);
   hcal_h0->SetBinContent(524,7);
   hcal_h0->SetBinContent(525,7);
   hcal_h0->SetBinContent(526,4);
   hcal_h0->SetBinContent(527,2);
   hcal_h0->SetBinContent(528,3);
   hcal_h0->SetBinContent(529,5);
   hcal_h0->SetBinContent(530,4);
   hcal_h0->SetBinContent(531,6);
   hcal_h0->SetBinContent(532,2);
   hcal_h0->SetBinContent(533,5);
   hcal_h0->SetBinContent(534,2);
   hcal_h0->SetBinContent(535,1);
   hcal_h0->SetBinContent(538,3);
   hcal_h0->SetBinContent(539,3);
   hcal_h0->SetBinContent(540,6);
   hcal_h0->SetBinContent(541,2);
   hcal_h0->SetBinContent(542,4);
   hcal_h0->SetBinContent(543,6);
   hcal_h0->SetBinContent(544,4);
   hcal_h0->SetBinContent(545,4);
   hcal_h0->SetBinContent(546,3);
   hcal_h0->SetBinContent(547,1);
   hcal_h0->SetBinContent(548,3);
   hcal_h0->SetBinContent(549,1);
   hcal_h0->SetBinContent(551,4);
   hcal_h0->SetBinContent(552,5);
   hcal_h0->SetBinContent(553,1);
   hcal_h0->SetBinContent(554,3);
   hcal_h0->SetBinContent(555,1);
   hcal_h0->SetBinContent(558,1);
   hcal_h0->SetBinContent(559,2);
   hcal_h0->SetBinContent(560,4);
   hcal_h0->SetBinContent(561,2);
   hcal_h0->SetBinContent(562,3);
   hcal_h0->SetBinContent(563,3);
   hcal_h0->SetBinContent(564,2);
   hcal_h0->SetBinContent(566,1);
   hcal_h0->SetBinContent(567,2);
   hcal_h0->SetBinContent(568,5);
   hcal_h0->SetBinContent(569,3);
   hcal_h0->SetBinContent(570,3);
   hcal_h0->SetBinContent(571,1);
   hcal_h0->SetBinContent(572,1);
   hcal_h0->SetBinContent(575,2);
   hcal_h0->SetBinContent(576,1);
   hcal_h0->SetBinContent(577,2);
   hcal_h0->SetBinContent(580,1);
   hcal_h0->SetBinContent(581,5);
   hcal_h0->SetBinContent(583,1);
   hcal_h0->SetBinContent(584,5);
   hcal_h0->SetBinContent(586,1);
   hcal_h0->SetBinContent(587,1);
   hcal_h0->SetBinContent(589,1);
   hcal_h0->SetBinContent(590,1);
   hcal_h0->SetBinContent(591,1);
   hcal_h0->SetBinContent(592,2);
   hcal_h0->SetBinContent(594,1);
   hcal_h0->SetBinContent(596,1);
   hcal_h0->SetBinContent(597,1);
   hcal_h0->SetBinContent(599,2);
   hcal_h0->SetBinContent(600,1);
   hcal_h0->SetBinContent(604,1);
   hcal_h0->SetBinContent(605,1);
   hcal_h0->SetBinContent(608,1);
   hcal_h0->SetBinContent(609,1);
   hcal_h0->SetBinContent(610,1);
   hcal_h0->SetBinContent(611,2);
   hcal_h0->SetBinContent(614,2);
   hcal_h0->SetBinContent(616,3);
   hcal_h0->SetBinContent(617,2);
   hcal_h0->SetBinContent(619,1);
   hcal_h0->SetBinContent(621,1);
   hcal_h0->SetBinContent(622,3);
   hcal_h0->SetBinContent(624,1);
   hcal_h0->SetBinContent(629,1);
   hcal_h0->SetBinContent(631,2);
   hcal_h0->SetBinContent(634,1);
   hcal_h0->SetBinContent(635,1);
   hcal_h0->SetBinContent(636,1);
   hcal_h0->SetBinContent(637,1);
   hcal_h0->SetBinContent(638,1);
   hcal_h0->SetBinContent(639,1);
   hcal_h0->SetBinContent(640,3);
   hcal_h0->SetBinContent(643,1);
   hcal_h0->SetBinContent(644,1);
   hcal_h0->SetBinContent(648,1);
   hcal_h0->SetBinContent(651,1);
   hcal_h0->SetBinContent(655,2);
   hcal_h0->SetBinContent(661,1);
   hcal_h0->SetBinContent(663,1);
   hcal_h0->SetBinContent(665,1);
   hcal_h0->SetBinContent(667,1);
   hcal_h0->SetBinContent(669,1);
   hcal_h0->SetBinContent(671,1);
   hcal_h0->SetBinContent(672,2);
   hcal_h0->SetBinContent(676,1);
   hcal_h0->SetBinContent(689,1);
   hcal_h0->SetBinContent(692,1);
   hcal_h0->SetBinContent(696,1);
   hcal_h0->SetBinContent(700,1);
   hcal_h0->SetBinContent(703,1);
   hcal_h0->SetBinContent(706,1);
   hcal_h0->SetBinContent(730,1);
   hcal_h0->SetBinContent(745,2);
   hcal_h0->SetBinContent(748,1);
   hcal_h0->SetBinContent(758,1);
   hcal_h0->SetBinContent(765,1);
   hcal_h0->SetBinContent(772,1);
   hcal_h0->SetBinContent(780,1);
   hcal_h0->SetBinContent(790,1);
   hcal_h0->SetBinContent(821,1);
   hcal_h0->SetBinContent(844,1);
   hcal_h0->SetBinContent(859,1);
   hcal_h0->SetBinContent(872,1);
   hcal_h0->SetBinContent(905,1);
   hcal_h0->SetBinContent(915,1);
   hcal_h0->SetBinContent(935,1);
   hcal_h0->SetBinContent(974,1);
   hcal_h0->SetBinContent(980,1);
   hcal_h0->SetBinContent(994,1);
   hcal_h0->SetBinContent(1015,1);
   hcal_h0->SetBinContent(1095,1);
   hcal_h0->SetBinContent(1157,1);
   hcal_h0->SetBinContent(1207,1);
   hcal_h0->SetBinContent(1266,1);
   hcal_h0->SetBinContent(1291,1);
   hcal_h0->SetBinContent(1368,1);
   hcal_h0->SetBinContent(1502,1);
   hcal_h0->SetBinContent(1621,1);
   hcal_h0->SetBinContent(1687,1);
   hcal_h0->SetBinError(3,1807.754);
   hcal_h0->SetBinError(4,1478.431);
   hcal_h0->SetBinError(5,1254.739);
   hcal_h0->SetBinError(6,1157.377);
   hcal_h0->SetBinError(7,1069.698);
   hcal_h0->SetBinError(8,980.2841);
   hcal_h0->SetBinError(9,892.6248);
   hcal_h0->SetBinError(10,814.7153);
   hcal_h0->SetBinError(11,748.6414);
   hcal_h0->SetBinError(12,694.2917);
   hcal_h0->SetBinError(13,648.0617);
   hcal_h0->SetBinError(14,608.0913);
   hcal_h0->SetBinError(15,571.0184);
   hcal_h0->SetBinError(16,538.0697);
   hcal_h0->SetBinError(17,508.7278);
   hcal_h0->SetBinError(18,482.1701);
   hcal_h0->SetBinError(19,457.1335);
   hcal_h0->SetBinError(20,434.0058);
   hcal_h0->SetBinError(21,413.6146);
   hcal_h0->SetBinError(22,394.8886);
   hcal_h0->SetBinError(23,376.8448);
   hcal_h0->SetBinError(24,361.1149);
   hcal_h0->SetBinError(25,347.2348);
   hcal_h0->SetBinError(26,333.5431);
   hcal_h0->SetBinError(27,320.7632);
   hcal_h0->SetBinError(28,310.1645);
   hcal_h0->SetBinError(29,298.8946);
   hcal_h0->SetBinError(30,289.9052);
   hcal_h0->SetBinError(31,279.7981);
   hcal_h0->SetBinError(32,270.4367);
   hcal_h0->SetBinError(33,261.9809);
   hcal_h0->SetBinError(34,253.7262);
   hcal_h0->SetBinError(35,245.7621);
   hcal_h0->SetBinError(36,239.3408);
   hcal_h0->SetBinError(37,232.5124);
   hcal_h0->SetBinError(38,226.6186);
   hcal_h0->SetBinError(39,220.4064);
   hcal_h0->SetBinError(40,213.9743);
   hcal_h0->SetBinError(41,208.4131);
   hcal_h0->SetBinError(42,202.2622);
   hcal_h0->SetBinError(43,197.3803);
   hcal_h0->SetBinError(44,193.158);
   hcal_h0->SetBinError(45,188.8412);
   hcal_h0->SetBinError(46,183.7199);
   hcal_h0->SetBinError(47,180.236);
   hcal_h0->SetBinError(48,176);
   hcal_h0->SetBinError(49,172.1627);
   hcal_h0->SetBinError(50,168.003);
   hcal_h0->SetBinError(51,165.5415);
   hcal_h0->SetBinError(52,161.0683);
   hcal_h0->SetBinError(53,158.6096);
   hcal_h0->SetBinError(54,155.6213);
   hcal_h0->SetBinError(55,152.5057);
   hcal_h0->SetBinError(56,149.5092);
   hcal_h0->SetBinError(57,147.0204);
   hcal_h0->SetBinError(58,144.0625);
   hcal_h0->SetBinError(59,142);
   hcal_h0->SetBinError(60,137.9058);
   hcal_h0->SetBinError(61,135.8013);
   hcal_h0->SetBinError(62,133.3342);
   hcal_h0->SetBinError(63,131.2059);
   hcal_h0->SetBinError(64,128.1366);
   hcal_h0->SetBinError(65,127.1613);
   hcal_h0->SetBinError(66,125.2318);
   hcal_h0->SetBinError(67,122.552);
   hcal_h0->SetBinError(68,120.7642);
   hcal_h0->SetBinError(69,118.7897);
   hcal_h0->SetBinError(70,117.0854);
   hcal_h0->SetBinError(71,114.4814);
   hcal_h0->SetBinError(72,113.1636);
   hcal_h0->SetBinError(73,112.3566);
   hcal_h0->SetBinError(74,110.2543);
   hcal_h0->SetBinError(75,108.0231);
   hcal_h0->SetBinError(76,106.8597);
   hcal_h0->SetBinError(77,105.6078);
   hcal_h0->SetBinError(78,103.7497);
   hcal_h0->SetBinError(79,103.0437);
   hcal_h0->SetBinError(80,101.1781);
   hcal_h0->SetBinError(81,99.21189);
   hcal_h0->SetBinError(82,99.23709);
   hcal_h0->SetBinError(83,97.03092);
   hcal_h0->SetBinError(84,95.09995);
   hcal_h0->SetBinError(85,94.49339);
   hcal_h0->SetBinError(86,93.43447);
   hcal_h0->SetBinError(87,91.1208);
   hcal_h0->SetBinError(88,91.04395);
   hcal_h0->SetBinError(89,88.40814);
   hcal_h0->SetBinError(90,87.90904);
   hcal_h0->SetBinError(91,86.82166);
   hcal_h0->SetBinError(92,85.68547);
   hcal_h0->SetBinError(93,83.21058);
   hcal_h0->SetBinError(94,83.06022);
   hcal_h0->SetBinError(95,82.03658);
   hcal_h0->SetBinError(96,80.33057);
   hcal_h0->SetBinError(97,78.95568);
   hcal_h0->SetBinError(98,78.59389);
   hcal_h0->SetBinError(99,76.90254);
   hcal_h0->SetBinError(100,76.1643);
   hcal_h0->SetBinError(101,75.86172);
   hcal_h0->SetBinError(102,74.71948);
   hcal_h0->SetBinError(103,73.87151);
   hcal_h0->SetBinError(104,72.9726);
   hcal_h0->SetBinError(105,72.96575);
   hcal_h0->SetBinError(106,71.05632);
   hcal_h0->SetBinError(107,69.75672);
   hcal_h0->SetBinError(108,69.33974);
   hcal_h0->SetBinError(109,68.88396);
   hcal_h0->SetBinError(110,67.63875);
   hcal_h0->SetBinError(111,66.49812);
   hcal_h0->SetBinError(112,65.09224);
   hcal_h0->SetBinError(113,65.51336);
   hcal_h0->SetBinError(114,65.23803);
   hcal_h0->SetBinError(115,63.75735);
   hcal_h0->SetBinError(116,63.36403);
   hcal_h0->SetBinError(117,62.46599);
   hcal_h0->SetBinError(118,61.74949);
   hcal_h0->SetBinError(119,60.9508);
   hcal_h0->SetBinError(120,59.8331);
   hcal_h0->SetBinError(121,58.67708);
   hcal_h0->SetBinError(122,59.12698);
   hcal_h0->SetBinError(123,57.75812);
   hcal_h0->SetBinError(124,57.00877);
   hcal_h0->SetBinError(125,57.19266);
   hcal_h0->SetBinError(126,55.37147);
   hcal_h0->SetBinError(127,55.20869);
   hcal_h0->SetBinError(128,53.54437);
   hcal_h0->SetBinError(129,54.28628);
   hcal_h0->SetBinError(130,54.15718);
   hcal_h0->SetBinError(131,53.16014);
   hcal_h0->SetBinError(132,53.07542);
   hcal_h0->SetBinError(133,52.90558);
   hcal_h0->SetBinError(134,51.86521);
   hcal_h0->SetBinError(135,50.83306);
   hcal_h0->SetBinError(136,50.16971);
   hcal_h0->SetBinError(137,50.44799);
   hcal_h0->SetBinError(138,49.61854);
   hcal_h0->SetBinError(139,48.79549);
   hcal_h0->SetBinError(140,48.55924);
   hcal_h0->SetBinError(141,47.67599);
   hcal_h0->SetBinError(142,47.1805);
   hcal_h0->SetBinError(143,47.1487);
   hcal_h0->SetBinError(144,47.46578);
   hcal_h0->SetBinError(145,45.79301);
   hcal_h0->SetBinError(146,45.44227);
   hcal_h0->SetBinError(147,45.0888);
   hcal_h0->SetBinError(148,44.1588);
   hcal_h0->SetBinError(149,44.12482);
   hcal_h0->SetBinError(150,43.76071);
   hcal_h0->SetBinError(151,43.34743);
   hcal_h0->SetBinError(152,42.61455);
   hcal_h0->SetBinError(153,42.17819);
   hcal_h0->SetBinError(154,42.40283);
   hcal_h0->SetBinError(155,40.81666);
   hcal_h0->SetBinError(156,41.4367);
   hcal_h0->SetBinError(157,40.0874);
   hcal_h0->SetBinError(158,40.87787);
   hcal_h0->SetBinError(159,40.06245);
   hcal_h0->SetBinError(160,40.60788);
   hcal_h0->SetBinError(161,39.19184);
   hcal_h0->SetBinError(162,39.74921);
   hcal_h0->SetBinError(163,39.40812);
   hcal_h0->SetBinError(164,38.50974);
   hcal_h0->SetBinError(165,37.25587);
   hcal_h0->SetBinError(166,38.40573);
   hcal_h0->SetBinError(167,37.33631);
   hcal_h0->SetBinError(168,37.38984);
   hcal_h0->SetBinError(169,36.08324);
   hcal_h0->SetBinError(170,35.36948);
   hcal_h0->SetBinError(171,34.9285);
   hcal_h0->SetBinError(172,34.0147);
   hcal_h0->SetBinError(173,35.39774);
   hcal_h0->SetBinError(174,34.61214);
   hcal_h0->SetBinError(175,34.45287);
   hcal_h0->SetBinError(176,34.52535);
   hcal_h0->SetBinError(177,32.23352);
   hcal_h0->SetBinError(178,33.95585);
   hcal_h0->SetBinError(179,33.15117);
   hcal_h0->SetBinError(180,32.81768);
   hcal_h0->SetBinError(181,32.72614);
   hcal_h0->SetBinError(182,32.43455);
   hcal_h0->SetBinError(183,31.03224);
   hcal_h0->SetBinError(184,31.55947);
   hcal_h0->SetBinError(185,31.241);
   hcal_h0->SetBinError(186,31);
   hcal_h0->SetBinError(187,30.75711);
   hcal_h0->SetBinError(188,31.01612);
   hcal_h0->SetBinError(189,30.90307);
   hcal_h0->SetBinError(190,29.42788);
   hcal_h0->SetBinError(191,30.34798);
   hcal_h0->SetBinError(192,28.87906);
   hcal_h0->SetBinError(193,29.54657);
   hcal_h0->SetBinError(194,28.63564);
   hcal_h0->SetBinError(195,28.53069);
   hcal_h0->SetBinError(196,28.30194);
   hcal_h0->SetBinError(197,27.74887);
   hcal_h0->SetBinError(198,27.74887);
   hcal_h0->SetBinError(199,27.82086);
   hcal_h0->SetBinError(200,27.40438);
   hcal_h0->SetBinError(201,26.64583);
   hcal_h0->SetBinError(202,26.68333);
   hcal_h0->SetBinError(203,26.72078);
   hcal_h0->SetBinError(204,26.07681);
   hcal_h0->SetBinError(205,25.45584);
   hcal_h0->SetBinError(206,25.53429);
   hcal_h0->SetBinError(207,26.77686);
   hcal_h0->SetBinError(208,26.30589);
   hcal_h0->SetBinError(209,25.11971);
   hcal_h0->SetBinError(210,25.88436);
   hcal_h0->SetBinError(211,24.77902);
   hcal_h0->SetBinError(212,25.21904);
   hcal_h0->SetBinError(213,24.41311);
   hcal_h0->SetBinError(214,24.53569);
   hcal_h0->SetBinError(215,23.2379);
   hcal_h0->SetBinError(216,23.93742);
   hcal_h0->SetBinError(217,23.10844);
   hcal_h0->SetBinError(218,23.74868);
   hcal_h0->SetBinError(219,23.2379);
   hcal_h0->SetBinError(220,22.78157);
   hcal_h0->SetBinError(221,22.44994);
   hcal_h0->SetBinError(222,22.78157);
   hcal_h0->SetBinError(223,22.49444);
   hcal_h0->SetBinError(224,22.36068);
   hcal_h0->SetBinError(225,22.2486);
   hcal_h0->SetBinError(226,22.75961);
   hcal_h0->SetBinError(227,22.56103);
   hcal_h0->SetBinError(228,20.90454);
   hcal_h0->SetBinError(229,21.77154);
   hcal_h0->SetBinError(230,22);
   hcal_h0->SetBinError(231,21.07131);
   hcal_h0->SetBinError(232,20.88061);
   hcal_h0->SetBinError(233,20.95233);
   hcal_h0->SetBinError(234,20.37155);
   hcal_h0->SetBinError(235,21.11871);
   hcal_h0->SetBinError(236,20.88061);
   hcal_h0->SetBinError(237,20.24846);
   hcal_h0->SetBinError(238,20.27313);
   hcal_h0->SetBinError(239,19.59592);
   hcal_h0->SetBinError(240,19.15724);
   hcal_h0->SetBinError(241,18.60108);
   hcal_h0->SetBinError(242,19.72308);
   hcal_h0->SetBinError(243,18.81489);
   hcal_h0->SetBinError(244,19.07878);
   hcal_h0->SetBinError(245,18.22087);
   hcal_h0->SetBinError(246,18.73499);
   hcal_h0->SetBinError(247,18.43909);
   hcal_h0->SetBinError(248,18.68154);
   hcal_h0->SetBinError(249,17.49286);
   hcal_h0->SetBinError(250,18.11077);
   hcal_h0->SetBinError(251,17.34935);
   hcal_h0->SetBinError(252,17.52142);
   hcal_h0->SetBinError(253,17.17556);
   hcal_h0->SetBinError(254,17.02939);
   hcal_h0->SetBinError(255,17.37815);
   hcal_h0->SetBinError(256,17.60682);
   hcal_h0->SetBinError(257,17.74824);
   hcal_h0->SetBinError(258,16.88194);
   hcal_h0->SetBinError(259,17.20465);
   hcal_h0->SetBinError(260,16.37071);
   hcal_h0->SetBinError(261,16.91153);
   hcal_h0->SetBinError(262,16);
   hcal_h0->SetBinError(263,15.93738);
   hcal_h0->SetBinError(264,16.27882);
   hcal_h0->SetBinError(265,16.61325);
   hcal_h0->SetBinError(266,16.21727);
   hcal_h0->SetBinError(267,16.12452);
   hcal_h0->SetBinError(268,15.3948);
   hcal_h0->SetBinError(269,16.06238);
   hcal_h0->SetBinError(270,15.74802);
   hcal_h0->SetBinError(271,15.23155);
   hcal_h0->SetBinError(272,15.74802);
   hcal_h0->SetBinError(273,14.89966);
   hcal_h0->SetBinError(274,13.96424);
   hcal_h0->SetBinError(275,15.19868);
   hcal_h0->SetBinError(276,15.87451);
   hcal_h0->SetBinError(277,14.10674);
   hcal_h0->SetBinError(278,14.73092);
   hcal_h0->SetBinError(279,15.0333);
   hcal_h0->SetBinError(280,14.10674);
   hcal_h0->SetBinError(281,12.60952);
   hcal_h0->SetBinError(282,14.21267);
   hcal_h0->SetBinError(283,13.67479);
   hcal_h0->SetBinError(284,13.15295);
   hcal_h0->SetBinError(285,12.4499);
   hcal_h0->SetBinError(286,14.21267);
   hcal_h0->SetBinError(287,12.80625);
   hcal_h0->SetBinError(288,12.4499);
   hcal_h0->SetBinError(289,14);
   hcal_h0->SetBinError(290,13.67479);
   hcal_h0->SetBinError(291,12.64911);
   hcal_h0->SetBinError(292,14.31782);
   hcal_h0->SetBinError(293,13.15295);
   hcal_h0->SetBinError(294,12.80625);
   hcal_h0->SetBinError(295,12.64911);
   hcal_h0->SetBinError(296,12.12436);
   hcal_h0->SetBinError(297,12.96148);
   hcal_h0->SetBinError(298,12.76715);
   hcal_h0->SetBinError(299,12.49);
   hcal_h0->SetBinError(300,12.60952);
   hcal_h0->SetBinError(301,11.48913);
   hcal_h0->SetBinError(302,12.04159);
   hcal_h0->SetBinError(303,11.22497);
   hcal_h0->SetBinError(304,11.61895);
   hcal_h0->SetBinError(305,11.44552);
   hcal_h0->SetBinError(306,11.48913);
   hcal_h0->SetBinError(307,11.6619);
   hcal_h0->SetBinError(308,11.31371);
   hcal_h0->SetBinError(309,11.35782);
   hcal_h0->SetBinError(310,11.95826);
   hcal_h0->SetBinError(311,11.22497);
   hcal_h0->SetBinError(312,11.53256);
   hcal_h0->SetBinError(313,11.13553);
   hcal_h0->SetBinError(314,11.22497);
   hcal_h0->SetBinError(315,11.87434);
   hcal_h0->SetBinError(316,9.327379);
   hcal_h0->SetBinError(317,10.86278);
   hcal_h0->SetBinError(318,11);
   hcal_h0->SetBinError(319,10.48809);
   hcal_h0->SetBinError(320,10.48809);
   hcal_h0->SetBinError(321,10.63015);
   hcal_h0->SetBinError(322,9.327379);
   hcal_h0->SetBinError(323,10.53565);
   hcal_h0->SetBinError(324,10.77033);
   hcal_h0->SetBinError(325,10.58301);
   hcal_h0->SetBinError(326,9.848858);
   hcal_h0->SetBinError(327,10.24695);
   hcal_h0->SetBinError(328,9.848858);
   hcal_h0->SetBinError(329,9.219544);
   hcal_h0->SetBinError(330,9.643651);
   hcal_h0->SetBinError(331,10.44031);
   hcal_h0->SetBinError(332,8.485281);
   hcal_h0->SetBinError(333,8.42615);
   hcal_h0->SetBinError(334,8.944272);
   hcal_h0->SetBinError(335,9.055385);
   hcal_h0->SetBinError(336,9.380832);
   hcal_h0->SetBinError(337,8.944272);
   hcal_h0->SetBinError(338,8.185353);
   hcal_h0->SetBinError(339,8.831761);
   hcal_h0->SetBinError(340,9.165151);
   hcal_h0->SetBinError(341,8.485281);
   hcal_h0->SetBinError(342,8.185353);
   hcal_h0->SetBinError(343,8.3666);
   hcal_h0->SetBinError(344,8.544004);
   hcal_h0->SetBinError(345,7.937254);
   hcal_h0->SetBinError(346,7.81025);
   hcal_h0->SetBinError(347,8.544004);
   hcal_h0->SetBinError(348,8.717798);
   hcal_h0->SetBinError(349,8.602325);
   hcal_h0->SetBinError(350,8.3666);
   hcal_h0->SetBinError(351,7.549834);
   hcal_h0->SetBinError(352,8.246211);
   hcal_h0->SetBinError(353,7.28011);
   hcal_h0->SetBinError(354,8.485281);
   hcal_h0->SetBinError(355,8.062258);
   hcal_h0->SetBinError(356,8.660254);
   hcal_h0->SetBinError(357,8.485281);
   hcal_h0->SetBinError(358,8.485281);
   hcal_h0->SetBinError(359,8.185353);
   hcal_h0->SetBinError(360,7.348469);
   hcal_h0->SetBinError(361,6.855655);
   hcal_h0->SetBinError(362,7.071068);
   hcal_h0->SetBinError(363,6.928203);
   hcal_h0->SetBinError(364,7.745967);
   hcal_h0->SetBinError(365,7.416198);
   hcal_h0->SetBinError(366,7.141428);
   hcal_h0->SetBinError(367,6.557439);
   hcal_h0->SetBinError(368,7.549834);
   hcal_h0->SetBinError(369,7.615773);
   hcal_h0->SetBinError(370,6.557439);
   hcal_h0->SetBinError(371,6.403124);
   hcal_h0->SetBinError(372,7.549834);
   hcal_h0->SetBinError(373,7);
   hcal_h0->SetBinError(374,6.78233);
   hcal_h0->SetBinError(375,6.708204);
   hcal_h0->SetBinError(376,6.63325);
   hcal_h0->SetBinError(377,6.164414);
   hcal_h0->SetBinError(378,6.324555);
   hcal_h0->SetBinError(379,6.480741);
   hcal_h0->SetBinError(380,6.855655);
   hcal_h0->SetBinError(381,6.324555);
   hcal_h0->SetBinError(382,7.071068);
   hcal_h0->SetBinError(383,6.082763);
   hcal_h0->SetBinError(384,6.403124);
   hcal_h0->SetBinError(385,6.78233);
   hcal_h0->SetBinError(386,7.483315);
   hcal_h0->SetBinError(387,5.744563);
   hcal_h0->SetBinError(388,5.830952);
   hcal_h0->SetBinError(389,7);
   hcal_h0->SetBinError(390,6.403124);
   hcal_h0->SetBinError(391,6.403124);
   hcal_h0->SetBinError(392,4.582576);
   hcal_h0->SetBinError(393,5.830952);
   hcal_h0->SetBinError(394,5.567764);
   hcal_h0->SetBinError(395,6.244998);
   hcal_h0->SetBinError(396,5.91608);
   hcal_h0->SetBinError(397,6.480741);
   hcal_h0->SetBinError(398,5.744563);
   hcal_h0->SetBinError(399,5.477226);
   hcal_h0->SetBinError(400,6.78233);
   hcal_h0->SetBinError(401,5.291503);
   hcal_h0->SetBinError(402,5.09902);
   hcal_h0->SetBinError(403,5.385165);
   hcal_h0->SetBinError(404,6.324555);
   hcal_h0->SetBinError(405,6.557439);
   hcal_h0->SetBinError(406,5.744563);
   hcal_h0->SetBinError(407,6);
   hcal_h0->SetBinError(408,5.09902);
   hcal_h0->SetBinError(409,5);
   hcal_h0->SetBinError(410,3.741657);
   hcal_h0->SetBinError(411,5.291503);
   hcal_h0->SetBinError(412,4.472136);
   hcal_h0->SetBinError(413,5);
   hcal_h0->SetBinError(414,5.291503);
   hcal_h0->SetBinError(415,5.09902);
   hcal_h0->SetBinError(416,4.690416);
   hcal_h0->SetBinError(417,5.09902);
   hcal_h0->SetBinError(418,4.898979);
   hcal_h0->SetBinError(419,4.358899);
   hcal_h0->SetBinError(420,5.656854);
   hcal_h0->SetBinError(421,4.472136);
   hcal_h0->SetBinError(422,4.582576);
   hcal_h0->SetBinError(423,4.690416);
   hcal_h0->SetBinError(424,4.358899);
   hcal_h0->SetBinError(425,4.795832);
   hcal_h0->SetBinError(426,4.472136);
   hcal_h0->SetBinError(427,4.472136);
   hcal_h0->SetBinError(428,4.472136);
   hcal_h0->SetBinError(429,5);
   hcal_h0->SetBinError(430,4.472136);
   hcal_h0->SetBinError(431,4.795832);
   hcal_h0->SetBinError(432,4.898979);
   hcal_h0->SetBinError(433,4.898979);
   hcal_h0->SetBinError(434,4.242641);
   hcal_h0->SetBinError(435,4.582576);
   hcal_h0->SetBinError(436,4);
   hcal_h0->SetBinError(437,3.872983);
   hcal_h0->SetBinError(438,4.472136);
   hcal_h0->SetBinError(439,4.358899);
   hcal_h0->SetBinError(440,3.605551);
   hcal_h0->SetBinError(441,3.464102);
   hcal_h0->SetBinError(442,4.242641);
   hcal_h0->SetBinError(443,2.645751);
   hcal_h0->SetBinError(444,4.690416);
   hcal_h0->SetBinError(445,3.316625);
   hcal_h0->SetBinError(446,4);
   hcal_h0->SetBinError(447,3.741657);
   hcal_h0->SetBinError(448,3.872983);
   hcal_h0->SetBinError(449,4.358899);
   hcal_h0->SetBinError(450,3.464102);
   hcal_h0->SetBinError(451,3.162278);
   hcal_h0->SetBinError(452,3.872983);
   hcal_h0->SetBinError(453,3.464102);
   hcal_h0->SetBinError(454,4);
   hcal_h0->SetBinError(455,4.123106);
   hcal_h0->SetBinError(456,3.464102);
   hcal_h0->SetBinError(457,3.741657);
   hcal_h0->SetBinError(458,3.316625);
   hcal_h0->SetBinError(459,3.872983);
   hcal_h0->SetBinError(460,4.123106);
   hcal_h0->SetBinError(461,3.741657);
   hcal_h0->SetBinError(462,2.645751);
   hcal_h0->SetBinError(463,4);
   hcal_h0->SetBinError(464,3.316625);
   hcal_h0->SetBinError(465,2.828427);
   hcal_h0->SetBinError(466,2.828427);
   hcal_h0->SetBinError(467,3.316625);
   hcal_h0->SetBinError(468,2.645751);
   hcal_h0->SetBinError(469,2.645751);
   hcal_h0->SetBinError(470,3.162278);
   hcal_h0->SetBinError(471,3.872983);
   hcal_h0->SetBinError(472,3.162278);
   hcal_h0->SetBinError(473,3.741657);
   hcal_h0->SetBinError(474,3.741657);
   hcal_h0->SetBinError(475,3.316625);
   hcal_h0->SetBinError(476,2.828427);
   hcal_h0->SetBinError(477,1.732051);
   hcal_h0->SetBinError(478,2.44949);
   hcal_h0->SetBinError(479,3.464102);
   hcal_h0->SetBinError(480,3.316625);
   hcal_h0->SetBinError(481,3.162278);
   hcal_h0->SetBinError(482,2);
   hcal_h0->SetBinError(483,3.741657);
   hcal_h0->SetBinError(484,2.828427);
   hcal_h0->SetBinError(485,3.162278);
   hcal_h0->SetBinError(486,3.162278);
   hcal_h0->SetBinError(487,2.44949);
   hcal_h0->SetBinError(488,2.44949);
   hcal_h0->SetBinError(489,3.464102);
   hcal_h0->SetBinError(490,3.162278);
   hcal_h0->SetBinError(491,3.162278);
   hcal_h0->SetBinError(492,1.732051);
   hcal_h0->SetBinError(493,3.316625);
   hcal_h0->SetBinError(494,3.162278);
   hcal_h0->SetBinError(495,1);
   hcal_h0->SetBinError(496,2.645751);
   hcal_h0->SetBinError(497,2.828427);
   hcal_h0->SetBinError(498,2.44949);
   hcal_h0->SetBinError(499,2.828427);
   hcal_h0->SetBinError(500,2.645751);
   hcal_h0->SetBinError(501,1.414214);
   hcal_h0->SetBinError(502,2.645751);
   hcal_h0->SetBinError(503,1.414214);
   hcal_h0->SetBinError(504,2);
   hcal_h0->SetBinError(505,2.44949);
   hcal_h0->SetBinError(506,1.732051);
   hcal_h0->SetBinError(507,2.645751);
   hcal_h0->SetBinError(508,2.236068);
   hcal_h0->SetBinError(509,1.732051);
   hcal_h0->SetBinError(510,2.236068);
   hcal_h0->SetBinError(511,2);
   hcal_h0->SetBinError(512,2);
   hcal_h0->SetBinError(513,1);
   hcal_h0->SetBinError(514,2.645751);
   hcal_h0->SetBinError(515,2.44949);
   hcal_h0->SetBinError(516,2);
   hcal_h0->SetBinError(517,2.236068);
   hcal_h0->SetBinError(518,2);
   hcal_h0->SetBinError(519,1.414214);
   hcal_h0->SetBinError(520,1.732051);
   hcal_h0->SetBinError(521,2.236068);
   hcal_h0->SetBinError(522,2);
   hcal_h0->SetBinError(523,2);
   hcal_h0->SetBinError(524,2.645751);
   hcal_h0->SetBinError(525,2.645751);
   hcal_h0->SetBinError(526,2);
   hcal_h0->SetBinError(527,1.414214);
   hcal_h0->SetBinError(528,1.732051);
   hcal_h0->SetBinError(529,2.236068);
   hcal_h0->SetBinError(530,2);
   hcal_h0->SetBinError(531,2.44949);
   hcal_h0->SetBinError(532,1.414214);
   hcal_h0->SetBinError(533,2.236068);
   hcal_h0->SetBinError(534,1.414214);
   hcal_h0->SetBinError(535,1);
   hcal_h0->SetBinError(538,1.732051);
   hcal_h0->SetBinError(539,1.732051);
   hcal_h0->SetBinError(540,2.44949);
   hcal_h0->SetBinError(541,1.414214);
   hcal_h0->SetBinError(542,2);
   hcal_h0->SetBinError(543,2.44949);
   hcal_h0->SetBinError(544,2);
   hcal_h0->SetBinError(545,2);
   hcal_h0->SetBinError(546,1.732051);
   hcal_h0->SetBinError(547,1);
   hcal_h0->SetBinError(548,1.732051);
   hcal_h0->SetBinError(549,1);
   hcal_h0->SetBinError(551,2);
   hcal_h0->SetBinError(552,2.236068);
   hcal_h0->SetBinError(553,1);
   hcal_h0->SetBinError(554,1.732051);
   hcal_h0->SetBinError(555,1);
   hcal_h0->SetBinError(558,1);
   hcal_h0->SetBinError(559,1.414214);
   hcal_h0->SetBinError(560,2);
   hcal_h0->SetBinError(561,1.414214);
   hcal_h0->SetBinError(562,1.732051);
   hcal_h0->SetBinError(563,1.732051);
   hcal_h0->SetBinError(564,1.414214);
   hcal_h0->SetBinError(566,1);
   hcal_h0->SetBinError(567,1.414214);
   hcal_h0->SetBinError(568,2.236068);
   hcal_h0->SetBinError(569,1.732051);
   hcal_h0->SetBinError(570,1.732051);
   hcal_h0->SetBinError(571,1);
   hcal_h0->SetBinError(572,1);
   hcal_h0->SetBinError(575,1.414214);
   hcal_h0->SetBinError(576,1);
   hcal_h0->SetBinError(577,1.414214);
   hcal_h0->SetBinError(580,1);
   hcal_h0->SetBinError(581,2.236068);
   hcal_h0->SetBinError(583,1);
   hcal_h0->SetBinError(584,2.236068);
   hcal_h0->SetBinError(586,1);
   hcal_h0->SetBinError(587,1);
   hcal_h0->SetBinError(589,1);
   hcal_h0->SetBinError(590,1);
   hcal_h0->SetBinError(591,1);
   hcal_h0->SetBinError(592,1.414214);
   hcal_h0->SetBinError(594,1);
   hcal_h0->SetBinError(596,1);
   hcal_h0->SetBinError(597,1);
   hcal_h0->SetBinError(599,1.414214);
   hcal_h0->SetBinError(600,1);
   hcal_h0->SetBinError(604,1);
   hcal_h0->SetBinError(605,1);
   hcal_h0->SetBinError(608,1);
   hcal_h0->SetBinError(609,1);
   hcal_h0->SetBinError(610,1);
   hcal_h0->SetBinError(611,1.414214);
   hcal_h0->SetBinError(614,1.414214);
   hcal_h0->SetBinError(616,1.732051);
   hcal_h0->SetBinError(617,1.414214);
   hcal_h0->SetBinError(619,1);
   hcal_h0->SetBinError(621,1);
   hcal_h0->SetBinError(622,1.732051);
   hcal_h0->SetBinError(624,1);
   hcal_h0->SetBinError(629,1);
   hcal_h0->SetBinError(631,1.414214);
   hcal_h0->SetBinError(634,1);
   hcal_h0->SetBinError(635,1);
   hcal_h0->SetBinError(636,1);
   hcal_h0->SetBinError(637,1);
   hcal_h0->SetBinError(638,1);
   hcal_h0->SetBinError(639,1);
   hcal_h0->SetBinError(640,1.732051);
   hcal_h0->SetBinError(643,1);
   hcal_h0->SetBinError(644,1);
   hcal_h0->SetBinError(648,1);
   hcal_h0->SetBinError(651,1);
   hcal_h0->SetBinError(655,1.414214);
   hcal_h0->SetBinError(661,1);
   hcal_h0->SetBinError(663,1);
   hcal_h0->SetBinError(665,1);
   hcal_h0->SetBinError(667,1);
   hcal_h0->SetBinError(669,1);
   hcal_h0->SetBinError(671,1);
   hcal_h0->SetBinError(672,1.414214);
   hcal_h0->SetBinError(676,1);
   hcal_h0->SetBinError(689,1);
   hcal_h0->SetBinError(692,1);
   hcal_h0->SetBinError(696,1);
   hcal_h0->SetBinError(700,1);
   hcal_h0->SetBinError(703,1);
   hcal_h0->SetBinError(706,1);
   hcal_h0->SetBinError(730,1);
   hcal_h0->SetBinError(745,1.414214);
   hcal_h0->SetBinError(748,1);
   hcal_h0->SetBinError(758,1);
   hcal_h0->SetBinError(765,1);
   hcal_h0->SetBinError(772,1);
   hcal_h0->SetBinError(780,1);
   hcal_h0->SetBinError(790,1);
   hcal_h0->SetBinError(821,1);
   hcal_h0->SetBinError(844,1);
   hcal_h0->SetBinError(859,1);
   hcal_h0->SetBinError(872,1);
   hcal_h0->SetBinError(905,1);
   hcal_h0->SetBinError(915,1);
   hcal_h0->SetBinError(935,1);
   hcal_h0->SetBinError(974,1);
   hcal_h0->SetBinError(980,1);
   hcal_h0->SetBinError(994,1);
   hcal_h0->SetBinError(1015,1);
   hcal_h0->SetBinError(1095,1);
   hcal_h0->SetBinError(1157,1);
   hcal_h0->SetBinError(1207,1);
   hcal_h0->SetBinError(1266,1);
   hcal_h0->SetBinError(1291,1);
   hcal_h0->SetBinError(1368,1);
   hcal_h0->SetBinError(1502,1);
   hcal_h0->SetBinError(1621,1);
   hcal_h0->SetBinError(1687,1);
   hcal_h0->SetMaximum(1.633987e+08);
   hcal_h0->SetEntries(1.836351e+07);

   ci = TColor::GetColor("#33cc99");
   hcal_h0->SetFillColor(ci);
   hcal_h0->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h0->GetXaxis()->SetRange(30,50);
   hcal_h0->GetXaxis()->SetLabelFont(42);
   hcal_h0->GetXaxis()->SetLabelSize(0.035);
   hcal_h0->GetXaxis()->SetTitleSize(0.035);
   hcal_h0->GetXaxis()->SetTitleFont(42);
   hcal_h0->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h0->GetYaxis()->SetLabelFont(42);
   hcal_h0->GetYaxis()->SetLabelSize(0.035);
   hcal_h0->GetYaxis()->SetTitleSize(0.035);
   hcal_h0->GetYaxis()->SetTitleFont(42);
   hcal_h0->GetZaxis()->SetLabelFont(42);
   hcal_h0->GetZaxis()->SetLabelSize(0.035);
   hcal_h0->GetZaxis()->SetTitleSize(0.035);
   hcal_h0->GetZaxis()->SetTitleFont(42);
   hcal_h0->Draw("hist same");
   
   TH1F *hcal_h0 = new TH1F("hcal_h0","",9000,0,2000);
   hcal_h0->SetBinContent(3,3267974);
   hcal_h0->SetBinContent(4,2185758);
   hcal_h0->SetBinContent(5,1574369);
   hcal_h0->SetBinContent(6,1339521);
   hcal_h0->SetBinContent(7,1144254);
   hcal_h0->SetBinContent(8,960957);
   hcal_h0->SetBinContent(9,796779);
   hcal_h0->SetBinContent(10,663761);
   hcal_h0->SetBinContent(11,560464);
   hcal_h0->SetBinContent(12,482041);
   hcal_h0->SetBinContent(13,419984);
   hcal_h0->SetBinContent(14,369775);
   hcal_h0->SetBinContent(15,326062);
   hcal_h0->SetBinContent(16,289519);
   hcal_h0->SetBinContent(17,258804);
   hcal_h0->SetBinContent(18,232488);
   hcal_h0->SetBinContent(19,208971);
   hcal_h0->SetBinContent(20,188361);
   hcal_h0->SetBinContent(21,171077);
   hcal_h0->SetBinContent(22,155937);
   hcal_h0->SetBinContent(23,142012);
   hcal_h0->SetBinContent(24,130404);
   hcal_h0->SetBinContent(25,120572);
   hcal_h0->SetBinContent(26,111251);
   hcal_h0->SetBinContent(27,102889);
   hcal_h0->SetBinContent(28,96202);
   hcal_h0->SetBinContent(29,89338);
   hcal_h0->SetBinContent(30,84045);
   hcal_h0->SetBinContent(31,78287);
   hcal_h0->SetBinContent(32,73136);
   hcal_h0->SetBinContent(33,68634);
   hcal_h0->SetBinContent(34,64377);
   hcal_h0->SetBinContent(35,60399);
   hcal_h0->SetBinContent(36,57284);
   hcal_h0->SetBinContent(37,54062);
   hcal_h0->SetBinContent(38,51356);
   hcal_h0->SetBinContent(39,48579);
   hcal_h0->SetBinContent(40,45785);
   hcal_h0->SetBinContent(41,43436);
   hcal_h0->SetBinContent(42,40910);
   hcal_h0->SetBinContent(43,38959);
   hcal_h0->SetBinContent(44,37310);
   hcal_h0->SetBinContent(45,35661);
   hcal_h0->SetBinContent(46,33753);
   hcal_h0->SetBinContent(47,32485);
   hcal_h0->SetBinContent(48,30976);
   hcal_h0->SetBinContent(49,29640);
   hcal_h0->SetBinContent(50,28225);
   hcal_h0->SetBinContent(51,27404);
   hcal_h0->SetBinContent(52,25943);
   hcal_h0->SetBinContent(53,25157);
   hcal_h0->SetBinContent(54,24218);
   hcal_h0->SetBinContent(55,23258);
   hcal_h0->SetBinContent(56,22353);
   hcal_h0->SetBinContent(57,21615);
   hcal_h0->SetBinContent(58,20754);
   hcal_h0->SetBinContent(59,20164);
   hcal_h0->SetBinContent(60,19018);
   hcal_h0->SetBinContent(61,18442);
   hcal_h0->SetBinContent(62,17778);
   hcal_h0->SetBinContent(63,17215);
   hcal_h0->SetBinContent(64,16419);
   hcal_h0->SetBinContent(65,16170);
   hcal_h0->SetBinContent(66,15683);
   hcal_h0->SetBinContent(67,15019);
   hcal_h0->SetBinContent(68,14584);
   hcal_h0->SetBinContent(69,14111);
   hcal_h0->SetBinContent(70,13709);
   hcal_h0->SetBinContent(71,13106);
   hcal_h0->SetBinContent(72,12806);
   hcal_h0->SetBinContent(73,12624);
   hcal_h0->SetBinContent(74,12156);
   hcal_h0->SetBinContent(75,11669);
   hcal_h0->SetBinContent(76,11419);
   hcal_h0->SetBinContent(77,11153);
   hcal_h0->SetBinContent(78,10764);
   hcal_h0->SetBinContent(79,10618);
   hcal_h0->SetBinContent(80,10237);
   hcal_h0->SetBinContent(81,9843);
   hcal_h0->SetBinContent(82,9848);
   hcal_h0->SetBinContent(83,9415);
   hcal_h0->SetBinContent(84,9044);
   hcal_h0->SetBinContent(85,8929);
   hcal_h0->SetBinContent(86,8730);
   hcal_h0->SetBinContent(87,8303);
   hcal_h0->SetBinContent(88,8289);
   hcal_h0->SetBinContent(89,7816);
   hcal_h0->SetBinContent(90,7728);
   hcal_h0->SetBinContent(91,7538);
   hcal_h0->SetBinContent(92,7342);
   hcal_h0->SetBinContent(93,6924);
   hcal_h0->SetBinContent(94,6899);
   hcal_h0->SetBinContent(95,6730);
   hcal_h0->SetBinContent(96,6453);
   hcal_h0->SetBinContent(97,6234);
   hcal_h0->SetBinContent(98,6177);
   hcal_h0->SetBinContent(99,5914);
   hcal_h0->SetBinContent(100,5801);
   hcal_h0->SetBinContent(101,5755);
   hcal_h0->SetBinContent(102,5583);
   hcal_h0->SetBinContent(103,5457);
   hcal_h0->SetBinContent(104,5325);
   hcal_h0->SetBinContent(105,5324);
   hcal_h0->SetBinContent(106,5049);
   hcal_h0->SetBinContent(107,4866);
   hcal_h0->SetBinContent(108,4808);
   hcal_h0->SetBinContent(109,4745);
   hcal_h0->SetBinContent(110,4575);
   hcal_h0->SetBinContent(111,4422);
   hcal_h0->SetBinContent(112,4237);
   hcal_h0->SetBinContent(113,4292);
   hcal_h0->SetBinContent(114,4256);
   hcal_h0->SetBinContent(115,4065);
   hcal_h0->SetBinContent(116,4015);
   hcal_h0->SetBinContent(117,3902);
   hcal_h0->SetBinContent(118,3813);
   hcal_h0->SetBinContent(119,3715);
   hcal_h0->SetBinContent(120,3580);
   hcal_h0->SetBinContent(121,3443);
   hcal_h0->SetBinContent(122,3496);
   hcal_h0->SetBinContent(123,3336);
   hcal_h0->SetBinContent(124,3250);
   hcal_h0->SetBinContent(125,3271);
   hcal_h0->SetBinContent(126,3066);
   hcal_h0->SetBinContent(127,3048);
   hcal_h0->SetBinContent(128,2867);
   hcal_h0->SetBinContent(129,2947);
   hcal_h0->SetBinContent(130,2933);
   hcal_h0->SetBinContent(131,2826);
   hcal_h0->SetBinContent(132,2817);
   hcal_h0->SetBinContent(133,2799);
   hcal_h0->SetBinContent(134,2690);
   hcal_h0->SetBinContent(135,2584);
   hcal_h0->SetBinContent(136,2517);
   hcal_h0->SetBinContent(137,2545);
   hcal_h0->SetBinContent(138,2462);
   hcal_h0->SetBinContent(139,2381);
   hcal_h0->SetBinContent(140,2358);
   hcal_h0->SetBinContent(141,2273);
   hcal_h0->SetBinContent(142,2226);
   hcal_h0->SetBinContent(143,2223);
   hcal_h0->SetBinContent(144,2253);
   hcal_h0->SetBinContent(145,2097);
   hcal_h0->SetBinContent(146,2065);
   hcal_h0->SetBinContent(147,2033);
   hcal_h0->SetBinContent(148,1950);
   hcal_h0->SetBinContent(149,1947);
   hcal_h0->SetBinContent(150,1915);
   hcal_h0->SetBinContent(151,1879);
   hcal_h0->SetBinContent(152,1816);
   hcal_h0->SetBinContent(153,1779);
   hcal_h0->SetBinContent(154,1798);
   hcal_h0->SetBinContent(155,1666);
   hcal_h0->SetBinContent(156,1717);
   hcal_h0->SetBinContent(157,1607);
   hcal_h0->SetBinContent(158,1671);
   hcal_h0->SetBinContent(159,1605);
   hcal_h0->SetBinContent(160,1649);
   hcal_h0->SetBinContent(161,1536);
   hcal_h0->SetBinContent(162,1580);
   hcal_h0->SetBinContent(163,1553);
   hcal_h0->SetBinContent(164,1483);
   hcal_h0->SetBinContent(165,1388);
   hcal_h0->SetBinContent(166,1475);
   hcal_h0->SetBinContent(167,1394);
   hcal_h0->SetBinContent(168,1398);
   hcal_h0->SetBinContent(169,1302);
   hcal_h0->SetBinContent(170,1251);
   hcal_h0->SetBinContent(171,1220);
   hcal_h0->SetBinContent(172,1157);
   hcal_h0->SetBinContent(173,1253);
   hcal_h0->SetBinContent(174,1198);
   hcal_h0->SetBinContent(175,1187);
   hcal_h0->SetBinContent(176,1192);
   hcal_h0->SetBinContent(177,1039);
   hcal_h0->SetBinContent(178,1153);
   hcal_h0->SetBinContent(179,1099);
   hcal_h0->SetBinContent(180,1077);
   hcal_h0->SetBinContent(181,1071);
   hcal_h0->SetBinContent(182,1052);
   hcal_h0->SetBinContent(183,963);
   hcal_h0->SetBinContent(184,996);
   hcal_h0->SetBinContent(185,976);
   hcal_h0->SetBinContent(186,961);
   hcal_h0->SetBinContent(187,946);
   hcal_h0->SetBinContent(188,962);
   hcal_h0->SetBinContent(189,955);
   hcal_h0->SetBinContent(190,866);
   hcal_h0->SetBinContent(191,921);
   hcal_h0->SetBinContent(192,834);
   hcal_h0->SetBinContent(193,873);
   hcal_h0->SetBinContent(194,820);
   hcal_h0->SetBinContent(195,814);
   hcal_h0->SetBinContent(196,801);
   hcal_h0->SetBinContent(197,770);
   hcal_h0->SetBinContent(198,770);
   hcal_h0->SetBinContent(199,774);
   hcal_h0->SetBinContent(200,751);
   hcal_h0->SetBinContent(201,710);
   hcal_h0->SetBinContent(202,712);
   hcal_h0->SetBinContent(203,714);
   hcal_h0->SetBinContent(204,680);
   hcal_h0->SetBinContent(205,648);
   hcal_h0->SetBinContent(206,652);
   hcal_h0->SetBinContent(207,717);
   hcal_h0->SetBinContent(208,692);
   hcal_h0->SetBinContent(209,631);
   hcal_h0->SetBinContent(210,670);
   hcal_h0->SetBinContent(211,614);
   hcal_h0->SetBinContent(212,636);
   hcal_h0->SetBinContent(213,596);
   hcal_h0->SetBinContent(214,602);
   hcal_h0->SetBinContent(215,540);
   hcal_h0->SetBinContent(216,573);
   hcal_h0->SetBinContent(217,534);
   hcal_h0->SetBinContent(218,564);
   hcal_h0->SetBinContent(219,540);
   hcal_h0->SetBinContent(220,519);
   hcal_h0->SetBinContent(221,504);
   hcal_h0->SetBinContent(222,519);
   hcal_h0->SetBinContent(223,506);
   hcal_h0->SetBinContent(224,500);
   hcal_h0->SetBinContent(225,495);
   hcal_h0->SetBinContent(226,518);
   hcal_h0->SetBinContent(227,509);
   hcal_h0->SetBinContent(228,437);
   hcal_h0->SetBinContent(229,474);
   hcal_h0->SetBinContent(230,484);
   hcal_h0->SetBinContent(231,444);
   hcal_h0->SetBinContent(232,436);
   hcal_h0->SetBinContent(233,439);
   hcal_h0->SetBinContent(234,415);
   hcal_h0->SetBinContent(235,446);
   hcal_h0->SetBinContent(236,436);
   hcal_h0->SetBinContent(237,410);
   hcal_h0->SetBinContent(238,411);
   hcal_h0->SetBinContent(239,384);
   hcal_h0->SetBinContent(240,367);
   hcal_h0->SetBinContent(241,346);
   hcal_h0->SetBinContent(242,389);
   hcal_h0->SetBinContent(243,354);
   hcal_h0->SetBinContent(244,364);
   hcal_h0->SetBinContent(245,332);
   hcal_h0->SetBinContent(246,351);
   hcal_h0->SetBinContent(247,340);
   hcal_h0->SetBinContent(248,349);
   hcal_h0->SetBinContent(249,306);
   hcal_h0->SetBinContent(250,328);
   hcal_h0->SetBinContent(251,301);
   hcal_h0->SetBinContent(252,307);
   hcal_h0->SetBinContent(253,295);
   hcal_h0->SetBinContent(254,290);
   hcal_h0->SetBinContent(255,302);
   hcal_h0->SetBinContent(256,310);
   hcal_h0->SetBinContent(257,315);
   hcal_h0->SetBinContent(258,285);
   hcal_h0->SetBinContent(259,296);
   hcal_h0->SetBinContent(260,268);
   hcal_h0->SetBinContent(261,286);
   hcal_h0->SetBinContent(262,256);
   hcal_h0->SetBinContent(263,254);
   hcal_h0->SetBinContent(264,265);
   hcal_h0->SetBinContent(265,276);
   hcal_h0->SetBinContent(266,263);
   hcal_h0->SetBinContent(267,260);
   hcal_h0->SetBinContent(268,237);
   hcal_h0->SetBinContent(269,258);
   hcal_h0->SetBinContent(270,248);
   hcal_h0->SetBinContent(271,232);
   hcal_h0->SetBinContent(272,248);
   hcal_h0->SetBinContent(273,222);
   hcal_h0->SetBinContent(274,195);
   hcal_h0->SetBinContent(275,231);
   hcal_h0->SetBinContent(276,252);
   hcal_h0->SetBinContent(277,199);
   hcal_h0->SetBinContent(278,217);
   hcal_h0->SetBinContent(279,226);
   hcal_h0->SetBinContent(280,199);
   hcal_h0->SetBinContent(281,159);
   hcal_h0->SetBinContent(282,202);
   hcal_h0->SetBinContent(283,187);
   hcal_h0->SetBinContent(284,173);
   hcal_h0->SetBinContent(285,155);
   hcal_h0->SetBinContent(286,202);
   hcal_h0->SetBinContent(287,164);
   hcal_h0->SetBinContent(288,155);
   hcal_h0->SetBinContent(289,196);
   hcal_h0->SetBinContent(290,187);
   hcal_h0->SetBinContent(291,160);
   hcal_h0->SetBinContent(292,205);
   hcal_h0->SetBinContent(293,173);
   hcal_h0->SetBinContent(294,164);
   hcal_h0->SetBinContent(295,160);
   hcal_h0->SetBinContent(296,147);
   hcal_h0->SetBinContent(297,168);
   hcal_h0->SetBinContent(298,163);
   hcal_h0->SetBinContent(299,156);
   hcal_h0->SetBinContent(300,159);
   hcal_h0->SetBinContent(301,132);
   hcal_h0->SetBinContent(302,145);
   hcal_h0->SetBinContent(303,126);
   hcal_h0->SetBinContent(304,135);
   hcal_h0->SetBinContent(305,131);
   hcal_h0->SetBinContent(306,132);
   hcal_h0->SetBinContent(307,136);
   hcal_h0->SetBinContent(308,128);
   hcal_h0->SetBinContent(309,129);
   hcal_h0->SetBinContent(310,143);
   hcal_h0->SetBinContent(311,126);
   hcal_h0->SetBinContent(312,133);
   hcal_h0->SetBinContent(313,124);
   hcal_h0->SetBinContent(314,126);
   hcal_h0->SetBinContent(315,141);
   hcal_h0->SetBinContent(316,87);
   hcal_h0->SetBinContent(317,118);
   hcal_h0->SetBinContent(318,121);
   hcal_h0->SetBinContent(319,110);
   hcal_h0->SetBinContent(320,110);
   hcal_h0->SetBinContent(321,113);
   hcal_h0->SetBinContent(322,87);
   hcal_h0->SetBinContent(323,111);
   hcal_h0->SetBinContent(324,116);
   hcal_h0->SetBinContent(325,112);
   hcal_h0->SetBinContent(326,97);
   hcal_h0->SetBinContent(327,105);
   hcal_h0->SetBinContent(328,97);
   hcal_h0->SetBinContent(329,85);
   hcal_h0->SetBinContent(330,93);
   hcal_h0->SetBinContent(331,109);
   hcal_h0->SetBinContent(332,72);
   hcal_h0->SetBinContent(333,71);
   hcal_h0->SetBinContent(334,80);
   hcal_h0->SetBinContent(335,82);
   hcal_h0->SetBinContent(336,88);
   hcal_h0->SetBinContent(337,80);
   hcal_h0->SetBinContent(338,67);
   hcal_h0->SetBinContent(339,78);
   hcal_h0->SetBinContent(340,84);
   hcal_h0->SetBinContent(341,72);
   hcal_h0->SetBinContent(342,67);
   hcal_h0->SetBinContent(343,70);
   hcal_h0->SetBinContent(344,73);
   hcal_h0->SetBinContent(345,63);
   hcal_h0->SetBinContent(346,61);
   hcal_h0->SetBinContent(347,73);
   hcal_h0->SetBinContent(348,76);
   hcal_h0->SetBinContent(349,74);
   hcal_h0->SetBinContent(350,70);
   hcal_h0->SetBinContent(351,57);
   hcal_h0->SetBinContent(352,68);
   hcal_h0->SetBinContent(353,53);
   hcal_h0->SetBinContent(354,72);
   hcal_h0->SetBinContent(355,65);
   hcal_h0->SetBinContent(356,75);
   hcal_h0->SetBinContent(357,72);
   hcal_h0->SetBinContent(358,72);
   hcal_h0->SetBinContent(359,67);
   hcal_h0->SetBinContent(360,54);
   hcal_h0->SetBinContent(361,47);
   hcal_h0->SetBinContent(362,50);
   hcal_h0->SetBinContent(363,48);
   hcal_h0->SetBinContent(364,60);
   hcal_h0->SetBinContent(365,55);
   hcal_h0->SetBinContent(366,51);
   hcal_h0->SetBinContent(367,43);
   hcal_h0->SetBinContent(368,57);
   hcal_h0->SetBinContent(369,58);
   hcal_h0->SetBinContent(370,43);
   hcal_h0->SetBinContent(371,41);
   hcal_h0->SetBinContent(372,57);
   hcal_h0->SetBinContent(373,49);
   hcal_h0->SetBinContent(374,46);
   hcal_h0->SetBinContent(375,45);
   hcal_h0->SetBinContent(376,44);
   hcal_h0->SetBinContent(377,38);
   hcal_h0->SetBinContent(378,40);
   hcal_h0->SetBinContent(379,42);
   hcal_h0->SetBinContent(380,47);
   hcal_h0->SetBinContent(381,40);
   hcal_h0->SetBinContent(382,50);
   hcal_h0->SetBinContent(383,37);
   hcal_h0->SetBinContent(384,41);
   hcal_h0->SetBinContent(385,46);
   hcal_h0->SetBinContent(386,56);
   hcal_h0->SetBinContent(387,33);
   hcal_h0->SetBinContent(388,34);
   hcal_h0->SetBinContent(389,49);
   hcal_h0->SetBinContent(390,41);
   hcal_h0->SetBinContent(391,41);
   hcal_h0->SetBinContent(392,21);
   hcal_h0->SetBinContent(393,34);
   hcal_h0->SetBinContent(394,31);
   hcal_h0->SetBinContent(395,39);
   hcal_h0->SetBinContent(396,35);
   hcal_h0->SetBinContent(397,42);
   hcal_h0->SetBinContent(398,33);
   hcal_h0->SetBinContent(399,30);
   hcal_h0->SetBinContent(400,46);
   hcal_h0->SetBinContent(401,28);
   hcal_h0->SetBinContent(402,26);
   hcal_h0->SetBinContent(403,29);
   hcal_h0->SetBinContent(404,40);
   hcal_h0->SetBinContent(405,43);
   hcal_h0->SetBinContent(406,33);
   hcal_h0->SetBinContent(407,36);
   hcal_h0->SetBinContent(408,26);
   hcal_h0->SetBinContent(409,25);
   hcal_h0->SetBinContent(410,14);
   hcal_h0->SetBinContent(411,28);
   hcal_h0->SetBinContent(412,20);
   hcal_h0->SetBinContent(413,25);
   hcal_h0->SetBinContent(414,28);
   hcal_h0->SetBinContent(415,26);
   hcal_h0->SetBinContent(416,22);
   hcal_h0->SetBinContent(417,26);
   hcal_h0->SetBinContent(418,24);
   hcal_h0->SetBinContent(419,19);
   hcal_h0->SetBinContent(420,32);
   hcal_h0->SetBinContent(421,20);
   hcal_h0->SetBinContent(422,21);
   hcal_h0->SetBinContent(423,22);
   hcal_h0->SetBinContent(424,19);
   hcal_h0->SetBinContent(425,23);
   hcal_h0->SetBinContent(426,20);
   hcal_h0->SetBinContent(427,20);
   hcal_h0->SetBinContent(428,20);
   hcal_h0->SetBinContent(429,25);
   hcal_h0->SetBinContent(430,20);
   hcal_h0->SetBinContent(431,23);
   hcal_h0->SetBinContent(432,24);
   hcal_h0->SetBinContent(433,24);
   hcal_h0->SetBinContent(434,18);
   hcal_h0->SetBinContent(435,21);
   hcal_h0->SetBinContent(436,16);
   hcal_h0->SetBinContent(437,15);
   hcal_h0->SetBinContent(438,20);
   hcal_h0->SetBinContent(439,19);
   hcal_h0->SetBinContent(440,13);
   hcal_h0->SetBinContent(441,12);
   hcal_h0->SetBinContent(442,18);
   hcal_h0->SetBinContent(443,7);
   hcal_h0->SetBinContent(444,22);
   hcal_h0->SetBinContent(445,11);
   hcal_h0->SetBinContent(446,16);
   hcal_h0->SetBinContent(447,14);
   hcal_h0->SetBinContent(448,15);
   hcal_h0->SetBinContent(449,19);
   hcal_h0->SetBinContent(450,12);
   hcal_h0->SetBinContent(451,10);
   hcal_h0->SetBinContent(452,15);
   hcal_h0->SetBinContent(453,12);
   hcal_h0->SetBinContent(454,16);
   hcal_h0->SetBinContent(455,17);
   hcal_h0->SetBinContent(456,12);
   hcal_h0->SetBinContent(457,14);
   hcal_h0->SetBinContent(458,11);
   hcal_h0->SetBinContent(459,15);
   hcal_h0->SetBinContent(460,17);
   hcal_h0->SetBinContent(461,14);
   hcal_h0->SetBinContent(462,7);
   hcal_h0->SetBinContent(463,16);
   hcal_h0->SetBinContent(464,11);
   hcal_h0->SetBinContent(465,8);
   hcal_h0->SetBinContent(466,8);
   hcal_h0->SetBinContent(467,11);
   hcal_h0->SetBinContent(468,7);
   hcal_h0->SetBinContent(469,7);
   hcal_h0->SetBinContent(470,10);
   hcal_h0->SetBinContent(471,15);
   hcal_h0->SetBinContent(472,10);
   hcal_h0->SetBinContent(473,14);
   hcal_h0->SetBinContent(474,14);
   hcal_h0->SetBinContent(475,11);
   hcal_h0->SetBinContent(476,8);
   hcal_h0->SetBinContent(477,3);
   hcal_h0->SetBinContent(478,6);
   hcal_h0->SetBinContent(479,12);
   hcal_h0->SetBinContent(480,11);
   hcal_h0->SetBinContent(481,10);
   hcal_h0->SetBinContent(482,4);
   hcal_h0->SetBinContent(483,14);
   hcal_h0->SetBinContent(484,8);
   hcal_h0->SetBinContent(485,10);
   hcal_h0->SetBinContent(486,10);
   hcal_h0->SetBinContent(487,6);
   hcal_h0->SetBinContent(488,6);
   hcal_h0->SetBinContent(489,12);
   hcal_h0->SetBinContent(490,10);
   hcal_h0->SetBinContent(491,10);
   hcal_h0->SetBinContent(492,3);
   hcal_h0->SetBinContent(493,11);
   hcal_h0->SetBinContent(494,10);
   hcal_h0->SetBinContent(495,1);
   hcal_h0->SetBinContent(496,7);
   hcal_h0->SetBinContent(497,8);
   hcal_h0->SetBinContent(498,6);
   hcal_h0->SetBinContent(499,8);
   hcal_h0->SetBinContent(500,7);
   hcal_h0->SetBinContent(501,2);
   hcal_h0->SetBinContent(502,7);
   hcal_h0->SetBinContent(503,2);
   hcal_h0->SetBinContent(504,4);
   hcal_h0->SetBinContent(505,6);
   hcal_h0->SetBinContent(506,3);
   hcal_h0->SetBinContent(507,7);
   hcal_h0->SetBinContent(508,5);
   hcal_h0->SetBinContent(509,3);
   hcal_h0->SetBinContent(510,5);
   hcal_h0->SetBinContent(511,4);
   hcal_h0->SetBinContent(512,4);
   hcal_h0->SetBinContent(513,1);
   hcal_h0->SetBinContent(514,7);
   hcal_h0->SetBinContent(515,6);
   hcal_h0->SetBinContent(516,4);
   hcal_h0->SetBinContent(517,5);
   hcal_h0->SetBinContent(518,4);
   hcal_h0->SetBinContent(519,2);
   hcal_h0->SetBinContent(520,3);
   hcal_h0->SetBinContent(521,5);
   hcal_h0->SetBinContent(522,4);
   hcal_h0->SetBinContent(523,4);
   hcal_h0->SetBinContent(524,7);
   hcal_h0->SetBinContent(525,7);
   hcal_h0->SetBinContent(526,4);
   hcal_h0->SetBinContent(527,2);
   hcal_h0->SetBinContent(528,3);
   hcal_h0->SetBinContent(529,5);
   hcal_h0->SetBinContent(530,4);
   hcal_h0->SetBinContent(531,6);
   hcal_h0->SetBinContent(532,2);
   hcal_h0->SetBinContent(533,5);
   hcal_h0->SetBinContent(534,2);
   hcal_h0->SetBinContent(535,1);
   hcal_h0->SetBinContent(538,3);
   hcal_h0->SetBinContent(539,3);
   hcal_h0->SetBinContent(540,6);
   hcal_h0->SetBinContent(541,2);
   hcal_h0->SetBinContent(542,4);
   hcal_h0->SetBinContent(543,6);
   hcal_h0->SetBinContent(544,4);
   hcal_h0->SetBinContent(545,4);
   hcal_h0->SetBinContent(546,3);
   hcal_h0->SetBinContent(547,1);
   hcal_h0->SetBinContent(548,3);
   hcal_h0->SetBinContent(549,1);
   hcal_h0->SetBinContent(551,4);
   hcal_h0->SetBinContent(552,5);
   hcal_h0->SetBinContent(553,1);
   hcal_h0->SetBinContent(554,3);
   hcal_h0->SetBinContent(555,1);
   hcal_h0->SetBinContent(558,1);
   hcal_h0->SetBinContent(559,2);
   hcal_h0->SetBinContent(560,4);
   hcal_h0->SetBinContent(561,2);
   hcal_h0->SetBinContent(562,3);
   hcal_h0->SetBinContent(563,3);
   hcal_h0->SetBinContent(564,2);
   hcal_h0->SetBinContent(566,1);
   hcal_h0->SetBinContent(567,2);
   hcal_h0->SetBinContent(568,5);
   hcal_h0->SetBinContent(569,3);
   hcal_h0->SetBinContent(570,3);
   hcal_h0->SetBinContent(571,1);
   hcal_h0->SetBinContent(572,1);
   hcal_h0->SetBinContent(575,2);
   hcal_h0->SetBinContent(576,1);
   hcal_h0->SetBinContent(577,2);
   hcal_h0->SetBinContent(580,1);
   hcal_h0->SetBinContent(581,5);
   hcal_h0->SetBinContent(583,1);
   hcal_h0->SetBinContent(584,5);
   hcal_h0->SetBinContent(586,1);
   hcal_h0->SetBinContent(587,1);
   hcal_h0->SetBinContent(589,1);
   hcal_h0->SetBinContent(590,1);
   hcal_h0->SetBinContent(591,1);
   hcal_h0->SetBinContent(592,2);
   hcal_h0->SetBinContent(594,1);
   hcal_h0->SetBinContent(596,1);
   hcal_h0->SetBinContent(597,1);
   hcal_h0->SetBinContent(599,2);
   hcal_h0->SetBinContent(600,1);
   hcal_h0->SetBinContent(604,1);
   hcal_h0->SetBinContent(605,1);
   hcal_h0->SetBinContent(608,1);
   hcal_h0->SetBinContent(609,1);
   hcal_h0->SetBinContent(610,1);
   hcal_h0->SetBinContent(611,2);
   hcal_h0->SetBinContent(614,2);
   hcal_h0->SetBinContent(616,3);
   hcal_h0->SetBinContent(617,2);
   hcal_h0->SetBinContent(619,1);
   hcal_h0->SetBinContent(621,1);
   hcal_h0->SetBinContent(622,3);
   hcal_h0->SetBinContent(624,1);
   hcal_h0->SetBinContent(629,1);
   hcal_h0->SetBinContent(631,2);
   hcal_h0->SetBinContent(634,1);
   hcal_h0->SetBinContent(635,1);
   hcal_h0->SetBinContent(636,1);
   hcal_h0->SetBinContent(637,1);
   hcal_h0->SetBinContent(638,1);
   hcal_h0->SetBinContent(639,1);
   hcal_h0->SetBinContent(640,3);
   hcal_h0->SetBinContent(643,1);
   hcal_h0->SetBinContent(644,1);
   hcal_h0->SetBinContent(648,1);
   hcal_h0->SetBinContent(651,1);
   hcal_h0->SetBinContent(655,2);
   hcal_h0->SetBinContent(661,1);
   hcal_h0->SetBinContent(663,1);
   hcal_h0->SetBinContent(665,1);
   hcal_h0->SetBinContent(667,1);
   hcal_h0->SetBinContent(669,1);
   hcal_h0->SetBinContent(671,1);
   hcal_h0->SetBinContent(672,2);
   hcal_h0->SetBinContent(676,1);
   hcal_h0->SetBinContent(689,1);
   hcal_h0->SetBinContent(692,1);
   hcal_h0->SetBinContent(696,1);
   hcal_h0->SetBinContent(700,1);
   hcal_h0->SetBinContent(703,1);
   hcal_h0->SetBinContent(706,1);
   hcal_h0->SetBinContent(730,1);
   hcal_h0->SetBinContent(745,2);
   hcal_h0->SetBinContent(748,1);
   hcal_h0->SetBinContent(758,1);
   hcal_h0->SetBinContent(765,1);
   hcal_h0->SetBinContent(772,1);
   hcal_h0->SetBinContent(780,1);
   hcal_h0->SetBinContent(790,1);
   hcal_h0->SetBinContent(821,1);
   hcal_h0->SetBinContent(844,1);
   hcal_h0->SetBinContent(859,1);
   hcal_h0->SetBinContent(872,1);
   hcal_h0->SetBinContent(905,1);
   hcal_h0->SetBinContent(915,1);
   hcal_h0->SetBinContent(935,1);
   hcal_h0->SetBinContent(974,1);
   hcal_h0->SetBinContent(980,1);
   hcal_h0->SetBinContent(994,1);
   hcal_h0->SetBinContent(1015,1);
   hcal_h0->SetBinContent(1095,1);
   hcal_h0->SetBinContent(1157,1);
   hcal_h0->SetBinContent(1207,1);
   hcal_h0->SetBinContent(1266,1);
   hcal_h0->SetBinContent(1291,1);
   hcal_h0->SetBinContent(1368,1);
   hcal_h0->SetBinContent(1502,1);
   hcal_h0->SetBinContent(1621,1);
   hcal_h0->SetBinContent(1687,1);
   hcal_h0->SetBinError(3,1807.754);
   hcal_h0->SetBinError(4,1478.431);
   hcal_h0->SetBinError(5,1254.739);
   hcal_h0->SetBinError(6,1157.377);
   hcal_h0->SetBinError(7,1069.698);
   hcal_h0->SetBinError(8,980.2841);
   hcal_h0->SetBinError(9,892.6248);
   hcal_h0->SetBinError(10,814.7153);
   hcal_h0->SetBinError(11,748.6414);
   hcal_h0->SetBinError(12,694.2917);
   hcal_h0->SetBinError(13,648.0617);
   hcal_h0->SetBinError(14,608.0913);
   hcal_h0->SetBinError(15,571.0184);
   hcal_h0->SetBinError(16,538.0697);
   hcal_h0->SetBinError(17,508.7278);
   hcal_h0->SetBinError(18,482.1701);
   hcal_h0->SetBinError(19,457.1335);
   hcal_h0->SetBinError(20,434.0058);
   hcal_h0->SetBinError(21,413.6146);
   hcal_h0->SetBinError(22,394.8886);
   hcal_h0->SetBinError(23,376.8448);
   hcal_h0->SetBinError(24,361.1149);
   hcal_h0->SetBinError(25,347.2348);
   hcal_h0->SetBinError(26,333.5431);
   hcal_h0->SetBinError(27,320.7632);
   hcal_h0->SetBinError(28,310.1645);
   hcal_h0->SetBinError(29,298.8946);
   hcal_h0->SetBinError(30,289.9052);
   hcal_h0->SetBinError(31,279.7981);
   hcal_h0->SetBinError(32,270.4367);
   hcal_h0->SetBinError(33,261.9809);
   hcal_h0->SetBinError(34,253.7262);
   hcal_h0->SetBinError(35,245.7621);
   hcal_h0->SetBinError(36,239.3408);
   hcal_h0->SetBinError(37,232.5124);
   hcal_h0->SetBinError(38,226.6186);
   hcal_h0->SetBinError(39,220.4064);
   hcal_h0->SetBinError(40,213.9743);
   hcal_h0->SetBinError(41,208.4131);
   hcal_h0->SetBinError(42,202.2622);
   hcal_h0->SetBinError(43,197.3803);
   hcal_h0->SetBinError(44,193.158);
   hcal_h0->SetBinError(45,188.8412);
   hcal_h0->SetBinError(46,183.7199);
   hcal_h0->SetBinError(47,180.236);
   hcal_h0->SetBinError(48,176);
   hcal_h0->SetBinError(49,172.1627);
   hcal_h0->SetBinError(50,168.003);
   hcal_h0->SetBinError(51,165.5415);
   hcal_h0->SetBinError(52,161.0683);
   hcal_h0->SetBinError(53,158.6096);
   hcal_h0->SetBinError(54,155.6213);
   hcal_h0->SetBinError(55,152.5057);
   hcal_h0->SetBinError(56,149.5092);
   hcal_h0->SetBinError(57,147.0204);
   hcal_h0->SetBinError(58,144.0625);
   hcal_h0->SetBinError(59,142);
   hcal_h0->SetBinError(60,137.9058);
   hcal_h0->SetBinError(61,135.8013);
   hcal_h0->SetBinError(62,133.3342);
   hcal_h0->SetBinError(63,131.2059);
   hcal_h0->SetBinError(64,128.1366);
   hcal_h0->SetBinError(65,127.1613);
   hcal_h0->SetBinError(66,125.2318);
   hcal_h0->SetBinError(67,122.552);
   hcal_h0->SetBinError(68,120.7642);
   hcal_h0->SetBinError(69,118.7897);
   hcal_h0->SetBinError(70,117.0854);
   hcal_h0->SetBinError(71,114.4814);
   hcal_h0->SetBinError(72,113.1636);
   hcal_h0->SetBinError(73,112.3566);
   hcal_h0->SetBinError(74,110.2543);
   hcal_h0->SetBinError(75,108.0231);
   hcal_h0->SetBinError(76,106.8597);
   hcal_h0->SetBinError(77,105.6078);
   hcal_h0->SetBinError(78,103.7497);
   hcal_h0->SetBinError(79,103.0437);
   hcal_h0->SetBinError(80,101.1781);
   hcal_h0->SetBinError(81,99.21189);
   hcal_h0->SetBinError(82,99.23709);
   hcal_h0->SetBinError(83,97.03092);
   hcal_h0->SetBinError(84,95.09995);
   hcal_h0->SetBinError(85,94.49339);
   hcal_h0->SetBinError(86,93.43447);
   hcal_h0->SetBinError(87,91.1208);
   hcal_h0->SetBinError(88,91.04395);
   hcal_h0->SetBinError(89,88.40814);
   hcal_h0->SetBinError(90,87.90904);
   hcal_h0->SetBinError(91,86.82166);
   hcal_h0->SetBinError(92,85.68547);
   hcal_h0->SetBinError(93,83.21058);
   hcal_h0->SetBinError(94,83.06022);
   hcal_h0->SetBinError(95,82.03658);
   hcal_h0->SetBinError(96,80.33057);
   hcal_h0->SetBinError(97,78.95568);
   hcal_h0->SetBinError(98,78.59389);
   hcal_h0->SetBinError(99,76.90254);
   hcal_h0->SetBinError(100,76.1643);
   hcal_h0->SetBinError(101,75.86172);
   hcal_h0->SetBinError(102,74.71948);
   hcal_h0->SetBinError(103,73.87151);
   hcal_h0->SetBinError(104,72.9726);
   hcal_h0->SetBinError(105,72.96575);
   hcal_h0->SetBinError(106,71.05632);
   hcal_h0->SetBinError(107,69.75672);
   hcal_h0->SetBinError(108,69.33974);
   hcal_h0->SetBinError(109,68.88396);
   hcal_h0->SetBinError(110,67.63875);
   hcal_h0->SetBinError(111,66.49812);
   hcal_h0->SetBinError(112,65.09224);
   hcal_h0->SetBinError(113,65.51336);
   hcal_h0->SetBinError(114,65.23803);
   hcal_h0->SetBinError(115,63.75735);
   hcal_h0->SetBinError(116,63.36403);
   hcal_h0->SetBinError(117,62.46599);
   hcal_h0->SetBinError(118,61.74949);
   hcal_h0->SetBinError(119,60.9508);
   hcal_h0->SetBinError(120,59.8331);
   hcal_h0->SetBinError(121,58.67708);
   hcal_h0->SetBinError(122,59.12698);
   hcal_h0->SetBinError(123,57.75812);
   hcal_h0->SetBinError(124,57.00877);
   hcal_h0->SetBinError(125,57.19266);
   hcal_h0->SetBinError(126,55.37147);
   hcal_h0->SetBinError(127,55.20869);
   hcal_h0->SetBinError(128,53.54437);
   hcal_h0->SetBinError(129,54.28628);
   hcal_h0->SetBinError(130,54.15718);
   hcal_h0->SetBinError(131,53.16014);
   hcal_h0->SetBinError(132,53.07542);
   hcal_h0->SetBinError(133,52.90558);
   hcal_h0->SetBinError(134,51.86521);
   hcal_h0->SetBinError(135,50.83306);
   hcal_h0->SetBinError(136,50.16971);
   hcal_h0->SetBinError(137,50.44799);
   hcal_h0->SetBinError(138,49.61854);
   hcal_h0->SetBinError(139,48.79549);
   hcal_h0->SetBinError(140,48.55924);
   hcal_h0->SetBinError(141,47.67599);
   hcal_h0->SetBinError(142,47.1805);
   hcal_h0->SetBinError(143,47.1487);
   hcal_h0->SetBinError(144,47.46578);
   hcal_h0->SetBinError(145,45.79301);
   hcal_h0->SetBinError(146,45.44227);
   hcal_h0->SetBinError(147,45.0888);
   hcal_h0->SetBinError(148,44.1588);
   hcal_h0->SetBinError(149,44.12482);
   hcal_h0->SetBinError(150,43.76071);
   hcal_h0->SetBinError(151,43.34743);
   hcal_h0->SetBinError(152,42.61455);
   hcal_h0->SetBinError(153,42.17819);
   hcal_h0->SetBinError(154,42.40283);
   hcal_h0->SetBinError(155,40.81666);
   hcal_h0->SetBinError(156,41.4367);
   hcal_h0->SetBinError(157,40.0874);
   hcal_h0->SetBinError(158,40.87787);
   hcal_h0->SetBinError(159,40.06245);
   hcal_h0->SetBinError(160,40.60788);
   hcal_h0->SetBinError(161,39.19184);
   hcal_h0->SetBinError(162,39.74921);
   hcal_h0->SetBinError(163,39.40812);
   hcal_h0->SetBinError(164,38.50974);
   hcal_h0->SetBinError(165,37.25587);
   hcal_h0->SetBinError(166,38.40573);
   hcal_h0->SetBinError(167,37.33631);
   hcal_h0->SetBinError(168,37.38984);
   hcal_h0->SetBinError(169,36.08324);
   hcal_h0->SetBinError(170,35.36948);
   hcal_h0->SetBinError(171,34.9285);
   hcal_h0->SetBinError(172,34.0147);
   hcal_h0->SetBinError(173,35.39774);
   hcal_h0->SetBinError(174,34.61214);
   hcal_h0->SetBinError(175,34.45287);
   hcal_h0->SetBinError(176,34.52535);
   hcal_h0->SetBinError(177,32.23352);
   hcal_h0->SetBinError(178,33.95585);
   hcal_h0->SetBinError(179,33.15117);
   hcal_h0->SetBinError(180,32.81768);
   hcal_h0->SetBinError(181,32.72614);
   hcal_h0->SetBinError(182,32.43455);
   hcal_h0->SetBinError(183,31.03224);
   hcal_h0->SetBinError(184,31.55947);
   hcal_h0->SetBinError(185,31.241);
   hcal_h0->SetBinError(186,31);
   hcal_h0->SetBinError(187,30.75711);
   hcal_h0->SetBinError(188,31.01612);
   hcal_h0->SetBinError(189,30.90307);
   hcal_h0->SetBinError(190,29.42788);
   hcal_h0->SetBinError(191,30.34798);
   hcal_h0->SetBinError(192,28.87906);
   hcal_h0->SetBinError(193,29.54657);
   hcal_h0->SetBinError(194,28.63564);
   hcal_h0->SetBinError(195,28.53069);
   hcal_h0->SetBinError(196,28.30194);
   hcal_h0->SetBinError(197,27.74887);
   hcal_h0->SetBinError(198,27.74887);
   hcal_h0->SetBinError(199,27.82086);
   hcal_h0->SetBinError(200,27.40438);
   hcal_h0->SetBinError(201,26.64583);
   hcal_h0->SetBinError(202,26.68333);
   hcal_h0->SetBinError(203,26.72078);
   hcal_h0->SetBinError(204,26.07681);
   hcal_h0->SetBinError(205,25.45584);
   hcal_h0->SetBinError(206,25.53429);
   hcal_h0->SetBinError(207,26.77686);
   hcal_h0->SetBinError(208,26.30589);
   hcal_h0->SetBinError(209,25.11971);
   hcal_h0->SetBinError(210,25.88436);
   hcal_h0->SetBinError(211,24.77902);
   hcal_h0->SetBinError(212,25.21904);
   hcal_h0->SetBinError(213,24.41311);
   hcal_h0->SetBinError(214,24.53569);
   hcal_h0->SetBinError(215,23.2379);
   hcal_h0->SetBinError(216,23.93742);
   hcal_h0->SetBinError(217,23.10844);
   hcal_h0->SetBinError(218,23.74868);
   hcal_h0->SetBinError(219,23.2379);
   hcal_h0->SetBinError(220,22.78157);
   hcal_h0->SetBinError(221,22.44994);
   hcal_h0->SetBinError(222,22.78157);
   hcal_h0->SetBinError(223,22.49444);
   hcal_h0->SetBinError(224,22.36068);
   hcal_h0->SetBinError(225,22.2486);
   hcal_h0->SetBinError(226,22.75961);
   hcal_h0->SetBinError(227,22.56103);
   hcal_h0->SetBinError(228,20.90454);
   hcal_h0->SetBinError(229,21.77154);
   hcal_h0->SetBinError(230,22);
   hcal_h0->SetBinError(231,21.07131);
   hcal_h0->SetBinError(232,20.88061);
   hcal_h0->SetBinError(233,20.95233);
   hcal_h0->SetBinError(234,20.37155);
   hcal_h0->SetBinError(235,21.11871);
   hcal_h0->SetBinError(236,20.88061);
   hcal_h0->SetBinError(237,20.24846);
   hcal_h0->SetBinError(238,20.27313);
   hcal_h0->SetBinError(239,19.59592);
   hcal_h0->SetBinError(240,19.15724);
   hcal_h0->SetBinError(241,18.60108);
   hcal_h0->SetBinError(242,19.72308);
   hcal_h0->SetBinError(243,18.81489);
   hcal_h0->SetBinError(244,19.07878);
   hcal_h0->SetBinError(245,18.22087);
   hcal_h0->SetBinError(246,18.73499);
   hcal_h0->SetBinError(247,18.43909);
   hcal_h0->SetBinError(248,18.68154);
   hcal_h0->SetBinError(249,17.49286);
   hcal_h0->SetBinError(250,18.11077);
   hcal_h0->SetBinError(251,17.34935);
   hcal_h0->SetBinError(252,17.52142);
   hcal_h0->SetBinError(253,17.17556);
   hcal_h0->SetBinError(254,17.02939);
   hcal_h0->SetBinError(255,17.37815);
   hcal_h0->SetBinError(256,17.60682);
   hcal_h0->SetBinError(257,17.74824);
   hcal_h0->SetBinError(258,16.88194);
   hcal_h0->SetBinError(259,17.20465);
   hcal_h0->SetBinError(260,16.37071);
   hcal_h0->SetBinError(261,16.91153);
   hcal_h0->SetBinError(262,16);
   hcal_h0->SetBinError(263,15.93738);
   hcal_h0->SetBinError(264,16.27882);
   hcal_h0->SetBinError(265,16.61325);
   hcal_h0->SetBinError(266,16.21727);
   hcal_h0->SetBinError(267,16.12452);
   hcal_h0->SetBinError(268,15.3948);
   hcal_h0->SetBinError(269,16.06238);
   hcal_h0->SetBinError(270,15.74802);
   hcal_h0->SetBinError(271,15.23155);
   hcal_h0->SetBinError(272,15.74802);
   hcal_h0->SetBinError(273,14.89966);
   hcal_h0->SetBinError(274,13.96424);
   hcal_h0->SetBinError(275,15.19868);
   hcal_h0->SetBinError(276,15.87451);
   hcal_h0->SetBinError(277,14.10674);
   hcal_h0->SetBinError(278,14.73092);
   hcal_h0->SetBinError(279,15.0333);
   hcal_h0->SetBinError(280,14.10674);
   hcal_h0->SetBinError(281,12.60952);
   hcal_h0->SetBinError(282,14.21267);
   hcal_h0->SetBinError(283,13.67479);
   hcal_h0->SetBinError(284,13.15295);
   hcal_h0->SetBinError(285,12.4499);
   hcal_h0->SetBinError(286,14.21267);
   hcal_h0->SetBinError(287,12.80625);
   hcal_h0->SetBinError(288,12.4499);
   hcal_h0->SetBinError(289,14);
   hcal_h0->SetBinError(290,13.67479);
   hcal_h0->SetBinError(291,12.64911);
   hcal_h0->SetBinError(292,14.31782);
   hcal_h0->SetBinError(293,13.15295);
   hcal_h0->SetBinError(294,12.80625);
   hcal_h0->SetBinError(295,12.64911);
   hcal_h0->SetBinError(296,12.12436);
   hcal_h0->SetBinError(297,12.96148);
   hcal_h0->SetBinError(298,12.76715);
   hcal_h0->SetBinError(299,12.49);
   hcal_h0->SetBinError(300,12.60952);
   hcal_h0->SetBinError(301,11.48913);
   hcal_h0->SetBinError(302,12.04159);
   hcal_h0->SetBinError(303,11.22497);
   hcal_h0->SetBinError(304,11.61895);
   hcal_h0->SetBinError(305,11.44552);
   hcal_h0->SetBinError(306,11.48913);
   hcal_h0->SetBinError(307,11.6619);
   hcal_h0->SetBinError(308,11.31371);
   hcal_h0->SetBinError(309,11.35782);
   hcal_h0->SetBinError(310,11.95826);
   hcal_h0->SetBinError(311,11.22497);
   hcal_h0->SetBinError(312,11.53256);
   hcal_h0->SetBinError(313,11.13553);
   hcal_h0->SetBinError(314,11.22497);
   hcal_h0->SetBinError(315,11.87434);
   hcal_h0->SetBinError(316,9.327379);
   hcal_h0->SetBinError(317,10.86278);
   hcal_h0->SetBinError(318,11);
   hcal_h0->SetBinError(319,10.48809);
   hcal_h0->SetBinError(320,10.48809);
   hcal_h0->SetBinError(321,10.63015);
   hcal_h0->SetBinError(322,9.327379);
   hcal_h0->SetBinError(323,10.53565);
   hcal_h0->SetBinError(324,10.77033);
   hcal_h0->SetBinError(325,10.58301);
   hcal_h0->SetBinError(326,9.848858);
   hcal_h0->SetBinError(327,10.24695);
   hcal_h0->SetBinError(328,9.848858);
   hcal_h0->SetBinError(329,9.219544);
   hcal_h0->SetBinError(330,9.643651);
   hcal_h0->SetBinError(331,10.44031);
   hcal_h0->SetBinError(332,8.485281);
   hcal_h0->SetBinError(333,8.42615);
   hcal_h0->SetBinError(334,8.944272);
   hcal_h0->SetBinError(335,9.055385);
   hcal_h0->SetBinError(336,9.380832);
   hcal_h0->SetBinError(337,8.944272);
   hcal_h0->SetBinError(338,8.185353);
   hcal_h0->SetBinError(339,8.831761);
   hcal_h0->SetBinError(340,9.165151);
   hcal_h0->SetBinError(341,8.485281);
   hcal_h0->SetBinError(342,8.185353);
   hcal_h0->SetBinError(343,8.3666);
   hcal_h0->SetBinError(344,8.544004);
   hcal_h0->SetBinError(345,7.937254);
   hcal_h0->SetBinError(346,7.81025);
   hcal_h0->SetBinError(347,8.544004);
   hcal_h0->SetBinError(348,8.717798);
   hcal_h0->SetBinError(349,8.602325);
   hcal_h0->SetBinError(350,8.3666);
   hcal_h0->SetBinError(351,7.549834);
   hcal_h0->SetBinError(352,8.246211);
   hcal_h0->SetBinError(353,7.28011);
   hcal_h0->SetBinError(354,8.485281);
   hcal_h0->SetBinError(355,8.062258);
   hcal_h0->SetBinError(356,8.660254);
   hcal_h0->SetBinError(357,8.485281);
   hcal_h0->SetBinError(358,8.485281);
   hcal_h0->SetBinError(359,8.185353);
   hcal_h0->SetBinError(360,7.348469);
   hcal_h0->SetBinError(361,6.855655);
   hcal_h0->SetBinError(362,7.071068);
   hcal_h0->SetBinError(363,6.928203);
   hcal_h0->SetBinError(364,7.745967);
   hcal_h0->SetBinError(365,7.416198);
   hcal_h0->SetBinError(366,7.141428);
   hcal_h0->SetBinError(367,6.557439);
   hcal_h0->SetBinError(368,7.549834);
   hcal_h0->SetBinError(369,7.615773);
   hcal_h0->SetBinError(370,6.557439);
   hcal_h0->SetBinError(371,6.403124);
   hcal_h0->SetBinError(372,7.549834);
   hcal_h0->SetBinError(373,7);
   hcal_h0->SetBinError(374,6.78233);
   hcal_h0->SetBinError(375,6.708204);
   hcal_h0->SetBinError(376,6.63325);
   hcal_h0->SetBinError(377,6.164414);
   hcal_h0->SetBinError(378,6.324555);
   hcal_h0->SetBinError(379,6.480741);
   hcal_h0->SetBinError(380,6.855655);
   hcal_h0->SetBinError(381,6.324555);
   hcal_h0->SetBinError(382,7.071068);
   hcal_h0->SetBinError(383,6.082763);
   hcal_h0->SetBinError(384,6.403124);
   hcal_h0->SetBinError(385,6.78233);
   hcal_h0->SetBinError(386,7.483315);
   hcal_h0->SetBinError(387,5.744563);
   hcal_h0->SetBinError(388,5.830952);
   hcal_h0->SetBinError(389,7);
   hcal_h0->SetBinError(390,6.403124);
   hcal_h0->SetBinError(391,6.403124);
   hcal_h0->SetBinError(392,4.582576);
   hcal_h0->SetBinError(393,5.830952);
   hcal_h0->SetBinError(394,5.567764);
   hcal_h0->SetBinError(395,6.244998);
   hcal_h0->SetBinError(396,5.91608);
   hcal_h0->SetBinError(397,6.480741);
   hcal_h0->SetBinError(398,5.744563);
   hcal_h0->SetBinError(399,5.477226);
   hcal_h0->SetBinError(400,6.78233);
   hcal_h0->SetBinError(401,5.291503);
   hcal_h0->SetBinError(402,5.09902);
   hcal_h0->SetBinError(403,5.385165);
   hcal_h0->SetBinError(404,6.324555);
   hcal_h0->SetBinError(405,6.557439);
   hcal_h0->SetBinError(406,5.744563);
   hcal_h0->SetBinError(407,6);
   hcal_h0->SetBinError(408,5.09902);
   hcal_h0->SetBinError(409,5);
   hcal_h0->SetBinError(410,3.741657);
   hcal_h0->SetBinError(411,5.291503);
   hcal_h0->SetBinError(412,4.472136);
   hcal_h0->SetBinError(413,5);
   hcal_h0->SetBinError(414,5.291503);
   hcal_h0->SetBinError(415,5.09902);
   hcal_h0->SetBinError(416,4.690416);
   hcal_h0->SetBinError(417,5.09902);
   hcal_h0->SetBinError(418,4.898979);
   hcal_h0->SetBinError(419,4.358899);
   hcal_h0->SetBinError(420,5.656854);
   hcal_h0->SetBinError(421,4.472136);
   hcal_h0->SetBinError(422,4.582576);
   hcal_h0->SetBinError(423,4.690416);
   hcal_h0->SetBinError(424,4.358899);
   hcal_h0->SetBinError(425,4.795832);
   hcal_h0->SetBinError(426,4.472136);
   hcal_h0->SetBinError(427,4.472136);
   hcal_h0->SetBinError(428,4.472136);
   hcal_h0->SetBinError(429,5);
   hcal_h0->SetBinError(430,4.472136);
   hcal_h0->SetBinError(431,4.795832);
   hcal_h0->SetBinError(432,4.898979);
   hcal_h0->SetBinError(433,4.898979);
   hcal_h0->SetBinError(434,4.242641);
   hcal_h0->SetBinError(435,4.582576);
   hcal_h0->SetBinError(436,4);
   hcal_h0->SetBinError(437,3.872983);
   hcal_h0->SetBinError(438,4.472136);
   hcal_h0->SetBinError(439,4.358899);
   hcal_h0->SetBinError(440,3.605551);
   hcal_h0->SetBinError(441,3.464102);
   hcal_h0->SetBinError(442,4.242641);
   hcal_h0->SetBinError(443,2.645751);
   hcal_h0->SetBinError(444,4.690416);
   hcal_h0->SetBinError(445,3.316625);
   hcal_h0->SetBinError(446,4);
   hcal_h0->SetBinError(447,3.741657);
   hcal_h0->SetBinError(448,3.872983);
   hcal_h0->SetBinError(449,4.358899);
   hcal_h0->SetBinError(450,3.464102);
   hcal_h0->SetBinError(451,3.162278);
   hcal_h0->SetBinError(452,3.872983);
   hcal_h0->SetBinError(453,3.464102);
   hcal_h0->SetBinError(454,4);
   hcal_h0->SetBinError(455,4.123106);
   hcal_h0->SetBinError(456,3.464102);
   hcal_h0->SetBinError(457,3.741657);
   hcal_h0->SetBinError(458,3.316625);
   hcal_h0->SetBinError(459,3.872983);
   hcal_h0->SetBinError(460,4.123106);
   hcal_h0->SetBinError(461,3.741657);
   hcal_h0->SetBinError(462,2.645751);
   hcal_h0->SetBinError(463,4);
   hcal_h0->SetBinError(464,3.316625);
   hcal_h0->SetBinError(465,2.828427);
   hcal_h0->SetBinError(466,2.828427);
   hcal_h0->SetBinError(467,3.316625);
   hcal_h0->SetBinError(468,2.645751);
   hcal_h0->SetBinError(469,2.645751);
   hcal_h0->SetBinError(470,3.162278);
   hcal_h0->SetBinError(471,3.872983);
   hcal_h0->SetBinError(472,3.162278);
   hcal_h0->SetBinError(473,3.741657);
   hcal_h0->SetBinError(474,3.741657);
   hcal_h0->SetBinError(475,3.316625);
   hcal_h0->SetBinError(476,2.828427);
   hcal_h0->SetBinError(477,1.732051);
   hcal_h0->SetBinError(478,2.44949);
   hcal_h0->SetBinError(479,3.464102);
   hcal_h0->SetBinError(480,3.316625);
   hcal_h0->SetBinError(481,3.162278);
   hcal_h0->SetBinError(482,2);
   hcal_h0->SetBinError(483,3.741657);
   hcal_h0->SetBinError(484,2.828427);
   hcal_h0->SetBinError(485,3.162278);
   hcal_h0->SetBinError(486,3.162278);
   hcal_h0->SetBinError(487,2.44949);
   hcal_h0->SetBinError(488,2.44949);
   hcal_h0->SetBinError(489,3.464102);
   hcal_h0->SetBinError(490,3.162278);
   hcal_h0->SetBinError(491,3.162278);
   hcal_h0->SetBinError(492,1.732051);
   hcal_h0->SetBinError(493,3.316625);
   hcal_h0->SetBinError(494,3.162278);
   hcal_h0->SetBinError(495,1);
   hcal_h0->SetBinError(496,2.645751);
   hcal_h0->SetBinError(497,2.828427);
   hcal_h0->SetBinError(498,2.44949);
   hcal_h0->SetBinError(499,2.828427);
   hcal_h0->SetBinError(500,2.645751);
   hcal_h0->SetBinError(501,1.414214);
   hcal_h0->SetBinError(502,2.645751);
   hcal_h0->SetBinError(503,1.414214);
   hcal_h0->SetBinError(504,2);
   hcal_h0->SetBinError(505,2.44949);
   hcal_h0->SetBinError(506,1.732051);
   hcal_h0->SetBinError(507,2.645751);
   hcal_h0->SetBinError(508,2.236068);
   hcal_h0->SetBinError(509,1.732051);
   hcal_h0->SetBinError(510,2.236068);
   hcal_h0->SetBinError(511,2);
   hcal_h0->SetBinError(512,2);
   hcal_h0->SetBinError(513,1);
   hcal_h0->SetBinError(514,2.645751);
   hcal_h0->SetBinError(515,2.44949);
   hcal_h0->SetBinError(516,2);
   hcal_h0->SetBinError(517,2.236068);
   hcal_h0->SetBinError(518,2);
   hcal_h0->SetBinError(519,1.414214);
   hcal_h0->SetBinError(520,1.732051);
   hcal_h0->SetBinError(521,2.236068);
   hcal_h0->SetBinError(522,2);
   hcal_h0->SetBinError(523,2);
   hcal_h0->SetBinError(524,2.645751);
   hcal_h0->SetBinError(525,2.645751);
   hcal_h0->SetBinError(526,2);
   hcal_h0->SetBinError(527,1.414214);
   hcal_h0->SetBinError(528,1.732051);
   hcal_h0->SetBinError(529,2.236068);
   hcal_h0->SetBinError(530,2);
   hcal_h0->SetBinError(531,2.44949);
   hcal_h0->SetBinError(532,1.414214);
   hcal_h0->SetBinError(533,2.236068);
   hcal_h0->SetBinError(534,1.414214);
   hcal_h0->SetBinError(535,1);
   hcal_h0->SetBinError(538,1.732051);
   hcal_h0->SetBinError(539,1.732051);
   hcal_h0->SetBinError(540,2.44949);
   hcal_h0->SetBinError(541,1.414214);
   hcal_h0->SetBinError(542,2);
   hcal_h0->SetBinError(543,2.44949);
   hcal_h0->SetBinError(544,2);
   hcal_h0->SetBinError(545,2);
   hcal_h0->SetBinError(546,1.732051);
   hcal_h0->SetBinError(547,1);
   hcal_h0->SetBinError(548,1.732051);
   hcal_h0->SetBinError(549,1);
   hcal_h0->SetBinError(551,2);
   hcal_h0->SetBinError(552,2.236068);
   hcal_h0->SetBinError(553,1);
   hcal_h0->SetBinError(554,1.732051);
   hcal_h0->SetBinError(555,1);
   hcal_h0->SetBinError(558,1);
   hcal_h0->SetBinError(559,1.414214);
   hcal_h0->SetBinError(560,2);
   hcal_h0->SetBinError(561,1.414214);
   hcal_h0->SetBinError(562,1.732051);
   hcal_h0->SetBinError(563,1.732051);
   hcal_h0->SetBinError(564,1.414214);
   hcal_h0->SetBinError(566,1);
   hcal_h0->SetBinError(567,1.414214);
   hcal_h0->SetBinError(568,2.236068);
   hcal_h0->SetBinError(569,1.732051);
   hcal_h0->SetBinError(570,1.732051);
   hcal_h0->SetBinError(571,1);
   hcal_h0->SetBinError(572,1);
   hcal_h0->SetBinError(575,1.414214);
   hcal_h0->SetBinError(576,1);
   hcal_h0->SetBinError(577,1.414214);
   hcal_h0->SetBinError(580,1);
   hcal_h0->SetBinError(581,2.236068);
   hcal_h0->SetBinError(583,1);
   hcal_h0->SetBinError(584,2.236068);
   hcal_h0->SetBinError(586,1);
   hcal_h0->SetBinError(587,1);
   hcal_h0->SetBinError(589,1);
   hcal_h0->SetBinError(590,1);
   hcal_h0->SetBinError(591,1);
   hcal_h0->SetBinError(592,1.414214);
   hcal_h0->SetBinError(594,1);
   hcal_h0->SetBinError(596,1);
   hcal_h0->SetBinError(597,1);
   hcal_h0->SetBinError(599,1.414214);
   hcal_h0->SetBinError(600,1);
   hcal_h0->SetBinError(604,1);
   hcal_h0->SetBinError(605,1);
   hcal_h0->SetBinError(608,1);
   hcal_h0->SetBinError(609,1);
   hcal_h0->SetBinError(610,1);
   hcal_h0->SetBinError(611,1.414214);
   hcal_h0->SetBinError(614,1.414214);
   hcal_h0->SetBinError(616,1.732051);
   hcal_h0->SetBinError(617,1.414214);
   hcal_h0->SetBinError(619,1);
   hcal_h0->SetBinError(621,1);
   hcal_h0->SetBinError(622,1.732051);
   hcal_h0->SetBinError(624,1);
   hcal_h0->SetBinError(629,1);
   hcal_h0->SetBinError(631,1.414214);
   hcal_h0->SetBinError(634,1);
   hcal_h0->SetBinError(635,1);
   hcal_h0->SetBinError(636,1);
   hcal_h0->SetBinError(637,1);
   hcal_h0->SetBinError(638,1);
   hcal_h0->SetBinError(639,1);
   hcal_h0->SetBinError(640,1.732051);
   hcal_h0->SetBinError(643,1);
   hcal_h0->SetBinError(644,1);
   hcal_h0->SetBinError(648,1);
   hcal_h0->SetBinError(651,1);
   hcal_h0->SetBinError(655,1.414214);
   hcal_h0->SetBinError(661,1);
   hcal_h0->SetBinError(663,1);
   hcal_h0->SetBinError(665,1);
   hcal_h0->SetBinError(667,1);
   hcal_h0->SetBinError(669,1);
   hcal_h0->SetBinError(671,1);
   hcal_h0->SetBinError(672,1.414214);
   hcal_h0->SetBinError(676,1);
   hcal_h0->SetBinError(689,1);
   hcal_h0->SetBinError(692,1);
   hcal_h0->SetBinError(696,1);
   hcal_h0->SetBinError(700,1);
   hcal_h0->SetBinError(703,1);
   hcal_h0->SetBinError(706,1);
   hcal_h0->SetBinError(730,1);
   hcal_h0->SetBinError(745,1.414214);
   hcal_h0->SetBinError(748,1);
   hcal_h0->SetBinError(758,1);
   hcal_h0->SetBinError(765,1);
   hcal_h0->SetBinError(772,1);
   hcal_h0->SetBinError(780,1);
   hcal_h0->SetBinError(790,1);
   hcal_h0->SetBinError(821,1);
   hcal_h0->SetBinError(844,1);
   hcal_h0->SetBinError(859,1);
   hcal_h0->SetBinError(872,1);
   hcal_h0->SetBinError(905,1);
   hcal_h0->SetBinError(915,1);
   hcal_h0->SetBinError(935,1);
   hcal_h0->SetBinError(974,1);
   hcal_h0->SetBinError(980,1);
   hcal_h0->SetBinError(994,1);
   hcal_h0->SetBinError(1015,1);
   hcal_h0->SetBinError(1095,1);
   hcal_h0->SetBinError(1157,1);
   hcal_h0->SetBinError(1207,1);
   hcal_h0->SetBinError(1266,1);
   hcal_h0->SetBinError(1291,1);
   hcal_h0->SetBinError(1368,1);
   hcal_h0->SetBinError(1502,1);
   hcal_h0->SetBinError(1621,1);
   hcal_h0->SetBinError(1687,1);
   hcal_h0->SetMaximum(1.633987e+08);
   hcal_h0->SetEntries(1.836351e+07);

   ci = TColor::GetColor("#33cc66");
   hcal_h0->SetFillColor(ci);
   hcal_h0->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h0->GetXaxis()->SetRange(50,82);
   hcal_h0->GetXaxis()->SetLabelFont(42);
   hcal_h0->GetXaxis()->SetLabelSize(0.035);
   hcal_h0->GetXaxis()->SetTitleSize(0.035);
   hcal_h0->GetXaxis()->SetTitleFont(42);
   hcal_h0->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h0->GetYaxis()->SetLabelFont(42);
   hcal_h0->GetYaxis()->SetLabelSize(0.035);
   hcal_h0->GetYaxis()->SetTitleSize(0.035);
   hcal_h0->GetYaxis()->SetTitleFont(42);
   hcal_h0->GetZaxis()->SetLabelFont(42);
   hcal_h0->GetZaxis()->SetLabelSize(0.035);
   hcal_h0->GetZaxis()->SetTitleSize(0.035);
   hcal_h0->GetZaxis()->SetTitleFont(42);
   hcal_h0->Draw("hist same");
   
   TH1F *hcal_h0 = new TH1F("hcal_h0","",9000,0,2000);
   hcal_h0->SetBinContent(3,3267974);
   hcal_h0->SetBinContent(4,2185758);
   hcal_h0->SetBinContent(5,1574369);
   hcal_h0->SetBinContent(6,1339521);
   hcal_h0->SetBinContent(7,1144254);
   hcal_h0->SetBinContent(8,960957);
   hcal_h0->SetBinContent(9,796779);
   hcal_h0->SetBinContent(10,663761);
   hcal_h0->SetBinContent(11,560464);
   hcal_h0->SetBinContent(12,482041);
   hcal_h0->SetBinContent(13,419984);
   hcal_h0->SetBinContent(14,369775);
   hcal_h0->SetBinContent(15,326062);
   hcal_h0->SetBinContent(16,289519);
   hcal_h0->SetBinContent(17,258804);
   hcal_h0->SetBinContent(18,232488);
   hcal_h0->SetBinContent(19,208971);
   hcal_h0->SetBinContent(20,188361);
   hcal_h0->SetBinContent(21,171077);
   hcal_h0->SetBinContent(22,155937);
   hcal_h0->SetBinContent(23,142012);
   hcal_h0->SetBinContent(24,130404);
   hcal_h0->SetBinContent(25,120572);
   hcal_h0->SetBinContent(26,111251);
   hcal_h0->SetBinContent(27,102889);
   hcal_h0->SetBinContent(28,96202);
   hcal_h0->SetBinContent(29,89338);
   hcal_h0->SetBinContent(30,84045);
   hcal_h0->SetBinContent(31,78287);
   hcal_h0->SetBinContent(32,73136);
   hcal_h0->SetBinContent(33,68634);
   hcal_h0->SetBinContent(34,64377);
   hcal_h0->SetBinContent(35,60399);
   hcal_h0->SetBinContent(36,57284);
   hcal_h0->SetBinContent(37,54062);
   hcal_h0->SetBinContent(38,51356);
   hcal_h0->SetBinContent(39,48579);
   hcal_h0->SetBinContent(40,45785);
   hcal_h0->SetBinContent(41,43436);
   hcal_h0->SetBinContent(42,40910);
   hcal_h0->SetBinContent(43,38959);
   hcal_h0->SetBinContent(44,37310);
   hcal_h0->SetBinContent(45,35661);
   hcal_h0->SetBinContent(46,33753);
   hcal_h0->SetBinContent(47,32485);
   hcal_h0->SetBinContent(48,30976);
   hcal_h0->SetBinContent(49,29640);
   hcal_h0->SetBinContent(50,28225);
   hcal_h0->SetBinContent(51,27404);
   hcal_h0->SetBinContent(52,25943);
   hcal_h0->SetBinContent(53,25157);
   hcal_h0->SetBinContent(54,24218);
   hcal_h0->SetBinContent(55,23258);
   hcal_h0->SetBinContent(56,22353);
   hcal_h0->SetBinContent(57,21615);
   hcal_h0->SetBinContent(58,20754);
   hcal_h0->SetBinContent(59,20164);
   hcal_h0->SetBinContent(60,19018);
   hcal_h0->SetBinContent(61,18442);
   hcal_h0->SetBinContent(62,17778);
   hcal_h0->SetBinContent(63,17215);
   hcal_h0->SetBinContent(64,16419);
   hcal_h0->SetBinContent(65,16170);
   hcal_h0->SetBinContent(66,15683);
   hcal_h0->SetBinContent(67,15019);
   hcal_h0->SetBinContent(68,14584);
   hcal_h0->SetBinContent(69,14111);
   hcal_h0->SetBinContent(70,13709);
   hcal_h0->SetBinContent(71,13106);
   hcal_h0->SetBinContent(72,12806);
   hcal_h0->SetBinContent(73,12624);
   hcal_h0->SetBinContent(74,12156);
   hcal_h0->SetBinContent(75,11669);
   hcal_h0->SetBinContent(76,11419);
   hcal_h0->SetBinContent(77,11153);
   hcal_h0->SetBinContent(78,10764);
   hcal_h0->SetBinContent(79,10618);
   hcal_h0->SetBinContent(80,10237);
   hcal_h0->SetBinContent(81,9843);
   hcal_h0->SetBinContent(82,9848);
   hcal_h0->SetBinContent(83,9415);
   hcal_h0->SetBinContent(84,9044);
   hcal_h0->SetBinContent(85,8929);
   hcal_h0->SetBinContent(86,8730);
   hcal_h0->SetBinContent(87,8303);
   hcal_h0->SetBinContent(88,8289);
   hcal_h0->SetBinContent(89,7816);
   hcal_h0->SetBinContent(90,7728);
   hcal_h0->SetBinContent(91,7538);
   hcal_h0->SetBinContent(92,7342);
   hcal_h0->SetBinContent(93,6924);
   hcal_h0->SetBinContent(94,6899);
   hcal_h0->SetBinContent(95,6730);
   hcal_h0->SetBinContent(96,6453);
   hcal_h0->SetBinContent(97,6234);
   hcal_h0->SetBinContent(98,6177);
   hcal_h0->SetBinContent(99,5914);
   hcal_h0->SetBinContent(100,5801);
   hcal_h0->SetBinContent(101,5755);
   hcal_h0->SetBinContent(102,5583);
   hcal_h0->SetBinContent(103,5457);
   hcal_h0->SetBinContent(104,5325);
   hcal_h0->SetBinContent(105,5324);
   hcal_h0->SetBinContent(106,5049);
   hcal_h0->SetBinContent(107,4866);
   hcal_h0->SetBinContent(108,4808);
   hcal_h0->SetBinContent(109,4745);
   hcal_h0->SetBinContent(110,4575);
   hcal_h0->SetBinContent(111,4422);
   hcal_h0->SetBinContent(112,4237);
   hcal_h0->SetBinContent(113,4292);
   hcal_h0->SetBinContent(114,4256);
   hcal_h0->SetBinContent(115,4065);
   hcal_h0->SetBinContent(116,4015);
   hcal_h0->SetBinContent(117,3902);
   hcal_h0->SetBinContent(118,3813);
   hcal_h0->SetBinContent(119,3715);
   hcal_h0->SetBinContent(120,3580);
   hcal_h0->SetBinContent(121,3443);
   hcal_h0->SetBinContent(122,3496);
   hcal_h0->SetBinContent(123,3336);
   hcal_h0->SetBinContent(124,3250);
   hcal_h0->SetBinContent(125,3271);
   hcal_h0->SetBinContent(126,3066);
   hcal_h0->SetBinContent(127,3048);
   hcal_h0->SetBinContent(128,2867);
   hcal_h0->SetBinContent(129,2947);
   hcal_h0->SetBinContent(130,2933);
   hcal_h0->SetBinContent(131,2826);
   hcal_h0->SetBinContent(132,2817);
   hcal_h0->SetBinContent(133,2799);
   hcal_h0->SetBinContent(134,2690);
   hcal_h0->SetBinContent(135,2584);
   hcal_h0->SetBinContent(136,2517);
   hcal_h0->SetBinContent(137,2545);
   hcal_h0->SetBinContent(138,2462);
   hcal_h0->SetBinContent(139,2381);
   hcal_h0->SetBinContent(140,2358);
   hcal_h0->SetBinContent(141,2273);
   hcal_h0->SetBinContent(142,2226);
   hcal_h0->SetBinContent(143,2223);
   hcal_h0->SetBinContent(144,2253);
   hcal_h0->SetBinContent(145,2097);
   hcal_h0->SetBinContent(146,2065);
   hcal_h0->SetBinContent(147,2033);
   hcal_h0->SetBinContent(148,1950);
   hcal_h0->SetBinContent(149,1947);
   hcal_h0->SetBinContent(150,1915);
   hcal_h0->SetBinContent(151,1879);
   hcal_h0->SetBinContent(152,1816);
   hcal_h0->SetBinContent(153,1779);
   hcal_h0->SetBinContent(154,1798);
   hcal_h0->SetBinContent(155,1666);
   hcal_h0->SetBinContent(156,1717);
   hcal_h0->SetBinContent(157,1607);
   hcal_h0->SetBinContent(158,1671);
   hcal_h0->SetBinContent(159,1605);
   hcal_h0->SetBinContent(160,1649);
   hcal_h0->SetBinContent(161,1536);
   hcal_h0->SetBinContent(162,1580);
   hcal_h0->SetBinContent(163,1553);
   hcal_h0->SetBinContent(164,1483);
   hcal_h0->SetBinContent(165,1388);
   hcal_h0->SetBinContent(166,1475);
   hcal_h0->SetBinContent(167,1394);
   hcal_h0->SetBinContent(168,1398);
   hcal_h0->SetBinContent(169,1302);
   hcal_h0->SetBinContent(170,1251);
   hcal_h0->SetBinContent(171,1220);
   hcal_h0->SetBinContent(172,1157);
   hcal_h0->SetBinContent(173,1253);
   hcal_h0->SetBinContent(174,1198);
   hcal_h0->SetBinContent(175,1187);
   hcal_h0->SetBinContent(176,1192);
   hcal_h0->SetBinContent(177,1039);
   hcal_h0->SetBinContent(178,1153);
   hcal_h0->SetBinContent(179,1099);
   hcal_h0->SetBinContent(180,1077);
   hcal_h0->SetBinContent(181,1071);
   hcal_h0->SetBinContent(182,1052);
   hcal_h0->SetBinContent(183,963);
   hcal_h0->SetBinContent(184,996);
   hcal_h0->SetBinContent(185,976);
   hcal_h0->SetBinContent(186,961);
   hcal_h0->SetBinContent(187,946);
   hcal_h0->SetBinContent(188,962);
   hcal_h0->SetBinContent(189,955);
   hcal_h0->SetBinContent(190,866);
   hcal_h0->SetBinContent(191,921);
   hcal_h0->SetBinContent(192,834);
   hcal_h0->SetBinContent(193,873);
   hcal_h0->SetBinContent(194,820);
   hcal_h0->SetBinContent(195,814);
   hcal_h0->SetBinContent(196,801);
   hcal_h0->SetBinContent(197,770);
   hcal_h0->SetBinContent(198,770);
   hcal_h0->SetBinContent(199,774);
   hcal_h0->SetBinContent(200,751);
   hcal_h0->SetBinContent(201,710);
   hcal_h0->SetBinContent(202,712);
   hcal_h0->SetBinContent(203,714);
   hcal_h0->SetBinContent(204,680);
   hcal_h0->SetBinContent(205,648);
   hcal_h0->SetBinContent(206,652);
   hcal_h0->SetBinContent(207,717);
   hcal_h0->SetBinContent(208,692);
   hcal_h0->SetBinContent(209,631);
   hcal_h0->SetBinContent(210,670);
   hcal_h0->SetBinContent(211,614);
   hcal_h0->SetBinContent(212,636);
   hcal_h0->SetBinContent(213,596);
   hcal_h0->SetBinContent(214,602);
   hcal_h0->SetBinContent(215,540);
   hcal_h0->SetBinContent(216,573);
   hcal_h0->SetBinContent(217,534);
   hcal_h0->SetBinContent(218,564);
   hcal_h0->SetBinContent(219,540);
   hcal_h0->SetBinContent(220,519);
   hcal_h0->SetBinContent(221,504);
   hcal_h0->SetBinContent(222,519);
   hcal_h0->SetBinContent(223,506);
   hcal_h0->SetBinContent(224,500);
   hcal_h0->SetBinContent(225,495);
   hcal_h0->SetBinContent(226,518);
   hcal_h0->SetBinContent(227,509);
   hcal_h0->SetBinContent(228,437);
   hcal_h0->SetBinContent(229,474);
   hcal_h0->SetBinContent(230,484);
   hcal_h0->SetBinContent(231,444);
   hcal_h0->SetBinContent(232,436);
   hcal_h0->SetBinContent(233,439);
   hcal_h0->SetBinContent(234,415);
   hcal_h0->SetBinContent(235,446);
   hcal_h0->SetBinContent(236,436);
   hcal_h0->SetBinContent(237,410);
   hcal_h0->SetBinContent(238,411);
   hcal_h0->SetBinContent(239,384);
   hcal_h0->SetBinContent(240,367);
   hcal_h0->SetBinContent(241,346);
   hcal_h0->SetBinContent(242,389);
   hcal_h0->SetBinContent(243,354);
   hcal_h0->SetBinContent(244,364);
   hcal_h0->SetBinContent(245,332);
   hcal_h0->SetBinContent(246,351);
   hcal_h0->SetBinContent(247,340);
   hcal_h0->SetBinContent(248,349);
   hcal_h0->SetBinContent(249,306);
   hcal_h0->SetBinContent(250,328);
   hcal_h0->SetBinContent(251,301);
   hcal_h0->SetBinContent(252,307);
   hcal_h0->SetBinContent(253,295);
   hcal_h0->SetBinContent(254,290);
   hcal_h0->SetBinContent(255,302);
   hcal_h0->SetBinContent(256,310);
   hcal_h0->SetBinContent(257,315);
   hcal_h0->SetBinContent(258,285);
   hcal_h0->SetBinContent(259,296);
   hcal_h0->SetBinContent(260,268);
   hcal_h0->SetBinContent(261,286);
   hcal_h0->SetBinContent(262,256);
   hcal_h0->SetBinContent(263,254);
   hcal_h0->SetBinContent(264,265);
   hcal_h0->SetBinContent(265,276);
   hcal_h0->SetBinContent(266,263);
   hcal_h0->SetBinContent(267,260);
   hcal_h0->SetBinContent(268,237);
   hcal_h0->SetBinContent(269,258);
   hcal_h0->SetBinContent(270,248);
   hcal_h0->SetBinContent(271,232);
   hcal_h0->SetBinContent(272,248);
   hcal_h0->SetBinContent(273,222);
   hcal_h0->SetBinContent(274,195);
   hcal_h0->SetBinContent(275,231);
   hcal_h0->SetBinContent(276,252);
   hcal_h0->SetBinContent(277,199);
   hcal_h0->SetBinContent(278,217);
   hcal_h0->SetBinContent(279,226);
   hcal_h0->SetBinContent(280,199);
   hcal_h0->SetBinContent(281,159);
   hcal_h0->SetBinContent(282,202);
   hcal_h0->SetBinContent(283,187);
   hcal_h0->SetBinContent(284,173);
   hcal_h0->SetBinContent(285,155);
   hcal_h0->SetBinContent(286,202);
   hcal_h0->SetBinContent(287,164);
   hcal_h0->SetBinContent(288,155);
   hcal_h0->SetBinContent(289,196);
   hcal_h0->SetBinContent(290,187);
   hcal_h0->SetBinContent(291,160);
   hcal_h0->SetBinContent(292,205);
   hcal_h0->SetBinContent(293,173);
   hcal_h0->SetBinContent(294,164);
   hcal_h0->SetBinContent(295,160);
   hcal_h0->SetBinContent(296,147);
   hcal_h0->SetBinContent(297,168);
   hcal_h0->SetBinContent(298,163);
   hcal_h0->SetBinContent(299,156);
   hcal_h0->SetBinContent(300,159);
   hcal_h0->SetBinContent(301,132);
   hcal_h0->SetBinContent(302,145);
   hcal_h0->SetBinContent(303,126);
   hcal_h0->SetBinContent(304,135);
   hcal_h0->SetBinContent(305,131);
   hcal_h0->SetBinContent(306,132);
   hcal_h0->SetBinContent(307,136);
   hcal_h0->SetBinContent(308,128);
   hcal_h0->SetBinContent(309,129);
   hcal_h0->SetBinContent(310,143);
   hcal_h0->SetBinContent(311,126);
   hcal_h0->SetBinContent(312,133);
   hcal_h0->SetBinContent(313,124);
   hcal_h0->SetBinContent(314,126);
   hcal_h0->SetBinContent(315,141);
   hcal_h0->SetBinContent(316,87);
   hcal_h0->SetBinContent(317,118);
   hcal_h0->SetBinContent(318,121);
   hcal_h0->SetBinContent(319,110);
   hcal_h0->SetBinContent(320,110);
   hcal_h0->SetBinContent(321,113);
   hcal_h0->SetBinContent(322,87);
   hcal_h0->SetBinContent(323,111);
   hcal_h0->SetBinContent(324,116);
   hcal_h0->SetBinContent(325,112);
   hcal_h0->SetBinContent(326,97);
   hcal_h0->SetBinContent(327,105);
   hcal_h0->SetBinContent(328,97);
   hcal_h0->SetBinContent(329,85);
   hcal_h0->SetBinContent(330,93);
   hcal_h0->SetBinContent(331,109);
   hcal_h0->SetBinContent(332,72);
   hcal_h0->SetBinContent(333,71);
   hcal_h0->SetBinContent(334,80);
   hcal_h0->SetBinContent(335,82);
   hcal_h0->SetBinContent(336,88);
   hcal_h0->SetBinContent(337,80);
   hcal_h0->SetBinContent(338,67);
   hcal_h0->SetBinContent(339,78);
   hcal_h0->SetBinContent(340,84);
   hcal_h0->SetBinContent(341,72);
   hcal_h0->SetBinContent(342,67);
   hcal_h0->SetBinContent(343,70);
   hcal_h0->SetBinContent(344,73);
   hcal_h0->SetBinContent(345,63);
   hcal_h0->SetBinContent(346,61);
   hcal_h0->SetBinContent(347,73);
   hcal_h0->SetBinContent(348,76);
   hcal_h0->SetBinContent(349,74);
   hcal_h0->SetBinContent(350,70);
   hcal_h0->SetBinContent(351,57);
   hcal_h0->SetBinContent(352,68);
   hcal_h0->SetBinContent(353,53);
   hcal_h0->SetBinContent(354,72);
   hcal_h0->SetBinContent(355,65);
   hcal_h0->SetBinContent(356,75);
   hcal_h0->SetBinContent(357,72);
   hcal_h0->SetBinContent(358,72);
   hcal_h0->SetBinContent(359,67);
   hcal_h0->SetBinContent(360,54);
   hcal_h0->SetBinContent(361,47);
   hcal_h0->SetBinContent(362,50);
   hcal_h0->SetBinContent(363,48);
   hcal_h0->SetBinContent(364,60);
   hcal_h0->SetBinContent(365,55);
   hcal_h0->SetBinContent(366,51);
   hcal_h0->SetBinContent(367,43);
   hcal_h0->SetBinContent(368,57);
   hcal_h0->SetBinContent(369,58);
   hcal_h0->SetBinContent(370,43);
   hcal_h0->SetBinContent(371,41);
   hcal_h0->SetBinContent(372,57);
   hcal_h0->SetBinContent(373,49);
   hcal_h0->SetBinContent(374,46);
   hcal_h0->SetBinContent(375,45);
   hcal_h0->SetBinContent(376,44);
   hcal_h0->SetBinContent(377,38);
   hcal_h0->SetBinContent(378,40);
   hcal_h0->SetBinContent(379,42);
   hcal_h0->SetBinContent(380,47);
   hcal_h0->SetBinContent(381,40);
   hcal_h0->SetBinContent(382,50);
   hcal_h0->SetBinContent(383,37);
   hcal_h0->SetBinContent(384,41);
   hcal_h0->SetBinContent(385,46);
   hcal_h0->SetBinContent(386,56);
   hcal_h0->SetBinContent(387,33);
   hcal_h0->SetBinContent(388,34);
   hcal_h0->SetBinContent(389,49);
   hcal_h0->SetBinContent(390,41);
   hcal_h0->SetBinContent(391,41);
   hcal_h0->SetBinContent(392,21);
   hcal_h0->SetBinContent(393,34);
   hcal_h0->SetBinContent(394,31);
   hcal_h0->SetBinContent(395,39);
   hcal_h0->SetBinContent(396,35);
   hcal_h0->SetBinContent(397,42);
   hcal_h0->SetBinContent(398,33);
   hcal_h0->SetBinContent(399,30);
   hcal_h0->SetBinContent(400,46);
   hcal_h0->SetBinContent(401,28);
   hcal_h0->SetBinContent(402,26);
   hcal_h0->SetBinContent(403,29);
   hcal_h0->SetBinContent(404,40);
   hcal_h0->SetBinContent(405,43);
   hcal_h0->SetBinContent(406,33);
   hcal_h0->SetBinContent(407,36);
   hcal_h0->SetBinContent(408,26);
   hcal_h0->SetBinContent(409,25);
   hcal_h0->SetBinContent(410,14);
   hcal_h0->SetBinContent(411,28);
   hcal_h0->SetBinContent(412,20);
   hcal_h0->SetBinContent(413,25);
   hcal_h0->SetBinContent(414,28);
   hcal_h0->SetBinContent(415,26);
   hcal_h0->SetBinContent(416,22);
   hcal_h0->SetBinContent(417,26);
   hcal_h0->SetBinContent(418,24);
   hcal_h0->SetBinContent(419,19);
   hcal_h0->SetBinContent(420,32);
   hcal_h0->SetBinContent(421,20);
   hcal_h0->SetBinContent(422,21);
   hcal_h0->SetBinContent(423,22);
   hcal_h0->SetBinContent(424,19);
   hcal_h0->SetBinContent(425,23);
   hcal_h0->SetBinContent(426,20);
   hcal_h0->SetBinContent(427,20);
   hcal_h0->SetBinContent(428,20);
   hcal_h0->SetBinContent(429,25);
   hcal_h0->SetBinContent(430,20);
   hcal_h0->SetBinContent(431,23);
   hcal_h0->SetBinContent(432,24);
   hcal_h0->SetBinContent(433,24);
   hcal_h0->SetBinContent(434,18);
   hcal_h0->SetBinContent(435,21);
   hcal_h0->SetBinContent(436,16);
   hcal_h0->SetBinContent(437,15);
   hcal_h0->SetBinContent(438,20);
   hcal_h0->SetBinContent(439,19);
   hcal_h0->SetBinContent(440,13);
   hcal_h0->SetBinContent(441,12);
   hcal_h0->SetBinContent(442,18);
   hcal_h0->SetBinContent(443,7);
   hcal_h0->SetBinContent(444,22);
   hcal_h0->SetBinContent(445,11);
   hcal_h0->SetBinContent(446,16);
   hcal_h0->SetBinContent(447,14);
   hcal_h0->SetBinContent(448,15);
   hcal_h0->SetBinContent(449,19);
   hcal_h0->SetBinContent(450,12);
   hcal_h0->SetBinContent(451,10);
   hcal_h0->SetBinContent(452,15);
   hcal_h0->SetBinContent(453,12);
   hcal_h0->SetBinContent(454,16);
   hcal_h0->SetBinContent(455,17);
   hcal_h0->SetBinContent(456,12);
   hcal_h0->SetBinContent(457,14);
   hcal_h0->SetBinContent(458,11);
   hcal_h0->SetBinContent(459,15);
   hcal_h0->SetBinContent(460,17);
   hcal_h0->SetBinContent(461,14);
   hcal_h0->SetBinContent(462,7);
   hcal_h0->SetBinContent(463,16);
   hcal_h0->SetBinContent(464,11);
   hcal_h0->SetBinContent(465,8);
   hcal_h0->SetBinContent(466,8);
   hcal_h0->SetBinContent(467,11);
   hcal_h0->SetBinContent(468,7);
   hcal_h0->SetBinContent(469,7);
   hcal_h0->SetBinContent(470,10);
   hcal_h0->SetBinContent(471,15);
   hcal_h0->SetBinContent(472,10);
   hcal_h0->SetBinContent(473,14);
   hcal_h0->SetBinContent(474,14);
   hcal_h0->SetBinContent(475,11);
   hcal_h0->SetBinContent(476,8);
   hcal_h0->SetBinContent(477,3);
   hcal_h0->SetBinContent(478,6);
   hcal_h0->SetBinContent(479,12);
   hcal_h0->SetBinContent(480,11);
   hcal_h0->SetBinContent(481,10);
   hcal_h0->SetBinContent(482,4);
   hcal_h0->SetBinContent(483,14);
   hcal_h0->SetBinContent(484,8);
   hcal_h0->SetBinContent(485,10);
   hcal_h0->SetBinContent(486,10);
   hcal_h0->SetBinContent(487,6);
   hcal_h0->SetBinContent(488,6);
   hcal_h0->SetBinContent(489,12);
   hcal_h0->SetBinContent(490,10);
   hcal_h0->SetBinContent(491,10);
   hcal_h0->SetBinContent(492,3);
   hcal_h0->SetBinContent(493,11);
   hcal_h0->SetBinContent(494,10);
   hcal_h0->SetBinContent(495,1);
   hcal_h0->SetBinContent(496,7);
   hcal_h0->SetBinContent(497,8);
   hcal_h0->SetBinContent(498,6);
   hcal_h0->SetBinContent(499,8);
   hcal_h0->SetBinContent(500,7);
   hcal_h0->SetBinContent(501,2);
   hcal_h0->SetBinContent(502,7);
   hcal_h0->SetBinContent(503,2);
   hcal_h0->SetBinContent(504,4);
   hcal_h0->SetBinContent(505,6);
   hcal_h0->SetBinContent(506,3);
   hcal_h0->SetBinContent(507,7);
   hcal_h0->SetBinContent(508,5);
   hcal_h0->SetBinContent(509,3);
   hcal_h0->SetBinContent(510,5);
   hcal_h0->SetBinContent(511,4);
   hcal_h0->SetBinContent(512,4);
   hcal_h0->SetBinContent(513,1);
   hcal_h0->SetBinContent(514,7);
   hcal_h0->SetBinContent(515,6);
   hcal_h0->SetBinContent(516,4);
   hcal_h0->SetBinContent(517,5);
   hcal_h0->SetBinContent(518,4);
   hcal_h0->SetBinContent(519,2);
   hcal_h0->SetBinContent(520,3);
   hcal_h0->SetBinContent(521,5);
   hcal_h0->SetBinContent(522,4);
   hcal_h0->SetBinContent(523,4);
   hcal_h0->SetBinContent(524,7);
   hcal_h0->SetBinContent(525,7);
   hcal_h0->SetBinContent(526,4);
   hcal_h0->SetBinContent(527,2);
   hcal_h0->SetBinContent(528,3);
   hcal_h0->SetBinContent(529,5);
   hcal_h0->SetBinContent(530,4);
   hcal_h0->SetBinContent(531,6);
   hcal_h0->SetBinContent(532,2);
   hcal_h0->SetBinContent(533,5);
   hcal_h0->SetBinContent(534,2);
   hcal_h0->SetBinContent(535,1);
   hcal_h0->SetBinContent(538,3);
   hcal_h0->SetBinContent(539,3);
   hcal_h0->SetBinContent(540,6);
   hcal_h0->SetBinContent(541,2);
   hcal_h0->SetBinContent(542,4);
   hcal_h0->SetBinContent(543,6);
   hcal_h0->SetBinContent(544,4);
   hcal_h0->SetBinContent(545,4);
   hcal_h0->SetBinContent(546,3);
   hcal_h0->SetBinContent(547,1);
   hcal_h0->SetBinContent(548,3);
   hcal_h0->SetBinContent(549,1);
   hcal_h0->SetBinContent(551,4);
   hcal_h0->SetBinContent(552,5);
   hcal_h0->SetBinContent(553,1);
   hcal_h0->SetBinContent(554,3);
   hcal_h0->SetBinContent(555,1);
   hcal_h0->SetBinContent(558,1);
   hcal_h0->SetBinContent(559,2);
   hcal_h0->SetBinContent(560,4);
   hcal_h0->SetBinContent(561,2);
   hcal_h0->SetBinContent(562,3);
   hcal_h0->SetBinContent(563,3);
   hcal_h0->SetBinContent(564,2);
   hcal_h0->SetBinContent(566,1);
   hcal_h0->SetBinContent(567,2);
   hcal_h0->SetBinContent(568,5);
   hcal_h0->SetBinContent(569,3);
   hcal_h0->SetBinContent(570,3);
   hcal_h0->SetBinContent(571,1);
   hcal_h0->SetBinContent(572,1);
   hcal_h0->SetBinContent(575,2);
   hcal_h0->SetBinContent(576,1);
   hcal_h0->SetBinContent(577,2);
   hcal_h0->SetBinContent(580,1);
   hcal_h0->SetBinContent(581,5);
   hcal_h0->SetBinContent(583,1);
   hcal_h0->SetBinContent(584,5);
   hcal_h0->SetBinContent(586,1);
   hcal_h0->SetBinContent(587,1);
   hcal_h0->SetBinContent(589,1);
   hcal_h0->SetBinContent(590,1);
   hcal_h0->SetBinContent(591,1);
   hcal_h0->SetBinContent(592,2);
   hcal_h0->SetBinContent(594,1);
   hcal_h0->SetBinContent(596,1);
   hcal_h0->SetBinContent(597,1);
   hcal_h0->SetBinContent(599,2);
   hcal_h0->SetBinContent(600,1);
   hcal_h0->SetBinContent(604,1);
   hcal_h0->SetBinContent(605,1);
   hcal_h0->SetBinContent(608,1);
   hcal_h0->SetBinContent(609,1);
   hcal_h0->SetBinContent(610,1);
   hcal_h0->SetBinContent(611,2);
   hcal_h0->SetBinContent(614,2);
   hcal_h0->SetBinContent(616,3);
   hcal_h0->SetBinContent(617,2);
   hcal_h0->SetBinContent(619,1);
   hcal_h0->SetBinContent(621,1);
   hcal_h0->SetBinContent(622,3);
   hcal_h0->SetBinContent(624,1);
   hcal_h0->SetBinContent(629,1);
   hcal_h0->SetBinContent(631,2);
   hcal_h0->SetBinContent(634,1);
   hcal_h0->SetBinContent(635,1);
   hcal_h0->SetBinContent(636,1);
   hcal_h0->SetBinContent(637,1);
   hcal_h0->SetBinContent(638,1);
   hcal_h0->SetBinContent(639,1);
   hcal_h0->SetBinContent(640,3);
   hcal_h0->SetBinContent(643,1);
   hcal_h0->SetBinContent(644,1);
   hcal_h0->SetBinContent(648,1);
   hcal_h0->SetBinContent(651,1);
   hcal_h0->SetBinContent(655,2);
   hcal_h0->SetBinContent(661,1);
   hcal_h0->SetBinContent(663,1);
   hcal_h0->SetBinContent(665,1);
   hcal_h0->SetBinContent(667,1);
   hcal_h0->SetBinContent(669,1);
   hcal_h0->SetBinContent(671,1);
   hcal_h0->SetBinContent(672,2);
   hcal_h0->SetBinContent(676,1);
   hcal_h0->SetBinContent(689,1);
   hcal_h0->SetBinContent(692,1);
   hcal_h0->SetBinContent(696,1);
   hcal_h0->SetBinContent(700,1);
   hcal_h0->SetBinContent(703,1);
   hcal_h0->SetBinContent(706,1);
   hcal_h0->SetBinContent(730,1);
   hcal_h0->SetBinContent(745,2);
   hcal_h0->SetBinContent(748,1);
   hcal_h0->SetBinContent(758,1);
   hcal_h0->SetBinContent(765,1);
   hcal_h0->SetBinContent(772,1);
   hcal_h0->SetBinContent(780,1);
   hcal_h0->SetBinContent(790,1);
   hcal_h0->SetBinContent(821,1);
   hcal_h0->SetBinContent(844,1);
   hcal_h0->SetBinContent(859,1);
   hcal_h0->SetBinContent(872,1);
   hcal_h0->SetBinContent(905,1);
   hcal_h0->SetBinContent(915,1);
   hcal_h0->SetBinContent(935,1);
   hcal_h0->SetBinContent(974,1);
   hcal_h0->SetBinContent(980,1);
   hcal_h0->SetBinContent(994,1);
   hcal_h0->SetBinContent(1015,1);
   hcal_h0->SetBinContent(1095,1);
   hcal_h0->SetBinContent(1157,1);
   hcal_h0->SetBinContent(1207,1);
   hcal_h0->SetBinContent(1266,1);
   hcal_h0->SetBinContent(1291,1);
   hcal_h0->SetBinContent(1368,1);
   hcal_h0->SetBinContent(1502,1);
   hcal_h0->SetBinContent(1621,1);
   hcal_h0->SetBinContent(1687,1);
   hcal_h0->SetBinError(3,1807.754);
   hcal_h0->SetBinError(4,1478.431);
   hcal_h0->SetBinError(5,1254.739);
   hcal_h0->SetBinError(6,1157.377);
   hcal_h0->SetBinError(7,1069.698);
   hcal_h0->SetBinError(8,980.2841);
   hcal_h0->SetBinError(9,892.6248);
   hcal_h0->SetBinError(10,814.7153);
   hcal_h0->SetBinError(11,748.6414);
   hcal_h0->SetBinError(12,694.2917);
   hcal_h0->SetBinError(13,648.0617);
   hcal_h0->SetBinError(14,608.0913);
   hcal_h0->SetBinError(15,571.0184);
   hcal_h0->SetBinError(16,538.0697);
   hcal_h0->SetBinError(17,508.7278);
   hcal_h0->SetBinError(18,482.1701);
   hcal_h0->SetBinError(19,457.1335);
   hcal_h0->SetBinError(20,434.0058);
   hcal_h0->SetBinError(21,413.6146);
   hcal_h0->SetBinError(22,394.8886);
   hcal_h0->SetBinError(23,376.8448);
   hcal_h0->SetBinError(24,361.1149);
   hcal_h0->SetBinError(25,347.2348);
   hcal_h0->SetBinError(26,333.5431);
   hcal_h0->SetBinError(27,320.7632);
   hcal_h0->SetBinError(28,310.1645);
   hcal_h0->SetBinError(29,298.8946);
   hcal_h0->SetBinError(30,289.9052);
   hcal_h0->SetBinError(31,279.7981);
   hcal_h0->SetBinError(32,270.4367);
   hcal_h0->SetBinError(33,261.9809);
   hcal_h0->SetBinError(34,253.7262);
   hcal_h0->SetBinError(35,245.7621);
   hcal_h0->SetBinError(36,239.3408);
   hcal_h0->SetBinError(37,232.5124);
   hcal_h0->SetBinError(38,226.6186);
   hcal_h0->SetBinError(39,220.4064);
   hcal_h0->SetBinError(40,213.9743);
   hcal_h0->SetBinError(41,208.4131);
   hcal_h0->SetBinError(42,202.2622);
   hcal_h0->SetBinError(43,197.3803);
   hcal_h0->SetBinError(44,193.158);
   hcal_h0->SetBinError(45,188.8412);
   hcal_h0->SetBinError(46,183.7199);
   hcal_h0->SetBinError(47,180.236);
   hcal_h0->SetBinError(48,176);
   hcal_h0->SetBinError(49,172.1627);
   hcal_h0->SetBinError(50,168.003);
   hcal_h0->SetBinError(51,165.5415);
   hcal_h0->SetBinError(52,161.0683);
   hcal_h0->SetBinError(53,158.6096);
   hcal_h0->SetBinError(54,155.6213);
   hcal_h0->SetBinError(55,152.5057);
   hcal_h0->SetBinError(56,149.5092);
   hcal_h0->SetBinError(57,147.0204);
   hcal_h0->SetBinError(58,144.0625);
   hcal_h0->SetBinError(59,142);
   hcal_h0->SetBinError(60,137.9058);
   hcal_h0->SetBinError(61,135.8013);
   hcal_h0->SetBinError(62,133.3342);
   hcal_h0->SetBinError(63,131.2059);
   hcal_h0->SetBinError(64,128.1366);
   hcal_h0->SetBinError(65,127.1613);
   hcal_h0->SetBinError(66,125.2318);
   hcal_h0->SetBinError(67,122.552);
   hcal_h0->SetBinError(68,120.7642);
   hcal_h0->SetBinError(69,118.7897);
   hcal_h0->SetBinError(70,117.0854);
   hcal_h0->SetBinError(71,114.4814);
   hcal_h0->SetBinError(72,113.1636);
   hcal_h0->SetBinError(73,112.3566);
   hcal_h0->SetBinError(74,110.2543);
   hcal_h0->SetBinError(75,108.0231);
   hcal_h0->SetBinError(76,106.8597);
   hcal_h0->SetBinError(77,105.6078);
   hcal_h0->SetBinError(78,103.7497);
   hcal_h0->SetBinError(79,103.0437);
   hcal_h0->SetBinError(80,101.1781);
   hcal_h0->SetBinError(81,99.21189);
   hcal_h0->SetBinError(82,99.23709);
   hcal_h0->SetBinError(83,97.03092);
   hcal_h0->SetBinError(84,95.09995);
   hcal_h0->SetBinError(85,94.49339);
   hcal_h0->SetBinError(86,93.43447);
   hcal_h0->SetBinError(87,91.1208);
   hcal_h0->SetBinError(88,91.04395);
   hcal_h0->SetBinError(89,88.40814);
   hcal_h0->SetBinError(90,87.90904);
   hcal_h0->SetBinError(91,86.82166);
   hcal_h0->SetBinError(92,85.68547);
   hcal_h0->SetBinError(93,83.21058);
   hcal_h0->SetBinError(94,83.06022);
   hcal_h0->SetBinError(95,82.03658);
   hcal_h0->SetBinError(96,80.33057);
   hcal_h0->SetBinError(97,78.95568);
   hcal_h0->SetBinError(98,78.59389);
   hcal_h0->SetBinError(99,76.90254);
   hcal_h0->SetBinError(100,76.1643);
   hcal_h0->SetBinError(101,75.86172);
   hcal_h0->SetBinError(102,74.71948);
   hcal_h0->SetBinError(103,73.87151);
   hcal_h0->SetBinError(104,72.9726);
   hcal_h0->SetBinError(105,72.96575);
   hcal_h0->SetBinError(106,71.05632);
   hcal_h0->SetBinError(107,69.75672);
   hcal_h0->SetBinError(108,69.33974);
   hcal_h0->SetBinError(109,68.88396);
   hcal_h0->SetBinError(110,67.63875);
   hcal_h0->SetBinError(111,66.49812);
   hcal_h0->SetBinError(112,65.09224);
   hcal_h0->SetBinError(113,65.51336);
   hcal_h0->SetBinError(114,65.23803);
   hcal_h0->SetBinError(115,63.75735);
   hcal_h0->SetBinError(116,63.36403);
   hcal_h0->SetBinError(117,62.46599);
   hcal_h0->SetBinError(118,61.74949);
   hcal_h0->SetBinError(119,60.9508);
   hcal_h0->SetBinError(120,59.8331);
   hcal_h0->SetBinError(121,58.67708);
   hcal_h0->SetBinError(122,59.12698);
   hcal_h0->SetBinError(123,57.75812);
   hcal_h0->SetBinError(124,57.00877);
   hcal_h0->SetBinError(125,57.19266);
   hcal_h0->SetBinError(126,55.37147);
   hcal_h0->SetBinError(127,55.20869);
   hcal_h0->SetBinError(128,53.54437);
   hcal_h0->SetBinError(129,54.28628);
   hcal_h0->SetBinError(130,54.15718);
   hcal_h0->SetBinError(131,53.16014);
   hcal_h0->SetBinError(132,53.07542);
   hcal_h0->SetBinError(133,52.90558);
   hcal_h0->SetBinError(134,51.86521);
   hcal_h0->SetBinError(135,50.83306);
   hcal_h0->SetBinError(136,50.16971);
   hcal_h0->SetBinError(137,50.44799);
   hcal_h0->SetBinError(138,49.61854);
   hcal_h0->SetBinError(139,48.79549);
   hcal_h0->SetBinError(140,48.55924);
   hcal_h0->SetBinError(141,47.67599);
   hcal_h0->SetBinError(142,47.1805);
   hcal_h0->SetBinError(143,47.1487);
   hcal_h0->SetBinError(144,47.46578);
   hcal_h0->SetBinError(145,45.79301);
   hcal_h0->SetBinError(146,45.44227);
   hcal_h0->SetBinError(147,45.0888);
   hcal_h0->SetBinError(148,44.1588);
   hcal_h0->SetBinError(149,44.12482);
   hcal_h0->SetBinError(150,43.76071);
   hcal_h0->SetBinError(151,43.34743);
   hcal_h0->SetBinError(152,42.61455);
   hcal_h0->SetBinError(153,42.17819);
   hcal_h0->SetBinError(154,42.40283);
   hcal_h0->SetBinError(155,40.81666);
   hcal_h0->SetBinError(156,41.4367);
   hcal_h0->SetBinError(157,40.0874);
   hcal_h0->SetBinError(158,40.87787);
   hcal_h0->SetBinError(159,40.06245);
   hcal_h0->SetBinError(160,40.60788);
   hcal_h0->SetBinError(161,39.19184);
   hcal_h0->SetBinError(162,39.74921);
   hcal_h0->SetBinError(163,39.40812);
   hcal_h0->SetBinError(164,38.50974);
   hcal_h0->SetBinError(165,37.25587);
   hcal_h0->SetBinError(166,38.40573);
   hcal_h0->SetBinError(167,37.33631);
   hcal_h0->SetBinError(168,37.38984);
   hcal_h0->SetBinError(169,36.08324);
   hcal_h0->SetBinError(170,35.36948);
   hcal_h0->SetBinError(171,34.9285);
   hcal_h0->SetBinError(172,34.0147);
   hcal_h0->SetBinError(173,35.39774);
   hcal_h0->SetBinError(174,34.61214);
   hcal_h0->SetBinError(175,34.45287);
   hcal_h0->SetBinError(176,34.52535);
   hcal_h0->SetBinError(177,32.23352);
   hcal_h0->SetBinError(178,33.95585);
   hcal_h0->SetBinError(179,33.15117);
   hcal_h0->SetBinError(180,32.81768);
   hcal_h0->SetBinError(181,32.72614);
   hcal_h0->SetBinError(182,32.43455);
   hcal_h0->SetBinError(183,31.03224);
   hcal_h0->SetBinError(184,31.55947);
   hcal_h0->SetBinError(185,31.241);
   hcal_h0->SetBinError(186,31);
   hcal_h0->SetBinError(187,30.75711);
   hcal_h0->SetBinError(188,31.01612);
   hcal_h0->SetBinError(189,30.90307);
   hcal_h0->SetBinError(190,29.42788);
   hcal_h0->SetBinError(191,30.34798);
   hcal_h0->SetBinError(192,28.87906);
   hcal_h0->SetBinError(193,29.54657);
   hcal_h0->SetBinError(194,28.63564);
   hcal_h0->SetBinError(195,28.53069);
   hcal_h0->SetBinError(196,28.30194);
   hcal_h0->SetBinError(197,27.74887);
   hcal_h0->SetBinError(198,27.74887);
   hcal_h0->SetBinError(199,27.82086);
   hcal_h0->SetBinError(200,27.40438);
   hcal_h0->SetBinError(201,26.64583);
   hcal_h0->SetBinError(202,26.68333);
   hcal_h0->SetBinError(203,26.72078);
   hcal_h0->SetBinError(204,26.07681);
   hcal_h0->SetBinError(205,25.45584);
   hcal_h0->SetBinError(206,25.53429);
   hcal_h0->SetBinError(207,26.77686);
   hcal_h0->SetBinError(208,26.30589);
   hcal_h0->SetBinError(209,25.11971);
   hcal_h0->SetBinError(210,25.88436);
   hcal_h0->SetBinError(211,24.77902);
   hcal_h0->SetBinError(212,25.21904);
   hcal_h0->SetBinError(213,24.41311);
   hcal_h0->SetBinError(214,24.53569);
   hcal_h0->SetBinError(215,23.2379);
   hcal_h0->SetBinError(216,23.93742);
   hcal_h0->SetBinError(217,23.10844);
   hcal_h0->SetBinError(218,23.74868);
   hcal_h0->SetBinError(219,23.2379);
   hcal_h0->SetBinError(220,22.78157);
   hcal_h0->SetBinError(221,22.44994);
   hcal_h0->SetBinError(222,22.78157);
   hcal_h0->SetBinError(223,22.49444);
   hcal_h0->SetBinError(224,22.36068);
   hcal_h0->SetBinError(225,22.2486);
   hcal_h0->SetBinError(226,22.75961);
   hcal_h0->SetBinError(227,22.56103);
   hcal_h0->SetBinError(228,20.90454);
   hcal_h0->SetBinError(229,21.77154);
   hcal_h0->SetBinError(230,22);
   hcal_h0->SetBinError(231,21.07131);
   hcal_h0->SetBinError(232,20.88061);
   hcal_h0->SetBinError(233,20.95233);
   hcal_h0->SetBinError(234,20.37155);
   hcal_h0->SetBinError(235,21.11871);
   hcal_h0->SetBinError(236,20.88061);
   hcal_h0->SetBinError(237,20.24846);
   hcal_h0->SetBinError(238,20.27313);
   hcal_h0->SetBinError(239,19.59592);
   hcal_h0->SetBinError(240,19.15724);
   hcal_h0->SetBinError(241,18.60108);
   hcal_h0->SetBinError(242,19.72308);
   hcal_h0->SetBinError(243,18.81489);
   hcal_h0->SetBinError(244,19.07878);
   hcal_h0->SetBinError(245,18.22087);
   hcal_h0->SetBinError(246,18.73499);
   hcal_h0->SetBinError(247,18.43909);
   hcal_h0->SetBinError(248,18.68154);
   hcal_h0->SetBinError(249,17.49286);
   hcal_h0->SetBinError(250,18.11077);
   hcal_h0->SetBinError(251,17.34935);
   hcal_h0->SetBinError(252,17.52142);
   hcal_h0->SetBinError(253,17.17556);
   hcal_h0->SetBinError(254,17.02939);
   hcal_h0->SetBinError(255,17.37815);
   hcal_h0->SetBinError(256,17.60682);
   hcal_h0->SetBinError(257,17.74824);
   hcal_h0->SetBinError(258,16.88194);
   hcal_h0->SetBinError(259,17.20465);
   hcal_h0->SetBinError(260,16.37071);
   hcal_h0->SetBinError(261,16.91153);
   hcal_h0->SetBinError(262,16);
   hcal_h0->SetBinError(263,15.93738);
   hcal_h0->SetBinError(264,16.27882);
   hcal_h0->SetBinError(265,16.61325);
   hcal_h0->SetBinError(266,16.21727);
   hcal_h0->SetBinError(267,16.12452);
   hcal_h0->SetBinError(268,15.3948);
   hcal_h0->SetBinError(269,16.06238);
   hcal_h0->SetBinError(270,15.74802);
   hcal_h0->SetBinError(271,15.23155);
   hcal_h0->SetBinError(272,15.74802);
   hcal_h0->SetBinError(273,14.89966);
   hcal_h0->SetBinError(274,13.96424);
   hcal_h0->SetBinError(275,15.19868);
   hcal_h0->SetBinError(276,15.87451);
   hcal_h0->SetBinError(277,14.10674);
   hcal_h0->SetBinError(278,14.73092);
   hcal_h0->SetBinError(279,15.0333);
   hcal_h0->SetBinError(280,14.10674);
   hcal_h0->SetBinError(281,12.60952);
   hcal_h0->SetBinError(282,14.21267);
   hcal_h0->SetBinError(283,13.67479);
   hcal_h0->SetBinError(284,13.15295);
   hcal_h0->SetBinError(285,12.4499);
   hcal_h0->SetBinError(286,14.21267);
   hcal_h0->SetBinError(287,12.80625);
   hcal_h0->SetBinError(288,12.4499);
   hcal_h0->SetBinError(289,14);
   hcal_h0->SetBinError(290,13.67479);
   hcal_h0->SetBinError(291,12.64911);
   hcal_h0->SetBinError(292,14.31782);
   hcal_h0->SetBinError(293,13.15295);
   hcal_h0->SetBinError(294,12.80625);
   hcal_h0->SetBinError(295,12.64911);
   hcal_h0->SetBinError(296,12.12436);
   hcal_h0->SetBinError(297,12.96148);
   hcal_h0->SetBinError(298,12.76715);
   hcal_h0->SetBinError(299,12.49);
   hcal_h0->SetBinError(300,12.60952);
   hcal_h0->SetBinError(301,11.48913);
   hcal_h0->SetBinError(302,12.04159);
   hcal_h0->SetBinError(303,11.22497);
   hcal_h0->SetBinError(304,11.61895);
   hcal_h0->SetBinError(305,11.44552);
   hcal_h0->SetBinError(306,11.48913);
   hcal_h0->SetBinError(307,11.6619);
   hcal_h0->SetBinError(308,11.31371);
   hcal_h0->SetBinError(309,11.35782);
   hcal_h0->SetBinError(310,11.95826);
   hcal_h0->SetBinError(311,11.22497);
   hcal_h0->SetBinError(312,11.53256);
   hcal_h0->SetBinError(313,11.13553);
   hcal_h0->SetBinError(314,11.22497);
   hcal_h0->SetBinError(315,11.87434);
   hcal_h0->SetBinError(316,9.327379);
   hcal_h0->SetBinError(317,10.86278);
   hcal_h0->SetBinError(318,11);
   hcal_h0->SetBinError(319,10.48809);
   hcal_h0->SetBinError(320,10.48809);
   hcal_h0->SetBinError(321,10.63015);
   hcal_h0->SetBinError(322,9.327379);
   hcal_h0->SetBinError(323,10.53565);
   hcal_h0->SetBinError(324,10.77033);
   hcal_h0->SetBinError(325,10.58301);
   hcal_h0->SetBinError(326,9.848858);
   hcal_h0->SetBinError(327,10.24695);
   hcal_h0->SetBinError(328,9.848858);
   hcal_h0->SetBinError(329,9.219544);
   hcal_h0->SetBinError(330,9.643651);
   hcal_h0->SetBinError(331,10.44031);
   hcal_h0->SetBinError(332,8.485281);
   hcal_h0->SetBinError(333,8.42615);
   hcal_h0->SetBinError(334,8.944272);
   hcal_h0->SetBinError(335,9.055385);
   hcal_h0->SetBinError(336,9.380832);
   hcal_h0->SetBinError(337,8.944272);
   hcal_h0->SetBinError(338,8.185353);
   hcal_h0->SetBinError(339,8.831761);
   hcal_h0->SetBinError(340,9.165151);
   hcal_h0->SetBinError(341,8.485281);
   hcal_h0->SetBinError(342,8.185353);
   hcal_h0->SetBinError(343,8.3666);
   hcal_h0->SetBinError(344,8.544004);
   hcal_h0->SetBinError(345,7.937254);
   hcal_h0->SetBinError(346,7.81025);
   hcal_h0->SetBinError(347,8.544004);
   hcal_h0->SetBinError(348,8.717798);
   hcal_h0->SetBinError(349,8.602325);
   hcal_h0->SetBinError(350,8.3666);
   hcal_h0->SetBinError(351,7.549834);
   hcal_h0->SetBinError(352,8.246211);
   hcal_h0->SetBinError(353,7.28011);
   hcal_h0->SetBinError(354,8.485281);
   hcal_h0->SetBinError(355,8.062258);
   hcal_h0->SetBinError(356,8.660254);
   hcal_h0->SetBinError(357,8.485281);
   hcal_h0->SetBinError(358,8.485281);
   hcal_h0->SetBinError(359,8.185353);
   hcal_h0->SetBinError(360,7.348469);
   hcal_h0->SetBinError(361,6.855655);
   hcal_h0->SetBinError(362,7.071068);
   hcal_h0->SetBinError(363,6.928203);
   hcal_h0->SetBinError(364,7.745967);
   hcal_h0->SetBinError(365,7.416198);
   hcal_h0->SetBinError(366,7.141428);
   hcal_h0->SetBinError(367,6.557439);
   hcal_h0->SetBinError(368,7.549834);
   hcal_h0->SetBinError(369,7.615773);
   hcal_h0->SetBinError(370,6.557439);
   hcal_h0->SetBinError(371,6.403124);
   hcal_h0->SetBinError(372,7.549834);
   hcal_h0->SetBinError(373,7);
   hcal_h0->SetBinError(374,6.78233);
   hcal_h0->SetBinError(375,6.708204);
   hcal_h0->SetBinError(376,6.63325);
   hcal_h0->SetBinError(377,6.164414);
   hcal_h0->SetBinError(378,6.324555);
   hcal_h0->SetBinError(379,6.480741);
   hcal_h0->SetBinError(380,6.855655);
   hcal_h0->SetBinError(381,6.324555);
   hcal_h0->SetBinError(382,7.071068);
   hcal_h0->SetBinError(383,6.082763);
   hcal_h0->SetBinError(384,6.403124);
   hcal_h0->SetBinError(385,6.78233);
   hcal_h0->SetBinError(386,7.483315);
   hcal_h0->SetBinError(387,5.744563);
   hcal_h0->SetBinError(388,5.830952);
   hcal_h0->SetBinError(389,7);
   hcal_h0->SetBinError(390,6.403124);
   hcal_h0->SetBinError(391,6.403124);
   hcal_h0->SetBinError(392,4.582576);
   hcal_h0->SetBinError(393,5.830952);
   hcal_h0->SetBinError(394,5.567764);
   hcal_h0->SetBinError(395,6.244998);
   hcal_h0->SetBinError(396,5.91608);
   hcal_h0->SetBinError(397,6.480741);
   hcal_h0->SetBinError(398,5.744563);
   hcal_h0->SetBinError(399,5.477226);
   hcal_h0->SetBinError(400,6.78233);
   hcal_h0->SetBinError(401,5.291503);
   hcal_h0->SetBinError(402,5.09902);
   hcal_h0->SetBinError(403,5.385165);
   hcal_h0->SetBinError(404,6.324555);
   hcal_h0->SetBinError(405,6.557439);
   hcal_h0->SetBinError(406,5.744563);
   hcal_h0->SetBinError(407,6);
   hcal_h0->SetBinError(408,5.09902);
   hcal_h0->SetBinError(409,5);
   hcal_h0->SetBinError(410,3.741657);
   hcal_h0->SetBinError(411,5.291503);
   hcal_h0->SetBinError(412,4.472136);
   hcal_h0->SetBinError(413,5);
   hcal_h0->SetBinError(414,5.291503);
   hcal_h0->SetBinError(415,5.09902);
   hcal_h0->SetBinError(416,4.690416);
   hcal_h0->SetBinError(417,5.09902);
   hcal_h0->SetBinError(418,4.898979);
   hcal_h0->SetBinError(419,4.358899);
   hcal_h0->SetBinError(420,5.656854);
   hcal_h0->SetBinError(421,4.472136);
   hcal_h0->SetBinError(422,4.582576);
   hcal_h0->SetBinError(423,4.690416);
   hcal_h0->SetBinError(424,4.358899);
   hcal_h0->SetBinError(425,4.795832);
   hcal_h0->SetBinError(426,4.472136);
   hcal_h0->SetBinError(427,4.472136);
   hcal_h0->SetBinError(428,4.472136);
   hcal_h0->SetBinError(429,5);
   hcal_h0->SetBinError(430,4.472136);
   hcal_h0->SetBinError(431,4.795832);
   hcal_h0->SetBinError(432,4.898979);
   hcal_h0->SetBinError(433,4.898979);
   hcal_h0->SetBinError(434,4.242641);
   hcal_h0->SetBinError(435,4.582576);
   hcal_h0->SetBinError(436,4);
   hcal_h0->SetBinError(437,3.872983);
   hcal_h0->SetBinError(438,4.472136);
   hcal_h0->SetBinError(439,4.358899);
   hcal_h0->SetBinError(440,3.605551);
   hcal_h0->SetBinError(441,3.464102);
   hcal_h0->SetBinError(442,4.242641);
   hcal_h0->SetBinError(443,2.645751);
   hcal_h0->SetBinError(444,4.690416);
   hcal_h0->SetBinError(445,3.316625);
   hcal_h0->SetBinError(446,4);
   hcal_h0->SetBinError(447,3.741657);
   hcal_h0->SetBinError(448,3.872983);
   hcal_h0->SetBinError(449,4.358899);
   hcal_h0->SetBinError(450,3.464102);
   hcal_h0->SetBinError(451,3.162278);
   hcal_h0->SetBinError(452,3.872983);
   hcal_h0->SetBinError(453,3.464102);
   hcal_h0->SetBinError(454,4);
   hcal_h0->SetBinError(455,4.123106);
   hcal_h0->SetBinError(456,3.464102);
   hcal_h0->SetBinError(457,3.741657);
   hcal_h0->SetBinError(458,3.316625);
   hcal_h0->SetBinError(459,3.872983);
   hcal_h0->SetBinError(460,4.123106);
   hcal_h0->SetBinError(461,3.741657);
   hcal_h0->SetBinError(462,2.645751);
   hcal_h0->SetBinError(463,4);
   hcal_h0->SetBinError(464,3.316625);
   hcal_h0->SetBinError(465,2.828427);
   hcal_h0->SetBinError(466,2.828427);
   hcal_h0->SetBinError(467,3.316625);
   hcal_h0->SetBinError(468,2.645751);
   hcal_h0->SetBinError(469,2.645751);
   hcal_h0->SetBinError(470,3.162278);
   hcal_h0->SetBinError(471,3.872983);
   hcal_h0->SetBinError(472,3.162278);
   hcal_h0->SetBinError(473,3.741657);
   hcal_h0->SetBinError(474,3.741657);
   hcal_h0->SetBinError(475,3.316625);
   hcal_h0->SetBinError(476,2.828427);
   hcal_h0->SetBinError(477,1.732051);
   hcal_h0->SetBinError(478,2.44949);
   hcal_h0->SetBinError(479,3.464102);
   hcal_h0->SetBinError(480,3.316625);
   hcal_h0->SetBinError(481,3.162278);
   hcal_h0->SetBinError(482,2);
   hcal_h0->SetBinError(483,3.741657);
   hcal_h0->SetBinError(484,2.828427);
   hcal_h0->SetBinError(485,3.162278);
   hcal_h0->SetBinError(486,3.162278);
   hcal_h0->SetBinError(487,2.44949);
   hcal_h0->SetBinError(488,2.44949);
   hcal_h0->SetBinError(489,3.464102);
   hcal_h0->SetBinError(490,3.162278);
   hcal_h0->SetBinError(491,3.162278);
   hcal_h0->SetBinError(492,1.732051);
   hcal_h0->SetBinError(493,3.316625);
   hcal_h0->SetBinError(494,3.162278);
   hcal_h0->SetBinError(495,1);
   hcal_h0->SetBinError(496,2.645751);
   hcal_h0->SetBinError(497,2.828427);
   hcal_h0->SetBinError(498,2.44949);
   hcal_h0->SetBinError(499,2.828427);
   hcal_h0->SetBinError(500,2.645751);
   hcal_h0->SetBinError(501,1.414214);
   hcal_h0->SetBinError(502,2.645751);
   hcal_h0->SetBinError(503,1.414214);
   hcal_h0->SetBinError(504,2);
   hcal_h0->SetBinError(505,2.44949);
   hcal_h0->SetBinError(506,1.732051);
   hcal_h0->SetBinError(507,2.645751);
   hcal_h0->SetBinError(508,2.236068);
   hcal_h0->SetBinError(509,1.732051);
   hcal_h0->SetBinError(510,2.236068);
   hcal_h0->SetBinError(511,2);
   hcal_h0->SetBinError(512,2);
   hcal_h0->SetBinError(513,1);
   hcal_h0->SetBinError(514,2.645751);
   hcal_h0->SetBinError(515,2.44949);
   hcal_h0->SetBinError(516,2);
   hcal_h0->SetBinError(517,2.236068);
   hcal_h0->SetBinError(518,2);
   hcal_h0->SetBinError(519,1.414214);
   hcal_h0->SetBinError(520,1.732051);
   hcal_h0->SetBinError(521,2.236068);
   hcal_h0->SetBinError(522,2);
   hcal_h0->SetBinError(523,2);
   hcal_h0->SetBinError(524,2.645751);
   hcal_h0->SetBinError(525,2.645751);
   hcal_h0->SetBinError(526,2);
   hcal_h0->SetBinError(527,1.414214);
   hcal_h0->SetBinError(528,1.732051);
   hcal_h0->SetBinError(529,2.236068);
   hcal_h0->SetBinError(530,2);
   hcal_h0->SetBinError(531,2.44949);
   hcal_h0->SetBinError(532,1.414214);
   hcal_h0->SetBinError(533,2.236068);
   hcal_h0->SetBinError(534,1.414214);
   hcal_h0->SetBinError(535,1);
   hcal_h0->SetBinError(538,1.732051);
   hcal_h0->SetBinError(539,1.732051);
   hcal_h0->SetBinError(540,2.44949);
   hcal_h0->SetBinError(541,1.414214);
   hcal_h0->SetBinError(542,2);
   hcal_h0->SetBinError(543,2.44949);
   hcal_h0->SetBinError(544,2);
   hcal_h0->SetBinError(545,2);
   hcal_h0->SetBinError(546,1.732051);
   hcal_h0->SetBinError(547,1);
   hcal_h0->SetBinError(548,1.732051);
   hcal_h0->SetBinError(549,1);
   hcal_h0->SetBinError(551,2);
   hcal_h0->SetBinError(552,2.236068);
   hcal_h0->SetBinError(553,1);
   hcal_h0->SetBinError(554,1.732051);
   hcal_h0->SetBinError(555,1);
   hcal_h0->SetBinError(558,1);
   hcal_h0->SetBinError(559,1.414214);
   hcal_h0->SetBinError(560,2);
   hcal_h0->SetBinError(561,1.414214);
   hcal_h0->SetBinError(562,1.732051);
   hcal_h0->SetBinError(563,1.732051);
   hcal_h0->SetBinError(564,1.414214);
   hcal_h0->SetBinError(566,1);
   hcal_h0->SetBinError(567,1.414214);
   hcal_h0->SetBinError(568,2.236068);
   hcal_h0->SetBinError(569,1.732051);
   hcal_h0->SetBinError(570,1.732051);
   hcal_h0->SetBinError(571,1);
   hcal_h0->SetBinError(572,1);
   hcal_h0->SetBinError(575,1.414214);
   hcal_h0->SetBinError(576,1);
   hcal_h0->SetBinError(577,1.414214);
   hcal_h0->SetBinError(580,1);
   hcal_h0->SetBinError(581,2.236068);
   hcal_h0->SetBinError(583,1);
   hcal_h0->SetBinError(584,2.236068);
   hcal_h0->SetBinError(586,1);
   hcal_h0->SetBinError(587,1);
   hcal_h0->SetBinError(589,1);
   hcal_h0->SetBinError(590,1);
   hcal_h0->SetBinError(591,1);
   hcal_h0->SetBinError(592,1.414214);
   hcal_h0->SetBinError(594,1);
   hcal_h0->SetBinError(596,1);
   hcal_h0->SetBinError(597,1);
   hcal_h0->SetBinError(599,1.414214);
   hcal_h0->SetBinError(600,1);
   hcal_h0->SetBinError(604,1);
   hcal_h0->SetBinError(605,1);
   hcal_h0->SetBinError(608,1);
   hcal_h0->SetBinError(609,1);
   hcal_h0->SetBinError(610,1);
   hcal_h0->SetBinError(611,1.414214);
   hcal_h0->SetBinError(614,1.414214);
   hcal_h0->SetBinError(616,1.732051);
   hcal_h0->SetBinError(617,1.414214);
   hcal_h0->SetBinError(619,1);
   hcal_h0->SetBinError(621,1);
   hcal_h0->SetBinError(622,1.732051);
   hcal_h0->SetBinError(624,1);
   hcal_h0->SetBinError(629,1);
   hcal_h0->SetBinError(631,1.414214);
   hcal_h0->SetBinError(634,1);
   hcal_h0->SetBinError(635,1);
   hcal_h0->SetBinError(636,1);
   hcal_h0->SetBinError(637,1);
   hcal_h0->SetBinError(638,1);
   hcal_h0->SetBinError(639,1);
   hcal_h0->SetBinError(640,1.732051);
   hcal_h0->SetBinError(643,1);
   hcal_h0->SetBinError(644,1);
   hcal_h0->SetBinError(648,1);
   hcal_h0->SetBinError(651,1);
   hcal_h0->SetBinError(655,1.414214);
   hcal_h0->SetBinError(661,1);
   hcal_h0->SetBinError(663,1);
   hcal_h0->SetBinError(665,1);
   hcal_h0->SetBinError(667,1);
   hcal_h0->SetBinError(669,1);
   hcal_h0->SetBinError(671,1);
   hcal_h0->SetBinError(672,1.414214);
   hcal_h0->SetBinError(676,1);
   hcal_h0->SetBinError(689,1);
   hcal_h0->SetBinError(692,1);
   hcal_h0->SetBinError(696,1);
   hcal_h0->SetBinError(700,1);
   hcal_h0->SetBinError(703,1);
   hcal_h0->SetBinError(706,1);
   hcal_h0->SetBinError(730,1);
   hcal_h0->SetBinError(745,1.414214);
   hcal_h0->SetBinError(748,1);
   hcal_h0->SetBinError(758,1);
   hcal_h0->SetBinError(765,1);
   hcal_h0->SetBinError(772,1);
   hcal_h0->SetBinError(780,1);
   hcal_h0->SetBinError(790,1);
   hcal_h0->SetBinError(821,1);
   hcal_h0->SetBinError(844,1);
   hcal_h0->SetBinError(859,1);
   hcal_h0->SetBinError(872,1);
   hcal_h0->SetBinError(905,1);
   hcal_h0->SetBinError(915,1);
   hcal_h0->SetBinError(935,1);
   hcal_h0->SetBinError(974,1);
   hcal_h0->SetBinError(980,1);
   hcal_h0->SetBinError(994,1);
   hcal_h0->SetBinError(1015,1);
   hcal_h0->SetBinError(1095,1);
   hcal_h0->SetBinError(1157,1);
   hcal_h0->SetBinError(1207,1);
   hcal_h0->SetBinError(1266,1);
   hcal_h0->SetBinError(1291,1);
   hcal_h0->SetBinError(1368,1);
   hcal_h0->SetBinError(1502,1);
   hcal_h0->SetBinError(1621,1);
   hcal_h0->SetBinError(1687,1);
   hcal_h0->SetMaximum(1.633987e+08);
   hcal_h0->SetEntries(1.836351e+07);

   ci = TColor::GetColor("#66cc33");
   hcal_h0->SetFillColor(ci);
   hcal_h0->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h0->GetXaxis()->SetRange(82,136);
   hcal_h0->GetXaxis()->SetLabelFont(42);
   hcal_h0->GetXaxis()->SetLabelSize(0.035);
   hcal_h0->GetXaxis()->SetTitleSize(0.035);
   hcal_h0->GetXaxis()->SetTitleFont(42);
   hcal_h0->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h0->GetYaxis()->SetLabelFont(42);
   hcal_h0->GetYaxis()->SetLabelSize(0.035);
   hcal_h0->GetYaxis()->SetTitleSize(0.035);
   hcal_h0->GetYaxis()->SetTitleFont(42);
   hcal_h0->GetZaxis()->SetLabelFont(42);
   hcal_h0->GetZaxis()->SetLabelSize(0.035);
   hcal_h0->GetZaxis()->SetTitleSize(0.035);
   hcal_h0->GetZaxis()->SetTitleFont(42);
   hcal_h0->Draw("hist same");
   
   TH1F *hcal_h0 = new TH1F("hcal_h0","",9000,0,2000);
   hcal_h0->SetBinContent(3,3267974);
   hcal_h0->SetBinContent(4,2185758);
   hcal_h0->SetBinContent(5,1574369);
   hcal_h0->SetBinContent(6,1339521);
   hcal_h0->SetBinContent(7,1144254);
   hcal_h0->SetBinContent(8,960957);
   hcal_h0->SetBinContent(9,796779);
   hcal_h0->SetBinContent(10,663761);
   hcal_h0->SetBinContent(11,560464);
   hcal_h0->SetBinContent(12,482041);
   hcal_h0->SetBinContent(13,419984);
   hcal_h0->SetBinContent(14,369775);
   hcal_h0->SetBinContent(15,326062);
   hcal_h0->SetBinContent(16,289519);
   hcal_h0->SetBinContent(17,258804);
   hcal_h0->SetBinContent(18,232488);
   hcal_h0->SetBinContent(19,208971);
   hcal_h0->SetBinContent(20,188361);
   hcal_h0->SetBinContent(21,171077);
   hcal_h0->SetBinContent(22,155937);
   hcal_h0->SetBinContent(23,142012);
   hcal_h0->SetBinContent(24,130404);
   hcal_h0->SetBinContent(25,120572);
   hcal_h0->SetBinContent(26,111251);
   hcal_h0->SetBinContent(27,102889);
   hcal_h0->SetBinContent(28,96202);
   hcal_h0->SetBinContent(29,89338);
   hcal_h0->SetBinContent(30,84045);
   hcal_h0->SetBinContent(31,78287);
   hcal_h0->SetBinContent(32,73136);
   hcal_h0->SetBinContent(33,68634);
   hcal_h0->SetBinContent(34,64377);
   hcal_h0->SetBinContent(35,60399);
   hcal_h0->SetBinContent(36,57284);
   hcal_h0->SetBinContent(37,54062);
   hcal_h0->SetBinContent(38,51356);
   hcal_h0->SetBinContent(39,48579);
   hcal_h0->SetBinContent(40,45785);
   hcal_h0->SetBinContent(41,43436);
   hcal_h0->SetBinContent(42,40910);
   hcal_h0->SetBinContent(43,38959);
   hcal_h0->SetBinContent(44,37310);
   hcal_h0->SetBinContent(45,35661);
   hcal_h0->SetBinContent(46,33753);
   hcal_h0->SetBinContent(47,32485);
   hcal_h0->SetBinContent(48,30976);
   hcal_h0->SetBinContent(49,29640);
   hcal_h0->SetBinContent(50,28225);
   hcal_h0->SetBinContent(51,27404);
   hcal_h0->SetBinContent(52,25943);
   hcal_h0->SetBinContent(53,25157);
   hcal_h0->SetBinContent(54,24218);
   hcal_h0->SetBinContent(55,23258);
   hcal_h0->SetBinContent(56,22353);
   hcal_h0->SetBinContent(57,21615);
   hcal_h0->SetBinContent(58,20754);
   hcal_h0->SetBinContent(59,20164);
   hcal_h0->SetBinContent(60,19018);
   hcal_h0->SetBinContent(61,18442);
   hcal_h0->SetBinContent(62,17778);
   hcal_h0->SetBinContent(63,17215);
   hcal_h0->SetBinContent(64,16419);
   hcal_h0->SetBinContent(65,16170);
   hcal_h0->SetBinContent(66,15683);
   hcal_h0->SetBinContent(67,15019);
   hcal_h0->SetBinContent(68,14584);
   hcal_h0->SetBinContent(69,14111);
   hcal_h0->SetBinContent(70,13709);
   hcal_h0->SetBinContent(71,13106);
   hcal_h0->SetBinContent(72,12806);
   hcal_h0->SetBinContent(73,12624);
   hcal_h0->SetBinContent(74,12156);
   hcal_h0->SetBinContent(75,11669);
   hcal_h0->SetBinContent(76,11419);
   hcal_h0->SetBinContent(77,11153);
   hcal_h0->SetBinContent(78,10764);
   hcal_h0->SetBinContent(79,10618);
   hcal_h0->SetBinContent(80,10237);
   hcal_h0->SetBinContent(81,9843);
   hcal_h0->SetBinContent(82,9848);
   hcal_h0->SetBinContent(83,9415);
   hcal_h0->SetBinContent(84,9044);
   hcal_h0->SetBinContent(85,8929);
   hcal_h0->SetBinContent(86,8730);
   hcal_h0->SetBinContent(87,8303);
   hcal_h0->SetBinContent(88,8289);
   hcal_h0->SetBinContent(89,7816);
   hcal_h0->SetBinContent(90,7728);
   hcal_h0->SetBinContent(91,7538);
   hcal_h0->SetBinContent(92,7342);
   hcal_h0->SetBinContent(93,6924);
   hcal_h0->SetBinContent(94,6899);
   hcal_h0->SetBinContent(95,6730);
   hcal_h0->SetBinContent(96,6453);
   hcal_h0->SetBinContent(97,6234);
   hcal_h0->SetBinContent(98,6177);
   hcal_h0->SetBinContent(99,5914);
   hcal_h0->SetBinContent(100,5801);
   hcal_h0->SetBinContent(101,5755);
   hcal_h0->SetBinContent(102,5583);
   hcal_h0->SetBinContent(103,5457);
   hcal_h0->SetBinContent(104,5325);
   hcal_h0->SetBinContent(105,5324);
   hcal_h0->SetBinContent(106,5049);
   hcal_h0->SetBinContent(107,4866);
   hcal_h0->SetBinContent(108,4808);
   hcal_h0->SetBinContent(109,4745);
   hcal_h0->SetBinContent(110,4575);
   hcal_h0->SetBinContent(111,4422);
   hcal_h0->SetBinContent(112,4237);
   hcal_h0->SetBinContent(113,4292);
   hcal_h0->SetBinContent(114,4256);
   hcal_h0->SetBinContent(115,4065);
   hcal_h0->SetBinContent(116,4015);
   hcal_h0->SetBinContent(117,3902);
   hcal_h0->SetBinContent(118,3813);
   hcal_h0->SetBinContent(119,3715);
   hcal_h0->SetBinContent(120,3580);
   hcal_h0->SetBinContent(121,3443);
   hcal_h0->SetBinContent(122,3496);
   hcal_h0->SetBinContent(123,3336);
   hcal_h0->SetBinContent(124,3250);
   hcal_h0->SetBinContent(125,3271);
   hcal_h0->SetBinContent(126,3066);
   hcal_h0->SetBinContent(127,3048);
   hcal_h0->SetBinContent(128,2867);
   hcal_h0->SetBinContent(129,2947);
   hcal_h0->SetBinContent(130,2933);
   hcal_h0->SetBinContent(131,2826);
   hcal_h0->SetBinContent(132,2817);
   hcal_h0->SetBinContent(133,2799);
   hcal_h0->SetBinContent(134,2690);
   hcal_h0->SetBinContent(135,2584);
   hcal_h0->SetBinContent(136,2517);
   hcal_h0->SetBinContent(137,2545);
   hcal_h0->SetBinContent(138,2462);
   hcal_h0->SetBinContent(139,2381);
   hcal_h0->SetBinContent(140,2358);
   hcal_h0->SetBinContent(141,2273);
   hcal_h0->SetBinContent(142,2226);
   hcal_h0->SetBinContent(143,2223);
   hcal_h0->SetBinContent(144,2253);
   hcal_h0->SetBinContent(145,2097);
   hcal_h0->SetBinContent(146,2065);
   hcal_h0->SetBinContent(147,2033);
   hcal_h0->SetBinContent(148,1950);
   hcal_h0->SetBinContent(149,1947);
   hcal_h0->SetBinContent(150,1915);
   hcal_h0->SetBinContent(151,1879);
   hcal_h0->SetBinContent(152,1816);
   hcal_h0->SetBinContent(153,1779);
   hcal_h0->SetBinContent(154,1798);
   hcal_h0->SetBinContent(155,1666);
   hcal_h0->SetBinContent(156,1717);
   hcal_h0->SetBinContent(157,1607);
   hcal_h0->SetBinContent(158,1671);
   hcal_h0->SetBinContent(159,1605);
   hcal_h0->SetBinContent(160,1649);
   hcal_h0->SetBinContent(161,1536);
   hcal_h0->SetBinContent(162,1580);
   hcal_h0->SetBinContent(163,1553);
   hcal_h0->SetBinContent(164,1483);
   hcal_h0->SetBinContent(165,1388);
   hcal_h0->SetBinContent(166,1475);
   hcal_h0->SetBinContent(167,1394);
   hcal_h0->SetBinContent(168,1398);
   hcal_h0->SetBinContent(169,1302);
   hcal_h0->SetBinContent(170,1251);
   hcal_h0->SetBinContent(171,1220);
   hcal_h0->SetBinContent(172,1157);
   hcal_h0->SetBinContent(173,1253);
   hcal_h0->SetBinContent(174,1198);
   hcal_h0->SetBinContent(175,1187);
   hcal_h0->SetBinContent(176,1192);
   hcal_h0->SetBinContent(177,1039);
   hcal_h0->SetBinContent(178,1153);
   hcal_h0->SetBinContent(179,1099);
   hcal_h0->SetBinContent(180,1077);
   hcal_h0->SetBinContent(181,1071);
   hcal_h0->SetBinContent(182,1052);
   hcal_h0->SetBinContent(183,963);
   hcal_h0->SetBinContent(184,996);
   hcal_h0->SetBinContent(185,976);
   hcal_h0->SetBinContent(186,961);
   hcal_h0->SetBinContent(187,946);
   hcal_h0->SetBinContent(188,962);
   hcal_h0->SetBinContent(189,955);
   hcal_h0->SetBinContent(190,866);
   hcal_h0->SetBinContent(191,921);
   hcal_h0->SetBinContent(192,834);
   hcal_h0->SetBinContent(193,873);
   hcal_h0->SetBinContent(194,820);
   hcal_h0->SetBinContent(195,814);
   hcal_h0->SetBinContent(196,801);
   hcal_h0->SetBinContent(197,770);
   hcal_h0->SetBinContent(198,770);
   hcal_h0->SetBinContent(199,774);
   hcal_h0->SetBinContent(200,751);
   hcal_h0->SetBinContent(201,710);
   hcal_h0->SetBinContent(202,712);
   hcal_h0->SetBinContent(203,714);
   hcal_h0->SetBinContent(204,680);
   hcal_h0->SetBinContent(205,648);
   hcal_h0->SetBinContent(206,652);
   hcal_h0->SetBinContent(207,717);
   hcal_h0->SetBinContent(208,692);
   hcal_h0->SetBinContent(209,631);
   hcal_h0->SetBinContent(210,670);
   hcal_h0->SetBinContent(211,614);
   hcal_h0->SetBinContent(212,636);
   hcal_h0->SetBinContent(213,596);
   hcal_h0->SetBinContent(214,602);
   hcal_h0->SetBinContent(215,540);
   hcal_h0->SetBinContent(216,573);
   hcal_h0->SetBinContent(217,534);
   hcal_h0->SetBinContent(218,564);
   hcal_h0->SetBinContent(219,540);
   hcal_h0->SetBinContent(220,519);
   hcal_h0->SetBinContent(221,504);
   hcal_h0->SetBinContent(222,519);
   hcal_h0->SetBinContent(223,506);
   hcal_h0->SetBinContent(224,500);
   hcal_h0->SetBinContent(225,495);
   hcal_h0->SetBinContent(226,518);
   hcal_h0->SetBinContent(227,509);
   hcal_h0->SetBinContent(228,437);
   hcal_h0->SetBinContent(229,474);
   hcal_h0->SetBinContent(230,484);
   hcal_h0->SetBinContent(231,444);
   hcal_h0->SetBinContent(232,436);
   hcal_h0->SetBinContent(233,439);
   hcal_h0->SetBinContent(234,415);
   hcal_h0->SetBinContent(235,446);
   hcal_h0->SetBinContent(236,436);
   hcal_h0->SetBinContent(237,410);
   hcal_h0->SetBinContent(238,411);
   hcal_h0->SetBinContent(239,384);
   hcal_h0->SetBinContent(240,367);
   hcal_h0->SetBinContent(241,346);
   hcal_h0->SetBinContent(242,389);
   hcal_h0->SetBinContent(243,354);
   hcal_h0->SetBinContent(244,364);
   hcal_h0->SetBinContent(245,332);
   hcal_h0->SetBinContent(246,351);
   hcal_h0->SetBinContent(247,340);
   hcal_h0->SetBinContent(248,349);
   hcal_h0->SetBinContent(249,306);
   hcal_h0->SetBinContent(250,328);
   hcal_h0->SetBinContent(251,301);
   hcal_h0->SetBinContent(252,307);
   hcal_h0->SetBinContent(253,295);
   hcal_h0->SetBinContent(254,290);
   hcal_h0->SetBinContent(255,302);
   hcal_h0->SetBinContent(256,310);
   hcal_h0->SetBinContent(257,315);
   hcal_h0->SetBinContent(258,285);
   hcal_h0->SetBinContent(259,296);
   hcal_h0->SetBinContent(260,268);
   hcal_h0->SetBinContent(261,286);
   hcal_h0->SetBinContent(262,256);
   hcal_h0->SetBinContent(263,254);
   hcal_h0->SetBinContent(264,265);
   hcal_h0->SetBinContent(265,276);
   hcal_h0->SetBinContent(266,263);
   hcal_h0->SetBinContent(267,260);
   hcal_h0->SetBinContent(268,237);
   hcal_h0->SetBinContent(269,258);
   hcal_h0->SetBinContent(270,248);
   hcal_h0->SetBinContent(271,232);
   hcal_h0->SetBinContent(272,248);
   hcal_h0->SetBinContent(273,222);
   hcal_h0->SetBinContent(274,195);
   hcal_h0->SetBinContent(275,231);
   hcal_h0->SetBinContent(276,252);
   hcal_h0->SetBinContent(277,199);
   hcal_h0->SetBinContent(278,217);
   hcal_h0->SetBinContent(279,226);
   hcal_h0->SetBinContent(280,199);
   hcal_h0->SetBinContent(281,159);
   hcal_h0->SetBinContent(282,202);
   hcal_h0->SetBinContent(283,187);
   hcal_h0->SetBinContent(284,173);
   hcal_h0->SetBinContent(285,155);
   hcal_h0->SetBinContent(286,202);
   hcal_h0->SetBinContent(287,164);
   hcal_h0->SetBinContent(288,155);
   hcal_h0->SetBinContent(289,196);
   hcal_h0->SetBinContent(290,187);
   hcal_h0->SetBinContent(291,160);
   hcal_h0->SetBinContent(292,205);
   hcal_h0->SetBinContent(293,173);
   hcal_h0->SetBinContent(294,164);
   hcal_h0->SetBinContent(295,160);
   hcal_h0->SetBinContent(296,147);
   hcal_h0->SetBinContent(297,168);
   hcal_h0->SetBinContent(298,163);
   hcal_h0->SetBinContent(299,156);
   hcal_h0->SetBinContent(300,159);
   hcal_h0->SetBinContent(301,132);
   hcal_h0->SetBinContent(302,145);
   hcal_h0->SetBinContent(303,126);
   hcal_h0->SetBinContent(304,135);
   hcal_h0->SetBinContent(305,131);
   hcal_h0->SetBinContent(306,132);
   hcal_h0->SetBinContent(307,136);
   hcal_h0->SetBinContent(308,128);
   hcal_h0->SetBinContent(309,129);
   hcal_h0->SetBinContent(310,143);
   hcal_h0->SetBinContent(311,126);
   hcal_h0->SetBinContent(312,133);
   hcal_h0->SetBinContent(313,124);
   hcal_h0->SetBinContent(314,126);
   hcal_h0->SetBinContent(315,141);
   hcal_h0->SetBinContent(316,87);
   hcal_h0->SetBinContent(317,118);
   hcal_h0->SetBinContent(318,121);
   hcal_h0->SetBinContent(319,110);
   hcal_h0->SetBinContent(320,110);
   hcal_h0->SetBinContent(321,113);
   hcal_h0->SetBinContent(322,87);
   hcal_h0->SetBinContent(323,111);
   hcal_h0->SetBinContent(324,116);
   hcal_h0->SetBinContent(325,112);
   hcal_h0->SetBinContent(326,97);
   hcal_h0->SetBinContent(327,105);
   hcal_h0->SetBinContent(328,97);
   hcal_h0->SetBinContent(329,85);
   hcal_h0->SetBinContent(330,93);
   hcal_h0->SetBinContent(331,109);
   hcal_h0->SetBinContent(332,72);
   hcal_h0->SetBinContent(333,71);
   hcal_h0->SetBinContent(334,80);
   hcal_h0->SetBinContent(335,82);
   hcal_h0->SetBinContent(336,88);
   hcal_h0->SetBinContent(337,80);
   hcal_h0->SetBinContent(338,67);
   hcal_h0->SetBinContent(339,78);
   hcal_h0->SetBinContent(340,84);
   hcal_h0->SetBinContent(341,72);
   hcal_h0->SetBinContent(342,67);
   hcal_h0->SetBinContent(343,70);
   hcal_h0->SetBinContent(344,73);
   hcal_h0->SetBinContent(345,63);
   hcal_h0->SetBinContent(346,61);
   hcal_h0->SetBinContent(347,73);
   hcal_h0->SetBinContent(348,76);
   hcal_h0->SetBinContent(349,74);
   hcal_h0->SetBinContent(350,70);
   hcal_h0->SetBinContent(351,57);
   hcal_h0->SetBinContent(352,68);
   hcal_h0->SetBinContent(353,53);
   hcal_h0->SetBinContent(354,72);
   hcal_h0->SetBinContent(355,65);
   hcal_h0->SetBinContent(356,75);
   hcal_h0->SetBinContent(357,72);
   hcal_h0->SetBinContent(358,72);
   hcal_h0->SetBinContent(359,67);
   hcal_h0->SetBinContent(360,54);
   hcal_h0->SetBinContent(361,47);
   hcal_h0->SetBinContent(362,50);
   hcal_h0->SetBinContent(363,48);
   hcal_h0->SetBinContent(364,60);
   hcal_h0->SetBinContent(365,55);
   hcal_h0->SetBinContent(366,51);
   hcal_h0->SetBinContent(367,43);
   hcal_h0->SetBinContent(368,57);
   hcal_h0->SetBinContent(369,58);
   hcal_h0->SetBinContent(370,43);
   hcal_h0->SetBinContent(371,41);
   hcal_h0->SetBinContent(372,57);
   hcal_h0->SetBinContent(373,49);
   hcal_h0->SetBinContent(374,46);
   hcal_h0->SetBinContent(375,45);
   hcal_h0->SetBinContent(376,44);
   hcal_h0->SetBinContent(377,38);
   hcal_h0->SetBinContent(378,40);
   hcal_h0->SetBinContent(379,42);
   hcal_h0->SetBinContent(380,47);
   hcal_h0->SetBinContent(381,40);
   hcal_h0->SetBinContent(382,50);
   hcal_h0->SetBinContent(383,37);
   hcal_h0->SetBinContent(384,41);
   hcal_h0->SetBinContent(385,46);
   hcal_h0->SetBinContent(386,56);
   hcal_h0->SetBinContent(387,33);
   hcal_h0->SetBinContent(388,34);
   hcal_h0->SetBinContent(389,49);
   hcal_h0->SetBinContent(390,41);
   hcal_h0->SetBinContent(391,41);
   hcal_h0->SetBinContent(392,21);
   hcal_h0->SetBinContent(393,34);
   hcal_h0->SetBinContent(394,31);
   hcal_h0->SetBinContent(395,39);
   hcal_h0->SetBinContent(396,35);
   hcal_h0->SetBinContent(397,42);
   hcal_h0->SetBinContent(398,33);
   hcal_h0->SetBinContent(399,30);
   hcal_h0->SetBinContent(400,46);
   hcal_h0->SetBinContent(401,28);
   hcal_h0->SetBinContent(402,26);
   hcal_h0->SetBinContent(403,29);
   hcal_h0->SetBinContent(404,40);
   hcal_h0->SetBinContent(405,43);
   hcal_h0->SetBinContent(406,33);
   hcal_h0->SetBinContent(407,36);
   hcal_h0->SetBinContent(408,26);
   hcal_h0->SetBinContent(409,25);
   hcal_h0->SetBinContent(410,14);
   hcal_h0->SetBinContent(411,28);
   hcal_h0->SetBinContent(412,20);
   hcal_h0->SetBinContent(413,25);
   hcal_h0->SetBinContent(414,28);
   hcal_h0->SetBinContent(415,26);
   hcal_h0->SetBinContent(416,22);
   hcal_h0->SetBinContent(417,26);
   hcal_h0->SetBinContent(418,24);
   hcal_h0->SetBinContent(419,19);
   hcal_h0->SetBinContent(420,32);
   hcal_h0->SetBinContent(421,20);
   hcal_h0->SetBinContent(422,21);
   hcal_h0->SetBinContent(423,22);
   hcal_h0->SetBinContent(424,19);
   hcal_h0->SetBinContent(425,23);
   hcal_h0->SetBinContent(426,20);
   hcal_h0->SetBinContent(427,20);
   hcal_h0->SetBinContent(428,20);
   hcal_h0->SetBinContent(429,25);
   hcal_h0->SetBinContent(430,20);
   hcal_h0->SetBinContent(431,23);
   hcal_h0->SetBinContent(432,24);
   hcal_h0->SetBinContent(433,24);
   hcal_h0->SetBinContent(434,18);
   hcal_h0->SetBinContent(435,21);
   hcal_h0->SetBinContent(436,16);
   hcal_h0->SetBinContent(437,15);
   hcal_h0->SetBinContent(438,20);
   hcal_h0->SetBinContent(439,19);
   hcal_h0->SetBinContent(440,13);
   hcal_h0->SetBinContent(441,12);
   hcal_h0->SetBinContent(442,18);
   hcal_h0->SetBinContent(443,7);
   hcal_h0->SetBinContent(444,22);
   hcal_h0->SetBinContent(445,11);
   hcal_h0->SetBinContent(446,16);
   hcal_h0->SetBinContent(447,14);
   hcal_h0->SetBinContent(448,15);
   hcal_h0->SetBinContent(449,19);
   hcal_h0->SetBinContent(450,12);
   hcal_h0->SetBinContent(451,10);
   hcal_h0->SetBinContent(452,15);
   hcal_h0->SetBinContent(453,12);
   hcal_h0->SetBinContent(454,16);
   hcal_h0->SetBinContent(455,17);
   hcal_h0->SetBinContent(456,12);
   hcal_h0->SetBinContent(457,14);
   hcal_h0->SetBinContent(458,11);
   hcal_h0->SetBinContent(459,15);
   hcal_h0->SetBinContent(460,17);
   hcal_h0->SetBinContent(461,14);
   hcal_h0->SetBinContent(462,7);
   hcal_h0->SetBinContent(463,16);
   hcal_h0->SetBinContent(464,11);
   hcal_h0->SetBinContent(465,8);
   hcal_h0->SetBinContent(466,8);
   hcal_h0->SetBinContent(467,11);
   hcal_h0->SetBinContent(468,7);
   hcal_h0->SetBinContent(469,7);
   hcal_h0->SetBinContent(470,10);
   hcal_h0->SetBinContent(471,15);
   hcal_h0->SetBinContent(472,10);
   hcal_h0->SetBinContent(473,14);
   hcal_h0->SetBinContent(474,14);
   hcal_h0->SetBinContent(475,11);
   hcal_h0->SetBinContent(476,8);
   hcal_h0->SetBinContent(477,3);
   hcal_h0->SetBinContent(478,6);
   hcal_h0->SetBinContent(479,12);
   hcal_h0->SetBinContent(480,11);
   hcal_h0->SetBinContent(481,10);
   hcal_h0->SetBinContent(482,4);
   hcal_h0->SetBinContent(483,14);
   hcal_h0->SetBinContent(484,8);
   hcal_h0->SetBinContent(485,10);
   hcal_h0->SetBinContent(486,10);
   hcal_h0->SetBinContent(487,6);
   hcal_h0->SetBinContent(488,6);
   hcal_h0->SetBinContent(489,12);
   hcal_h0->SetBinContent(490,10);
   hcal_h0->SetBinContent(491,10);
   hcal_h0->SetBinContent(492,3);
   hcal_h0->SetBinContent(493,11);
   hcal_h0->SetBinContent(494,10);
   hcal_h0->SetBinContent(495,1);
   hcal_h0->SetBinContent(496,7);
   hcal_h0->SetBinContent(497,8);
   hcal_h0->SetBinContent(498,6);
   hcal_h0->SetBinContent(499,8);
   hcal_h0->SetBinContent(500,7);
   hcal_h0->SetBinContent(501,2);
   hcal_h0->SetBinContent(502,7);
   hcal_h0->SetBinContent(503,2);
   hcal_h0->SetBinContent(504,4);
   hcal_h0->SetBinContent(505,6);
   hcal_h0->SetBinContent(506,3);
   hcal_h0->SetBinContent(507,7);
   hcal_h0->SetBinContent(508,5);
   hcal_h0->SetBinContent(509,3);
   hcal_h0->SetBinContent(510,5);
   hcal_h0->SetBinContent(511,4);
   hcal_h0->SetBinContent(512,4);
   hcal_h0->SetBinContent(513,1);
   hcal_h0->SetBinContent(514,7);
   hcal_h0->SetBinContent(515,6);
   hcal_h0->SetBinContent(516,4);
   hcal_h0->SetBinContent(517,5);
   hcal_h0->SetBinContent(518,4);
   hcal_h0->SetBinContent(519,2);
   hcal_h0->SetBinContent(520,3);
   hcal_h0->SetBinContent(521,5);
   hcal_h0->SetBinContent(522,4);
   hcal_h0->SetBinContent(523,4);
   hcal_h0->SetBinContent(524,7);
   hcal_h0->SetBinContent(525,7);
   hcal_h0->SetBinContent(526,4);
   hcal_h0->SetBinContent(527,2);
   hcal_h0->SetBinContent(528,3);
   hcal_h0->SetBinContent(529,5);
   hcal_h0->SetBinContent(530,4);
   hcal_h0->SetBinContent(531,6);
   hcal_h0->SetBinContent(532,2);
   hcal_h0->SetBinContent(533,5);
   hcal_h0->SetBinContent(534,2);
   hcal_h0->SetBinContent(535,1);
   hcal_h0->SetBinContent(538,3);
   hcal_h0->SetBinContent(539,3);
   hcal_h0->SetBinContent(540,6);
   hcal_h0->SetBinContent(541,2);
   hcal_h0->SetBinContent(542,4);
   hcal_h0->SetBinContent(543,6);
   hcal_h0->SetBinContent(544,4);
   hcal_h0->SetBinContent(545,4);
   hcal_h0->SetBinContent(546,3);
   hcal_h0->SetBinContent(547,1);
   hcal_h0->SetBinContent(548,3);
   hcal_h0->SetBinContent(549,1);
   hcal_h0->SetBinContent(551,4);
   hcal_h0->SetBinContent(552,5);
   hcal_h0->SetBinContent(553,1);
   hcal_h0->SetBinContent(554,3);
   hcal_h0->SetBinContent(555,1);
   hcal_h0->SetBinContent(558,1);
   hcal_h0->SetBinContent(559,2);
   hcal_h0->SetBinContent(560,4);
   hcal_h0->SetBinContent(561,2);
   hcal_h0->SetBinContent(562,3);
   hcal_h0->SetBinContent(563,3);
   hcal_h0->SetBinContent(564,2);
   hcal_h0->SetBinContent(566,1);
   hcal_h0->SetBinContent(567,2);
   hcal_h0->SetBinContent(568,5);
   hcal_h0->SetBinContent(569,3);
   hcal_h0->SetBinContent(570,3);
   hcal_h0->SetBinContent(571,1);
   hcal_h0->SetBinContent(572,1);
   hcal_h0->SetBinContent(575,2);
   hcal_h0->SetBinContent(576,1);
   hcal_h0->SetBinContent(577,2);
   hcal_h0->SetBinContent(580,1);
   hcal_h0->SetBinContent(581,5);
   hcal_h0->SetBinContent(583,1);
   hcal_h0->SetBinContent(584,5);
   hcal_h0->SetBinContent(586,1);
   hcal_h0->SetBinContent(587,1);
   hcal_h0->SetBinContent(589,1);
   hcal_h0->SetBinContent(590,1);
   hcal_h0->SetBinContent(591,1);
   hcal_h0->SetBinContent(592,2);
   hcal_h0->SetBinContent(594,1);
   hcal_h0->SetBinContent(596,1);
   hcal_h0->SetBinContent(597,1);
   hcal_h0->SetBinContent(599,2);
   hcal_h0->SetBinContent(600,1);
   hcal_h0->SetBinContent(604,1);
   hcal_h0->SetBinContent(605,1);
   hcal_h0->SetBinContent(608,1);
   hcal_h0->SetBinContent(609,1);
   hcal_h0->SetBinContent(610,1);
   hcal_h0->SetBinContent(611,2);
   hcal_h0->SetBinContent(614,2);
   hcal_h0->SetBinContent(616,3);
   hcal_h0->SetBinContent(617,2);
   hcal_h0->SetBinContent(619,1);
   hcal_h0->SetBinContent(621,1);
   hcal_h0->SetBinContent(622,3);
   hcal_h0->SetBinContent(624,1);
   hcal_h0->SetBinContent(629,1);
   hcal_h0->SetBinContent(631,2);
   hcal_h0->SetBinContent(634,1);
   hcal_h0->SetBinContent(635,1);
   hcal_h0->SetBinContent(636,1);
   hcal_h0->SetBinContent(637,1);
   hcal_h0->SetBinContent(638,1);
   hcal_h0->SetBinContent(639,1);
   hcal_h0->SetBinContent(640,3);
   hcal_h0->SetBinContent(643,1);
   hcal_h0->SetBinContent(644,1);
   hcal_h0->SetBinContent(648,1);
   hcal_h0->SetBinContent(651,1);
   hcal_h0->SetBinContent(655,2);
   hcal_h0->SetBinContent(661,1);
   hcal_h0->SetBinContent(663,1);
   hcal_h0->SetBinContent(665,1);
   hcal_h0->SetBinContent(667,1);
   hcal_h0->SetBinContent(669,1);
   hcal_h0->SetBinContent(671,1);
   hcal_h0->SetBinContent(672,2);
   hcal_h0->SetBinContent(676,1);
   hcal_h0->SetBinContent(689,1);
   hcal_h0->SetBinContent(692,1);
   hcal_h0->SetBinContent(696,1);
   hcal_h0->SetBinContent(700,1);
   hcal_h0->SetBinContent(703,1);
   hcal_h0->SetBinContent(706,1);
   hcal_h0->SetBinContent(730,1);
   hcal_h0->SetBinContent(745,2);
   hcal_h0->SetBinContent(748,1);
   hcal_h0->SetBinContent(758,1);
   hcal_h0->SetBinContent(765,1);
   hcal_h0->SetBinContent(772,1);
   hcal_h0->SetBinContent(780,1);
   hcal_h0->SetBinContent(790,1);
   hcal_h0->SetBinContent(821,1);
   hcal_h0->SetBinContent(844,1);
   hcal_h0->SetBinContent(859,1);
   hcal_h0->SetBinContent(872,1);
   hcal_h0->SetBinContent(905,1);
   hcal_h0->SetBinContent(915,1);
   hcal_h0->SetBinContent(935,1);
   hcal_h0->SetBinContent(974,1);
   hcal_h0->SetBinContent(980,1);
   hcal_h0->SetBinContent(994,1);
   hcal_h0->SetBinContent(1015,1);
   hcal_h0->SetBinContent(1095,1);
   hcal_h0->SetBinContent(1157,1);
   hcal_h0->SetBinContent(1207,1);
   hcal_h0->SetBinContent(1266,1);
   hcal_h0->SetBinContent(1291,1);
   hcal_h0->SetBinContent(1368,1);
   hcal_h0->SetBinContent(1502,1);
   hcal_h0->SetBinContent(1621,1);
   hcal_h0->SetBinContent(1687,1);
   hcal_h0->SetBinError(3,1807.754);
   hcal_h0->SetBinError(4,1478.431);
   hcal_h0->SetBinError(5,1254.739);
   hcal_h0->SetBinError(6,1157.377);
   hcal_h0->SetBinError(7,1069.698);
   hcal_h0->SetBinError(8,980.2841);
   hcal_h0->SetBinError(9,892.6248);
   hcal_h0->SetBinError(10,814.7153);
   hcal_h0->SetBinError(11,748.6414);
   hcal_h0->SetBinError(12,694.2917);
   hcal_h0->SetBinError(13,648.0617);
   hcal_h0->SetBinError(14,608.0913);
   hcal_h0->SetBinError(15,571.0184);
   hcal_h0->SetBinError(16,538.0697);
   hcal_h0->SetBinError(17,508.7278);
   hcal_h0->SetBinError(18,482.1701);
   hcal_h0->SetBinError(19,457.1335);
   hcal_h0->SetBinError(20,434.0058);
   hcal_h0->SetBinError(21,413.6146);
   hcal_h0->SetBinError(22,394.8886);
   hcal_h0->SetBinError(23,376.8448);
   hcal_h0->SetBinError(24,361.1149);
   hcal_h0->SetBinError(25,347.2348);
   hcal_h0->SetBinError(26,333.5431);
   hcal_h0->SetBinError(27,320.7632);
   hcal_h0->SetBinError(28,310.1645);
   hcal_h0->SetBinError(29,298.8946);
   hcal_h0->SetBinError(30,289.9052);
   hcal_h0->SetBinError(31,279.7981);
   hcal_h0->SetBinError(32,270.4367);
   hcal_h0->SetBinError(33,261.9809);
   hcal_h0->SetBinError(34,253.7262);
   hcal_h0->SetBinError(35,245.7621);
   hcal_h0->SetBinError(36,239.3408);
   hcal_h0->SetBinError(37,232.5124);
   hcal_h0->SetBinError(38,226.6186);
   hcal_h0->SetBinError(39,220.4064);
   hcal_h0->SetBinError(40,213.9743);
   hcal_h0->SetBinError(41,208.4131);
   hcal_h0->SetBinError(42,202.2622);
   hcal_h0->SetBinError(43,197.3803);
   hcal_h0->SetBinError(44,193.158);
   hcal_h0->SetBinError(45,188.8412);
   hcal_h0->SetBinError(46,183.7199);
   hcal_h0->SetBinError(47,180.236);
   hcal_h0->SetBinError(48,176);
   hcal_h0->SetBinError(49,172.1627);
   hcal_h0->SetBinError(50,168.003);
   hcal_h0->SetBinError(51,165.5415);
   hcal_h0->SetBinError(52,161.0683);
   hcal_h0->SetBinError(53,158.6096);
   hcal_h0->SetBinError(54,155.6213);
   hcal_h0->SetBinError(55,152.5057);
   hcal_h0->SetBinError(56,149.5092);
   hcal_h0->SetBinError(57,147.0204);
   hcal_h0->SetBinError(58,144.0625);
   hcal_h0->SetBinError(59,142);
   hcal_h0->SetBinError(60,137.9058);
   hcal_h0->SetBinError(61,135.8013);
   hcal_h0->SetBinError(62,133.3342);
   hcal_h0->SetBinError(63,131.2059);
   hcal_h0->SetBinError(64,128.1366);
   hcal_h0->SetBinError(65,127.1613);
   hcal_h0->SetBinError(66,125.2318);
   hcal_h0->SetBinError(67,122.552);
   hcal_h0->SetBinError(68,120.7642);
   hcal_h0->SetBinError(69,118.7897);
   hcal_h0->SetBinError(70,117.0854);
   hcal_h0->SetBinError(71,114.4814);
   hcal_h0->SetBinError(72,113.1636);
   hcal_h0->SetBinError(73,112.3566);
   hcal_h0->SetBinError(74,110.2543);
   hcal_h0->SetBinError(75,108.0231);
   hcal_h0->SetBinError(76,106.8597);
   hcal_h0->SetBinError(77,105.6078);
   hcal_h0->SetBinError(78,103.7497);
   hcal_h0->SetBinError(79,103.0437);
   hcal_h0->SetBinError(80,101.1781);
   hcal_h0->SetBinError(81,99.21189);
   hcal_h0->SetBinError(82,99.23709);
   hcal_h0->SetBinError(83,97.03092);
   hcal_h0->SetBinError(84,95.09995);
   hcal_h0->SetBinError(85,94.49339);
   hcal_h0->SetBinError(86,93.43447);
   hcal_h0->SetBinError(87,91.1208);
   hcal_h0->SetBinError(88,91.04395);
   hcal_h0->SetBinError(89,88.40814);
   hcal_h0->SetBinError(90,87.90904);
   hcal_h0->SetBinError(91,86.82166);
   hcal_h0->SetBinError(92,85.68547);
   hcal_h0->SetBinError(93,83.21058);
   hcal_h0->SetBinError(94,83.06022);
   hcal_h0->SetBinError(95,82.03658);
   hcal_h0->SetBinError(96,80.33057);
   hcal_h0->SetBinError(97,78.95568);
   hcal_h0->SetBinError(98,78.59389);
   hcal_h0->SetBinError(99,76.90254);
   hcal_h0->SetBinError(100,76.1643);
   hcal_h0->SetBinError(101,75.86172);
   hcal_h0->SetBinError(102,74.71948);
   hcal_h0->SetBinError(103,73.87151);
   hcal_h0->SetBinError(104,72.9726);
   hcal_h0->SetBinError(105,72.96575);
   hcal_h0->SetBinError(106,71.05632);
   hcal_h0->SetBinError(107,69.75672);
   hcal_h0->SetBinError(108,69.33974);
   hcal_h0->SetBinError(109,68.88396);
   hcal_h0->SetBinError(110,67.63875);
   hcal_h0->SetBinError(111,66.49812);
   hcal_h0->SetBinError(112,65.09224);
   hcal_h0->SetBinError(113,65.51336);
   hcal_h0->SetBinError(114,65.23803);
   hcal_h0->SetBinError(115,63.75735);
   hcal_h0->SetBinError(116,63.36403);
   hcal_h0->SetBinError(117,62.46599);
   hcal_h0->SetBinError(118,61.74949);
   hcal_h0->SetBinError(119,60.9508);
   hcal_h0->SetBinError(120,59.8331);
   hcal_h0->SetBinError(121,58.67708);
   hcal_h0->SetBinError(122,59.12698);
   hcal_h0->SetBinError(123,57.75812);
   hcal_h0->SetBinError(124,57.00877);
   hcal_h0->SetBinError(125,57.19266);
   hcal_h0->SetBinError(126,55.37147);
   hcal_h0->SetBinError(127,55.20869);
   hcal_h0->SetBinError(128,53.54437);
   hcal_h0->SetBinError(129,54.28628);
   hcal_h0->SetBinError(130,54.15718);
   hcal_h0->SetBinError(131,53.16014);
   hcal_h0->SetBinError(132,53.07542);
   hcal_h0->SetBinError(133,52.90558);
   hcal_h0->SetBinError(134,51.86521);
   hcal_h0->SetBinError(135,50.83306);
   hcal_h0->SetBinError(136,50.16971);
   hcal_h0->SetBinError(137,50.44799);
   hcal_h0->SetBinError(138,49.61854);
   hcal_h0->SetBinError(139,48.79549);
   hcal_h0->SetBinError(140,48.55924);
   hcal_h0->SetBinError(141,47.67599);
   hcal_h0->SetBinError(142,47.1805);
   hcal_h0->SetBinError(143,47.1487);
   hcal_h0->SetBinError(144,47.46578);
   hcal_h0->SetBinError(145,45.79301);
   hcal_h0->SetBinError(146,45.44227);
   hcal_h0->SetBinError(147,45.0888);
   hcal_h0->SetBinError(148,44.1588);
   hcal_h0->SetBinError(149,44.12482);
   hcal_h0->SetBinError(150,43.76071);
   hcal_h0->SetBinError(151,43.34743);
   hcal_h0->SetBinError(152,42.61455);
   hcal_h0->SetBinError(153,42.17819);
   hcal_h0->SetBinError(154,42.40283);
   hcal_h0->SetBinError(155,40.81666);
   hcal_h0->SetBinError(156,41.4367);
   hcal_h0->SetBinError(157,40.0874);
   hcal_h0->SetBinError(158,40.87787);
   hcal_h0->SetBinError(159,40.06245);
   hcal_h0->SetBinError(160,40.60788);
   hcal_h0->SetBinError(161,39.19184);
   hcal_h0->SetBinError(162,39.74921);
   hcal_h0->SetBinError(163,39.40812);
   hcal_h0->SetBinError(164,38.50974);
   hcal_h0->SetBinError(165,37.25587);
   hcal_h0->SetBinError(166,38.40573);
   hcal_h0->SetBinError(167,37.33631);
   hcal_h0->SetBinError(168,37.38984);
   hcal_h0->SetBinError(169,36.08324);
   hcal_h0->SetBinError(170,35.36948);
   hcal_h0->SetBinError(171,34.9285);
   hcal_h0->SetBinError(172,34.0147);
   hcal_h0->SetBinError(173,35.39774);
   hcal_h0->SetBinError(174,34.61214);
   hcal_h0->SetBinError(175,34.45287);
   hcal_h0->SetBinError(176,34.52535);
   hcal_h0->SetBinError(177,32.23352);
   hcal_h0->SetBinError(178,33.95585);
   hcal_h0->SetBinError(179,33.15117);
   hcal_h0->SetBinError(180,32.81768);
   hcal_h0->SetBinError(181,32.72614);
   hcal_h0->SetBinError(182,32.43455);
   hcal_h0->SetBinError(183,31.03224);
   hcal_h0->SetBinError(184,31.55947);
   hcal_h0->SetBinError(185,31.241);
   hcal_h0->SetBinError(186,31);
   hcal_h0->SetBinError(187,30.75711);
   hcal_h0->SetBinError(188,31.01612);
   hcal_h0->SetBinError(189,30.90307);
   hcal_h0->SetBinError(190,29.42788);
   hcal_h0->SetBinError(191,30.34798);
   hcal_h0->SetBinError(192,28.87906);
   hcal_h0->SetBinError(193,29.54657);
   hcal_h0->SetBinError(194,28.63564);
   hcal_h0->SetBinError(195,28.53069);
   hcal_h0->SetBinError(196,28.30194);
   hcal_h0->SetBinError(197,27.74887);
   hcal_h0->SetBinError(198,27.74887);
   hcal_h0->SetBinError(199,27.82086);
   hcal_h0->SetBinError(200,27.40438);
   hcal_h0->SetBinError(201,26.64583);
   hcal_h0->SetBinError(202,26.68333);
   hcal_h0->SetBinError(203,26.72078);
   hcal_h0->SetBinError(204,26.07681);
   hcal_h0->SetBinError(205,25.45584);
   hcal_h0->SetBinError(206,25.53429);
   hcal_h0->SetBinError(207,26.77686);
   hcal_h0->SetBinError(208,26.30589);
   hcal_h0->SetBinError(209,25.11971);
   hcal_h0->SetBinError(210,25.88436);
   hcal_h0->SetBinError(211,24.77902);
   hcal_h0->SetBinError(212,25.21904);
   hcal_h0->SetBinError(213,24.41311);
   hcal_h0->SetBinError(214,24.53569);
   hcal_h0->SetBinError(215,23.2379);
   hcal_h0->SetBinError(216,23.93742);
   hcal_h0->SetBinError(217,23.10844);
   hcal_h0->SetBinError(218,23.74868);
   hcal_h0->SetBinError(219,23.2379);
   hcal_h0->SetBinError(220,22.78157);
   hcal_h0->SetBinError(221,22.44994);
   hcal_h0->SetBinError(222,22.78157);
   hcal_h0->SetBinError(223,22.49444);
   hcal_h0->SetBinError(224,22.36068);
   hcal_h0->SetBinError(225,22.2486);
   hcal_h0->SetBinError(226,22.75961);
   hcal_h0->SetBinError(227,22.56103);
   hcal_h0->SetBinError(228,20.90454);
   hcal_h0->SetBinError(229,21.77154);
   hcal_h0->SetBinError(230,22);
   hcal_h0->SetBinError(231,21.07131);
   hcal_h0->SetBinError(232,20.88061);
   hcal_h0->SetBinError(233,20.95233);
   hcal_h0->SetBinError(234,20.37155);
   hcal_h0->SetBinError(235,21.11871);
   hcal_h0->SetBinError(236,20.88061);
   hcal_h0->SetBinError(237,20.24846);
   hcal_h0->SetBinError(238,20.27313);
   hcal_h0->SetBinError(239,19.59592);
   hcal_h0->SetBinError(240,19.15724);
   hcal_h0->SetBinError(241,18.60108);
   hcal_h0->SetBinError(242,19.72308);
   hcal_h0->SetBinError(243,18.81489);
   hcal_h0->SetBinError(244,19.07878);
   hcal_h0->SetBinError(245,18.22087);
   hcal_h0->SetBinError(246,18.73499);
   hcal_h0->SetBinError(247,18.43909);
   hcal_h0->SetBinError(248,18.68154);
   hcal_h0->SetBinError(249,17.49286);
   hcal_h0->SetBinError(250,18.11077);
   hcal_h0->SetBinError(251,17.34935);
   hcal_h0->SetBinError(252,17.52142);
   hcal_h0->SetBinError(253,17.17556);
   hcal_h0->SetBinError(254,17.02939);
   hcal_h0->SetBinError(255,17.37815);
   hcal_h0->SetBinError(256,17.60682);
   hcal_h0->SetBinError(257,17.74824);
   hcal_h0->SetBinError(258,16.88194);
   hcal_h0->SetBinError(259,17.20465);
   hcal_h0->SetBinError(260,16.37071);
   hcal_h0->SetBinError(261,16.91153);
   hcal_h0->SetBinError(262,16);
   hcal_h0->SetBinError(263,15.93738);
   hcal_h0->SetBinError(264,16.27882);
   hcal_h0->SetBinError(265,16.61325);
   hcal_h0->SetBinError(266,16.21727);
   hcal_h0->SetBinError(267,16.12452);
   hcal_h0->SetBinError(268,15.3948);
   hcal_h0->SetBinError(269,16.06238);
   hcal_h0->SetBinError(270,15.74802);
   hcal_h0->SetBinError(271,15.23155);
   hcal_h0->SetBinError(272,15.74802);
   hcal_h0->SetBinError(273,14.89966);
   hcal_h0->SetBinError(274,13.96424);
   hcal_h0->SetBinError(275,15.19868);
   hcal_h0->SetBinError(276,15.87451);
   hcal_h0->SetBinError(277,14.10674);
   hcal_h0->SetBinError(278,14.73092);
   hcal_h0->SetBinError(279,15.0333);
   hcal_h0->SetBinError(280,14.10674);
   hcal_h0->SetBinError(281,12.60952);
   hcal_h0->SetBinError(282,14.21267);
   hcal_h0->SetBinError(283,13.67479);
   hcal_h0->SetBinError(284,13.15295);
   hcal_h0->SetBinError(285,12.4499);
   hcal_h0->SetBinError(286,14.21267);
   hcal_h0->SetBinError(287,12.80625);
   hcal_h0->SetBinError(288,12.4499);
   hcal_h0->SetBinError(289,14);
   hcal_h0->SetBinError(290,13.67479);
   hcal_h0->SetBinError(291,12.64911);
   hcal_h0->SetBinError(292,14.31782);
   hcal_h0->SetBinError(293,13.15295);
   hcal_h0->SetBinError(294,12.80625);
   hcal_h0->SetBinError(295,12.64911);
   hcal_h0->SetBinError(296,12.12436);
   hcal_h0->SetBinError(297,12.96148);
   hcal_h0->SetBinError(298,12.76715);
   hcal_h0->SetBinError(299,12.49);
   hcal_h0->SetBinError(300,12.60952);
   hcal_h0->SetBinError(301,11.48913);
   hcal_h0->SetBinError(302,12.04159);
   hcal_h0->SetBinError(303,11.22497);
   hcal_h0->SetBinError(304,11.61895);
   hcal_h0->SetBinError(305,11.44552);
   hcal_h0->SetBinError(306,11.48913);
   hcal_h0->SetBinError(307,11.6619);
   hcal_h0->SetBinError(308,11.31371);
   hcal_h0->SetBinError(309,11.35782);
   hcal_h0->SetBinError(310,11.95826);
   hcal_h0->SetBinError(311,11.22497);
   hcal_h0->SetBinError(312,11.53256);
   hcal_h0->SetBinError(313,11.13553);
   hcal_h0->SetBinError(314,11.22497);
   hcal_h0->SetBinError(315,11.87434);
   hcal_h0->SetBinError(316,9.327379);
   hcal_h0->SetBinError(317,10.86278);
   hcal_h0->SetBinError(318,11);
   hcal_h0->SetBinError(319,10.48809);
   hcal_h0->SetBinError(320,10.48809);
   hcal_h0->SetBinError(321,10.63015);
   hcal_h0->SetBinError(322,9.327379);
   hcal_h0->SetBinError(323,10.53565);
   hcal_h0->SetBinError(324,10.77033);
   hcal_h0->SetBinError(325,10.58301);
   hcal_h0->SetBinError(326,9.848858);
   hcal_h0->SetBinError(327,10.24695);
   hcal_h0->SetBinError(328,9.848858);
   hcal_h0->SetBinError(329,9.219544);
   hcal_h0->SetBinError(330,9.643651);
   hcal_h0->SetBinError(331,10.44031);
   hcal_h0->SetBinError(332,8.485281);
   hcal_h0->SetBinError(333,8.42615);
   hcal_h0->SetBinError(334,8.944272);
   hcal_h0->SetBinError(335,9.055385);
   hcal_h0->SetBinError(336,9.380832);
   hcal_h0->SetBinError(337,8.944272);
   hcal_h0->SetBinError(338,8.185353);
   hcal_h0->SetBinError(339,8.831761);
   hcal_h0->SetBinError(340,9.165151);
   hcal_h0->SetBinError(341,8.485281);
   hcal_h0->SetBinError(342,8.185353);
   hcal_h0->SetBinError(343,8.3666);
   hcal_h0->SetBinError(344,8.544004);
   hcal_h0->SetBinError(345,7.937254);
   hcal_h0->SetBinError(346,7.81025);
   hcal_h0->SetBinError(347,8.544004);
   hcal_h0->SetBinError(348,8.717798);
   hcal_h0->SetBinError(349,8.602325);
   hcal_h0->SetBinError(350,8.3666);
   hcal_h0->SetBinError(351,7.549834);
   hcal_h0->SetBinError(352,8.246211);
   hcal_h0->SetBinError(353,7.28011);
   hcal_h0->SetBinError(354,8.485281);
   hcal_h0->SetBinError(355,8.062258);
   hcal_h0->SetBinError(356,8.660254);
   hcal_h0->SetBinError(357,8.485281);
   hcal_h0->SetBinError(358,8.485281);
   hcal_h0->SetBinError(359,8.185353);
   hcal_h0->SetBinError(360,7.348469);
   hcal_h0->SetBinError(361,6.855655);
   hcal_h0->SetBinError(362,7.071068);
   hcal_h0->SetBinError(363,6.928203);
   hcal_h0->SetBinError(364,7.745967);
   hcal_h0->SetBinError(365,7.416198);
   hcal_h0->SetBinError(366,7.141428);
   hcal_h0->SetBinError(367,6.557439);
   hcal_h0->SetBinError(368,7.549834);
   hcal_h0->SetBinError(369,7.615773);
   hcal_h0->SetBinError(370,6.557439);
   hcal_h0->SetBinError(371,6.403124);
   hcal_h0->SetBinError(372,7.549834);
   hcal_h0->SetBinError(373,7);
   hcal_h0->SetBinError(374,6.78233);
   hcal_h0->SetBinError(375,6.708204);
   hcal_h0->SetBinError(376,6.63325);
   hcal_h0->SetBinError(377,6.164414);
   hcal_h0->SetBinError(378,6.324555);
   hcal_h0->SetBinError(379,6.480741);
   hcal_h0->SetBinError(380,6.855655);
   hcal_h0->SetBinError(381,6.324555);
   hcal_h0->SetBinError(382,7.071068);
   hcal_h0->SetBinError(383,6.082763);
   hcal_h0->SetBinError(384,6.403124);
   hcal_h0->SetBinError(385,6.78233);
   hcal_h0->SetBinError(386,7.483315);
   hcal_h0->SetBinError(387,5.744563);
   hcal_h0->SetBinError(388,5.830952);
   hcal_h0->SetBinError(389,7);
   hcal_h0->SetBinError(390,6.403124);
   hcal_h0->SetBinError(391,6.403124);
   hcal_h0->SetBinError(392,4.582576);
   hcal_h0->SetBinError(393,5.830952);
   hcal_h0->SetBinError(394,5.567764);
   hcal_h0->SetBinError(395,6.244998);
   hcal_h0->SetBinError(396,5.91608);
   hcal_h0->SetBinError(397,6.480741);
   hcal_h0->SetBinError(398,5.744563);
   hcal_h0->SetBinError(399,5.477226);
   hcal_h0->SetBinError(400,6.78233);
   hcal_h0->SetBinError(401,5.291503);
   hcal_h0->SetBinError(402,5.09902);
   hcal_h0->SetBinError(403,5.385165);
   hcal_h0->SetBinError(404,6.324555);
   hcal_h0->SetBinError(405,6.557439);
   hcal_h0->SetBinError(406,5.744563);
   hcal_h0->SetBinError(407,6);
   hcal_h0->SetBinError(408,5.09902);
   hcal_h0->SetBinError(409,5);
   hcal_h0->SetBinError(410,3.741657);
   hcal_h0->SetBinError(411,5.291503);
   hcal_h0->SetBinError(412,4.472136);
   hcal_h0->SetBinError(413,5);
   hcal_h0->SetBinError(414,5.291503);
   hcal_h0->SetBinError(415,5.09902);
   hcal_h0->SetBinError(416,4.690416);
   hcal_h0->SetBinError(417,5.09902);
   hcal_h0->SetBinError(418,4.898979);
   hcal_h0->SetBinError(419,4.358899);
   hcal_h0->SetBinError(420,5.656854);
   hcal_h0->SetBinError(421,4.472136);
   hcal_h0->SetBinError(422,4.582576);
   hcal_h0->SetBinError(423,4.690416);
   hcal_h0->SetBinError(424,4.358899);
   hcal_h0->SetBinError(425,4.795832);
   hcal_h0->SetBinError(426,4.472136);
   hcal_h0->SetBinError(427,4.472136);
   hcal_h0->SetBinError(428,4.472136);
   hcal_h0->SetBinError(429,5);
   hcal_h0->SetBinError(430,4.472136);
   hcal_h0->SetBinError(431,4.795832);
   hcal_h0->SetBinError(432,4.898979);
   hcal_h0->SetBinError(433,4.898979);
   hcal_h0->SetBinError(434,4.242641);
   hcal_h0->SetBinError(435,4.582576);
   hcal_h0->SetBinError(436,4);
   hcal_h0->SetBinError(437,3.872983);
   hcal_h0->SetBinError(438,4.472136);
   hcal_h0->SetBinError(439,4.358899);
   hcal_h0->SetBinError(440,3.605551);
   hcal_h0->SetBinError(441,3.464102);
   hcal_h0->SetBinError(442,4.242641);
   hcal_h0->SetBinError(443,2.645751);
   hcal_h0->SetBinError(444,4.690416);
   hcal_h0->SetBinError(445,3.316625);
   hcal_h0->SetBinError(446,4);
   hcal_h0->SetBinError(447,3.741657);
   hcal_h0->SetBinError(448,3.872983);
   hcal_h0->SetBinError(449,4.358899);
   hcal_h0->SetBinError(450,3.464102);
   hcal_h0->SetBinError(451,3.162278);
   hcal_h0->SetBinError(452,3.872983);
   hcal_h0->SetBinError(453,3.464102);
   hcal_h0->SetBinError(454,4);
   hcal_h0->SetBinError(455,4.123106);
   hcal_h0->SetBinError(456,3.464102);
   hcal_h0->SetBinError(457,3.741657);
   hcal_h0->SetBinError(458,3.316625);
   hcal_h0->SetBinError(459,3.872983);
   hcal_h0->SetBinError(460,4.123106);
   hcal_h0->SetBinError(461,3.741657);
   hcal_h0->SetBinError(462,2.645751);
   hcal_h0->SetBinError(463,4);
   hcal_h0->SetBinError(464,3.316625);
   hcal_h0->SetBinError(465,2.828427);
   hcal_h0->SetBinError(466,2.828427);
   hcal_h0->SetBinError(467,3.316625);
   hcal_h0->SetBinError(468,2.645751);
   hcal_h0->SetBinError(469,2.645751);
   hcal_h0->SetBinError(470,3.162278);
   hcal_h0->SetBinError(471,3.872983);
   hcal_h0->SetBinError(472,3.162278);
   hcal_h0->SetBinError(473,3.741657);
   hcal_h0->SetBinError(474,3.741657);
   hcal_h0->SetBinError(475,3.316625);
   hcal_h0->SetBinError(476,2.828427);
   hcal_h0->SetBinError(477,1.732051);
   hcal_h0->SetBinError(478,2.44949);
   hcal_h0->SetBinError(479,3.464102);
   hcal_h0->SetBinError(480,3.316625);
   hcal_h0->SetBinError(481,3.162278);
   hcal_h0->SetBinError(482,2);
   hcal_h0->SetBinError(483,3.741657);
   hcal_h0->SetBinError(484,2.828427);
   hcal_h0->SetBinError(485,3.162278);
   hcal_h0->SetBinError(486,3.162278);
   hcal_h0->SetBinError(487,2.44949);
   hcal_h0->SetBinError(488,2.44949);
   hcal_h0->SetBinError(489,3.464102);
   hcal_h0->SetBinError(490,3.162278);
   hcal_h0->SetBinError(491,3.162278);
   hcal_h0->SetBinError(492,1.732051);
   hcal_h0->SetBinError(493,3.316625);
   hcal_h0->SetBinError(494,3.162278);
   hcal_h0->SetBinError(495,1);
   hcal_h0->SetBinError(496,2.645751);
   hcal_h0->SetBinError(497,2.828427);
   hcal_h0->SetBinError(498,2.44949);
   hcal_h0->SetBinError(499,2.828427);
   hcal_h0->SetBinError(500,2.645751);
   hcal_h0->SetBinError(501,1.414214);
   hcal_h0->SetBinError(502,2.645751);
   hcal_h0->SetBinError(503,1.414214);
   hcal_h0->SetBinError(504,2);
   hcal_h0->SetBinError(505,2.44949);
   hcal_h0->SetBinError(506,1.732051);
   hcal_h0->SetBinError(507,2.645751);
   hcal_h0->SetBinError(508,2.236068);
   hcal_h0->SetBinError(509,1.732051);
   hcal_h0->SetBinError(510,2.236068);
   hcal_h0->SetBinError(511,2);
   hcal_h0->SetBinError(512,2);
   hcal_h0->SetBinError(513,1);
   hcal_h0->SetBinError(514,2.645751);
   hcal_h0->SetBinError(515,2.44949);
   hcal_h0->SetBinError(516,2);
   hcal_h0->SetBinError(517,2.236068);
   hcal_h0->SetBinError(518,2);
   hcal_h0->SetBinError(519,1.414214);
   hcal_h0->SetBinError(520,1.732051);
   hcal_h0->SetBinError(521,2.236068);
   hcal_h0->SetBinError(522,2);
   hcal_h0->SetBinError(523,2);
   hcal_h0->SetBinError(524,2.645751);
   hcal_h0->SetBinError(525,2.645751);
   hcal_h0->SetBinError(526,2);
   hcal_h0->SetBinError(527,1.414214);
   hcal_h0->SetBinError(528,1.732051);
   hcal_h0->SetBinError(529,2.236068);
   hcal_h0->SetBinError(530,2);
   hcal_h0->SetBinError(531,2.44949);
   hcal_h0->SetBinError(532,1.414214);
   hcal_h0->SetBinError(533,2.236068);
   hcal_h0->SetBinError(534,1.414214);
   hcal_h0->SetBinError(535,1);
   hcal_h0->SetBinError(538,1.732051);
   hcal_h0->SetBinError(539,1.732051);
   hcal_h0->SetBinError(540,2.44949);
   hcal_h0->SetBinError(541,1.414214);
   hcal_h0->SetBinError(542,2);
   hcal_h0->SetBinError(543,2.44949);
   hcal_h0->SetBinError(544,2);
   hcal_h0->SetBinError(545,2);
   hcal_h0->SetBinError(546,1.732051);
   hcal_h0->SetBinError(547,1);
   hcal_h0->SetBinError(548,1.732051);
   hcal_h0->SetBinError(549,1);
   hcal_h0->SetBinError(551,2);
   hcal_h0->SetBinError(552,2.236068);
   hcal_h0->SetBinError(553,1);
   hcal_h0->SetBinError(554,1.732051);
   hcal_h0->SetBinError(555,1);
   hcal_h0->SetBinError(558,1);
   hcal_h0->SetBinError(559,1.414214);
   hcal_h0->SetBinError(560,2);
   hcal_h0->SetBinError(561,1.414214);
   hcal_h0->SetBinError(562,1.732051);
   hcal_h0->SetBinError(563,1.732051);
   hcal_h0->SetBinError(564,1.414214);
   hcal_h0->SetBinError(566,1);
   hcal_h0->SetBinError(567,1.414214);
   hcal_h0->SetBinError(568,2.236068);
   hcal_h0->SetBinError(569,1.732051);
   hcal_h0->SetBinError(570,1.732051);
   hcal_h0->SetBinError(571,1);
   hcal_h0->SetBinError(572,1);
   hcal_h0->SetBinError(575,1.414214);
   hcal_h0->SetBinError(576,1);
   hcal_h0->SetBinError(577,1.414214);
   hcal_h0->SetBinError(580,1);
   hcal_h0->SetBinError(581,2.236068);
   hcal_h0->SetBinError(583,1);
   hcal_h0->SetBinError(584,2.236068);
   hcal_h0->SetBinError(586,1);
   hcal_h0->SetBinError(587,1);
   hcal_h0->SetBinError(589,1);
   hcal_h0->SetBinError(590,1);
   hcal_h0->SetBinError(591,1);
   hcal_h0->SetBinError(592,1.414214);
   hcal_h0->SetBinError(594,1);
   hcal_h0->SetBinError(596,1);
   hcal_h0->SetBinError(597,1);
   hcal_h0->SetBinError(599,1.414214);
   hcal_h0->SetBinError(600,1);
   hcal_h0->SetBinError(604,1);
   hcal_h0->SetBinError(605,1);
   hcal_h0->SetBinError(608,1);
   hcal_h0->SetBinError(609,1);
   hcal_h0->SetBinError(610,1);
   hcal_h0->SetBinError(611,1.414214);
   hcal_h0->SetBinError(614,1.414214);
   hcal_h0->SetBinError(616,1.732051);
   hcal_h0->SetBinError(617,1.414214);
   hcal_h0->SetBinError(619,1);
   hcal_h0->SetBinError(621,1);
   hcal_h0->SetBinError(622,1.732051);
   hcal_h0->SetBinError(624,1);
   hcal_h0->SetBinError(629,1);
   hcal_h0->SetBinError(631,1.414214);
   hcal_h0->SetBinError(634,1);
   hcal_h0->SetBinError(635,1);
   hcal_h0->SetBinError(636,1);
   hcal_h0->SetBinError(637,1);
   hcal_h0->SetBinError(638,1);
   hcal_h0->SetBinError(639,1);
   hcal_h0->SetBinError(640,1.732051);
   hcal_h0->SetBinError(643,1);
   hcal_h0->SetBinError(644,1);
   hcal_h0->SetBinError(648,1);
   hcal_h0->SetBinError(651,1);
   hcal_h0->SetBinError(655,1.414214);
   hcal_h0->SetBinError(661,1);
   hcal_h0->SetBinError(663,1);
   hcal_h0->SetBinError(665,1);
   hcal_h0->SetBinError(667,1);
   hcal_h0->SetBinError(669,1);
   hcal_h0->SetBinError(671,1);
   hcal_h0->SetBinError(672,1.414214);
   hcal_h0->SetBinError(676,1);
   hcal_h0->SetBinError(689,1);
   hcal_h0->SetBinError(692,1);
   hcal_h0->SetBinError(696,1);
   hcal_h0->SetBinError(700,1);
   hcal_h0->SetBinError(703,1);
   hcal_h0->SetBinError(706,1);
   hcal_h0->SetBinError(730,1);
   hcal_h0->SetBinError(745,1.414214);
   hcal_h0->SetBinError(748,1);
   hcal_h0->SetBinError(758,1);
   hcal_h0->SetBinError(765,1);
   hcal_h0->SetBinError(772,1);
   hcal_h0->SetBinError(780,1);
   hcal_h0->SetBinError(790,1);
   hcal_h0->SetBinError(821,1);
   hcal_h0->SetBinError(844,1);
   hcal_h0->SetBinError(859,1);
   hcal_h0->SetBinError(872,1);
   hcal_h0->SetBinError(905,1);
   hcal_h0->SetBinError(915,1);
   hcal_h0->SetBinError(935,1);
   hcal_h0->SetBinError(974,1);
   hcal_h0->SetBinError(980,1);
   hcal_h0->SetBinError(994,1);
   hcal_h0->SetBinError(1015,1);
   hcal_h0->SetBinError(1095,1);
   hcal_h0->SetBinError(1157,1);
   hcal_h0->SetBinError(1207,1);
   hcal_h0->SetBinError(1266,1);
   hcal_h0->SetBinError(1291,1);
   hcal_h0->SetBinError(1368,1);
   hcal_h0->SetBinError(1502,1);
   hcal_h0->SetBinError(1621,1);
   hcal_h0->SetBinError(1687,1);
   hcal_h0->SetMaximum(1.633987e+08);
   hcal_h0->SetEntries(1.836351e+07);

   ci = TColor::GetColor("#99cc33");
   hcal_h0->SetFillColor(ci);
   hcal_h0->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h0->GetXaxis()->SetRange(136,225);
   hcal_h0->GetXaxis()->SetLabelFont(42);
   hcal_h0->GetXaxis()->SetLabelSize(0.035);
   hcal_h0->GetXaxis()->SetTitleSize(0.035);
   hcal_h0->GetXaxis()->SetTitleFont(42);
   hcal_h0->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h0->GetYaxis()->SetLabelFont(42);
   hcal_h0->GetYaxis()->SetLabelSize(0.035);
   hcal_h0->GetYaxis()->SetTitleSize(0.035);
   hcal_h0->GetYaxis()->SetTitleFont(42);
   hcal_h0->GetZaxis()->SetLabelFont(42);
   hcal_h0->GetZaxis()->SetLabelSize(0.035);
   hcal_h0->GetZaxis()->SetTitleSize(0.035);
   hcal_h0->GetZaxis()->SetTitleFont(42);
   hcal_h0->Draw("hist same");
   
   TH1F *hcal_h0 = new TH1F("hcal_h0","",9000,0,2000);
   hcal_h0->SetBinContent(3,3267974);
   hcal_h0->SetBinContent(4,2185758);
   hcal_h0->SetBinContent(5,1574369);
   hcal_h0->SetBinContent(6,1339521);
   hcal_h0->SetBinContent(7,1144254);
   hcal_h0->SetBinContent(8,960957);
   hcal_h0->SetBinContent(9,796779);
   hcal_h0->SetBinContent(10,663761);
   hcal_h0->SetBinContent(11,560464);
   hcal_h0->SetBinContent(12,482041);
   hcal_h0->SetBinContent(13,419984);
   hcal_h0->SetBinContent(14,369775);
   hcal_h0->SetBinContent(15,326062);
   hcal_h0->SetBinContent(16,289519);
   hcal_h0->SetBinContent(17,258804);
   hcal_h0->SetBinContent(18,232488);
   hcal_h0->SetBinContent(19,208971);
   hcal_h0->SetBinContent(20,188361);
   hcal_h0->SetBinContent(21,171077);
   hcal_h0->SetBinContent(22,155937);
   hcal_h0->SetBinContent(23,142012);
   hcal_h0->SetBinContent(24,130404);
   hcal_h0->SetBinContent(25,120572);
   hcal_h0->SetBinContent(26,111251);
   hcal_h0->SetBinContent(27,102889);
   hcal_h0->SetBinContent(28,96202);
   hcal_h0->SetBinContent(29,89338);
   hcal_h0->SetBinContent(30,84045);
   hcal_h0->SetBinContent(31,78287);
   hcal_h0->SetBinContent(32,73136);
   hcal_h0->SetBinContent(33,68634);
   hcal_h0->SetBinContent(34,64377);
   hcal_h0->SetBinContent(35,60399);
   hcal_h0->SetBinContent(36,57284);
   hcal_h0->SetBinContent(37,54062);
   hcal_h0->SetBinContent(38,51356);
   hcal_h0->SetBinContent(39,48579);
   hcal_h0->SetBinContent(40,45785);
   hcal_h0->SetBinContent(41,43436);
   hcal_h0->SetBinContent(42,40910);
   hcal_h0->SetBinContent(43,38959);
   hcal_h0->SetBinContent(44,37310);
   hcal_h0->SetBinContent(45,35661);
   hcal_h0->SetBinContent(46,33753);
   hcal_h0->SetBinContent(47,32485);
   hcal_h0->SetBinContent(48,30976);
   hcal_h0->SetBinContent(49,29640);
   hcal_h0->SetBinContent(50,28225);
   hcal_h0->SetBinContent(51,27404);
   hcal_h0->SetBinContent(52,25943);
   hcal_h0->SetBinContent(53,25157);
   hcal_h0->SetBinContent(54,24218);
   hcal_h0->SetBinContent(55,23258);
   hcal_h0->SetBinContent(56,22353);
   hcal_h0->SetBinContent(57,21615);
   hcal_h0->SetBinContent(58,20754);
   hcal_h0->SetBinContent(59,20164);
   hcal_h0->SetBinContent(60,19018);
   hcal_h0->SetBinContent(61,18442);
   hcal_h0->SetBinContent(62,17778);
   hcal_h0->SetBinContent(63,17215);
   hcal_h0->SetBinContent(64,16419);
   hcal_h0->SetBinContent(65,16170);
   hcal_h0->SetBinContent(66,15683);
   hcal_h0->SetBinContent(67,15019);
   hcal_h0->SetBinContent(68,14584);
   hcal_h0->SetBinContent(69,14111);
   hcal_h0->SetBinContent(70,13709);
   hcal_h0->SetBinContent(71,13106);
   hcal_h0->SetBinContent(72,12806);
   hcal_h0->SetBinContent(73,12624);
   hcal_h0->SetBinContent(74,12156);
   hcal_h0->SetBinContent(75,11669);
   hcal_h0->SetBinContent(76,11419);
   hcal_h0->SetBinContent(77,11153);
   hcal_h0->SetBinContent(78,10764);
   hcal_h0->SetBinContent(79,10618);
   hcal_h0->SetBinContent(80,10237);
   hcal_h0->SetBinContent(81,9843);
   hcal_h0->SetBinContent(82,9848);
   hcal_h0->SetBinContent(83,9415);
   hcal_h0->SetBinContent(84,9044);
   hcal_h0->SetBinContent(85,8929);
   hcal_h0->SetBinContent(86,8730);
   hcal_h0->SetBinContent(87,8303);
   hcal_h0->SetBinContent(88,8289);
   hcal_h0->SetBinContent(89,7816);
   hcal_h0->SetBinContent(90,7728);
   hcal_h0->SetBinContent(91,7538);
   hcal_h0->SetBinContent(92,7342);
   hcal_h0->SetBinContent(93,6924);
   hcal_h0->SetBinContent(94,6899);
   hcal_h0->SetBinContent(95,6730);
   hcal_h0->SetBinContent(96,6453);
   hcal_h0->SetBinContent(97,6234);
   hcal_h0->SetBinContent(98,6177);
   hcal_h0->SetBinContent(99,5914);
   hcal_h0->SetBinContent(100,5801);
   hcal_h0->SetBinContent(101,5755);
   hcal_h0->SetBinContent(102,5583);
   hcal_h0->SetBinContent(103,5457);
   hcal_h0->SetBinContent(104,5325);
   hcal_h0->SetBinContent(105,5324);
   hcal_h0->SetBinContent(106,5049);
   hcal_h0->SetBinContent(107,4866);
   hcal_h0->SetBinContent(108,4808);
   hcal_h0->SetBinContent(109,4745);
   hcal_h0->SetBinContent(110,4575);
   hcal_h0->SetBinContent(111,4422);
   hcal_h0->SetBinContent(112,4237);
   hcal_h0->SetBinContent(113,4292);
   hcal_h0->SetBinContent(114,4256);
   hcal_h0->SetBinContent(115,4065);
   hcal_h0->SetBinContent(116,4015);
   hcal_h0->SetBinContent(117,3902);
   hcal_h0->SetBinContent(118,3813);
   hcal_h0->SetBinContent(119,3715);
   hcal_h0->SetBinContent(120,3580);
   hcal_h0->SetBinContent(121,3443);
   hcal_h0->SetBinContent(122,3496);
   hcal_h0->SetBinContent(123,3336);
   hcal_h0->SetBinContent(124,3250);
   hcal_h0->SetBinContent(125,3271);
   hcal_h0->SetBinContent(126,3066);
   hcal_h0->SetBinContent(127,3048);
   hcal_h0->SetBinContent(128,2867);
   hcal_h0->SetBinContent(129,2947);
   hcal_h0->SetBinContent(130,2933);
   hcal_h0->SetBinContent(131,2826);
   hcal_h0->SetBinContent(132,2817);
   hcal_h0->SetBinContent(133,2799);
   hcal_h0->SetBinContent(134,2690);
   hcal_h0->SetBinContent(135,2584);
   hcal_h0->SetBinContent(136,2517);
   hcal_h0->SetBinContent(137,2545);
   hcal_h0->SetBinContent(138,2462);
   hcal_h0->SetBinContent(139,2381);
   hcal_h0->SetBinContent(140,2358);
   hcal_h0->SetBinContent(141,2273);
   hcal_h0->SetBinContent(142,2226);
   hcal_h0->SetBinContent(143,2223);
   hcal_h0->SetBinContent(144,2253);
   hcal_h0->SetBinContent(145,2097);
   hcal_h0->SetBinContent(146,2065);
   hcal_h0->SetBinContent(147,2033);
   hcal_h0->SetBinContent(148,1950);
   hcal_h0->SetBinContent(149,1947);
   hcal_h0->SetBinContent(150,1915);
   hcal_h0->SetBinContent(151,1879);
   hcal_h0->SetBinContent(152,1816);
   hcal_h0->SetBinContent(153,1779);
   hcal_h0->SetBinContent(154,1798);
   hcal_h0->SetBinContent(155,1666);
   hcal_h0->SetBinContent(156,1717);
   hcal_h0->SetBinContent(157,1607);
   hcal_h0->SetBinContent(158,1671);
   hcal_h0->SetBinContent(159,1605);
   hcal_h0->SetBinContent(160,1649);
   hcal_h0->SetBinContent(161,1536);
   hcal_h0->SetBinContent(162,1580);
   hcal_h0->SetBinContent(163,1553);
   hcal_h0->SetBinContent(164,1483);
   hcal_h0->SetBinContent(165,1388);
   hcal_h0->SetBinContent(166,1475);
   hcal_h0->SetBinContent(167,1394);
   hcal_h0->SetBinContent(168,1398);
   hcal_h0->SetBinContent(169,1302);
   hcal_h0->SetBinContent(170,1251);
   hcal_h0->SetBinContent(171,1220);
   hcal_h0->SetBinContent(172,1157);
   hcal_h0->SetBinContent(173,1253);
   hcal_h0->SetBinContent(174,1198);
   hcal_h0->SetBinContent(175,1187);
   hcal_h0->SetBinContent(176,1192);
   hcal_h0->SetBinContent(177,1039);
   hcal_h0->SetBinContent(178,1153);
   hcal_h0->SetBinContent(179,1099);
   hcal_h0->SetBinContent(180,1077);
   hcal_h0->SetBinContent(181,1071);
   hcal_h0->SetBinContent(182,1052);
   hcal_h0->SetBinContent(183,963);
   hcal_h0->SetBinContent(184,996);
   hcal_h0->SetBinContent(185,976);
   hcal_h0->SetBinContent(186,961);
   hcal_h0->SetBinContent(187,946);
   hcal_h0->SetBinContent(188,962);
   hcal_h0->SetBinContent(189,955);
   hcal_h0->SetBinContent(190,866);
   hcal_h0->SetBinContent(191,921);
   hcal_h0->SetBinContent(192,834);
   hcal_h0->SetBinContent(193,873);
   hcal_h0->SetBinContent(194,820);
   hcal_h0->SetBinContent(195,814);
   hcal_h0->SetBinContent(196,801);
   hcal_h0->SetBinContent(197,770);
   hcal_h0->SetBinContent(198,770);
   hcal_h0->SetBinContent(199,774);
   hcal_h0->SetBinContent(200,751);
   hcal_h0->SetBinContent(201,710);
   hcal_h0->SetBinContent(202,712);
   hcal_h0->SetBinContent(203,714);
   hcal_h0->SetBinContent(204,680);
   hcal_h0->SetBinContent(205,648);
   hcal_h0->SetBinContent(206,652);
   hcal_h0->SetBinContent(207,717);
   hcal_h0->SetBinContent(208,692);
   hcal_h0->SetBinContent(209,631);
   hcal_h0->SetBinContent(210,670);
   hcal_h0->SetBinContent(211,614);
   hcal_h0->SetBinContent(212,636);
   hcal_h0->SetBinContent(213,596);
   hcal_h0->SetBinContent(214,602);
   hcal_h0->SetBinContent(215,540);
   hcal_h0->SetBinContent(216,573);
   hcal_h0->SetBinContent(217,534);
   hcal_h0->SetBinContent(218,564);
   hcal_h0->SetBinContent(219,540);
   hcal_h0->SetBinContent(220,519);
   hcal_h0->SetBinContent(221,504);
   hcal_h0->SetBinContent(222,519);
   hcal_h0->SetBinContent(223,506);
   hcal_h0->SetBinContent(224,500);
   hcal_h0->SetBinContent(225,495);
   hcal_h0->SetBinContent(226,518);
   hcal_h0->SetBinContent(227,509);
   hcal_h0->SetBinContent(228,437);
   hcal_h0->SetBinContent(229,474);
   hcal_h0->SetBinContent(230,484);
   hcal_h0->SetBinContent(231,444);
   hcal_h0->SetBinContent(232,436);
   hcal_h0->SetBinContent(233,439);
   hcal_h0->SetBinContent(234,415);
   hcal_h0->SetBinContent(235,446);
   hcal_h0->SetBinContent(236,436);
   hcal_h0->SetBinContent(237,410);
   hcal_h0->SetBinContent(238,411);
   hcal_h0->SetBinContent(239,384);
   hcal_h0->SetBinContent(240,367);
   hcal_h0->SetBinContent(241,346);
   hcal_h0->SetBinContent(242,389);
   hcal_h0->SetBinContent(243,354);
   hcal_h0->SetBinContent(244,364);
   hcal_h0->SetBinContent(245,332);
   hcal_h0->SetBinContent(246,351);
   hcal_h0->SetBinContent(247,340);
   hcal_h0->SetBinContent(248,349);
   hcal_h0->SetBinContent(249,306);
   hcal_h0->SetBinContent(250,328);
   hcal_h0->SetBinContent(251,301);
   hcal_h0->SetBinContent(252,307);
   hcal_h0->SetBinContent(253,295);
   hcal_h0->SetBinContent(254,290);
   hcal_h0->SetBinContent(255,302);
   hcal_h0->SetBinContent(256,310);
   hcal_h0->SetBinContent(257,315);
   hcal_h0->SetBinContent(258,285);
   hcal_h0->SetBinContent(259,296);
   hcal_h0->SetBinContent(260,268);
   hcal_h0->SetBinContent(261,286);
   hcal_h0->SetBinContent(262,256);
   hcal_h0->SetBinContent(263,254);
   hcal_h0->SetBinContent(264,265);
   hcal_h0->SetBinContent(265,276);
   hcal_h0->SetBinContent(266,263);
   hcal_h0->SetBinContent(267,260);
   hcal_h0->SetBinContent(268,237);
   hcal_h0->SetBinContent(269,258);
   hcal_h0->SetBinContent(270,248);
   hcal_h0->SetBinContent(271,232);
   hcal_h0->SetBinContent(272,248);
   hcal_h0->SetBinContent(273,222);
   hcal_h0->SetBinContent(274,195);
   hcal_h0->SetBinContent(275,231);
   hcal_h0->SetBinContent(276,252);
   hcal_h0->SetBinContent(277,199);
   hcal_h0->SetBinContent(278,217);
   hcal_h0->SetBinContent(279,226);
   hcal_h0->SetBinContent(280,199);
   hcal_h0->SetBinContent(281,159);
   hcal_h0->SetBinContent(282,202);
   hcal_h0->SetBinContent(283,187);
   hcal_h0->SetBinContent(284,173);
   hcal_h0->SetBinContent(285,155);
   hcal_h0->SetBinContent(286,202);
   hcal_h0->SetBinContent(287,164);
   hcal_h0->SetBinContent(288,155);
   hcal_h0->SetBinContent(289,196);
   hcal_h0->SetBinContent(290,187);
   hcal_h0->SetBinContent(291,160);
   hcal_h0->SetBinContent(292,205);
   hcal_h0->SetBinContent(293,173);
   hcal_h0->SetBinContent(294,164);
   hcal_h0->SetBinContent(295,160);
   hcal_h0->SetBinContent(296,147);
   hcal_h0->SetBinContent(297,168);
   hcal_h0->SetBinContent(298,163);
   hcal_h0->SetBinContent(299,156);
   hcal_h0->SetBinContent(300,159);
   hcal_h0->SetBinContent(301,132);
   hcal_h0->SetBinContent(302,145);
   hcal_h0->SetBinContent(303,126);
   hcal_h0->SetBinContent(304,135);
   hcal_h0->SetBinContent(305,131);
   hcal_h0->SetBinContent(306,132);
   hcal_h0->SetBinContent(307,136);
   hcal_h0->SetBinContent(308,128);
   hcal_h0->SetBinContent(309,129);
   hcal_h0->SetBinContent(310,143);
   hcal_h0->SetBinContent(311,126);
   hcal_h0->SetBinContent(312,133);
   hcal_h0->SetBinContent(313,124);
   hcal_h0->SetBinContent(314,126);
   hcal_h0->SetBinContent(315,141);
   hcal_h0->SetBinContent(316,87);
   hcal_h0->SetBinContent(317,118);
   hcal_h0->SetBinContent(318,121);
   hcal_h0->SetBinContent(319,110);
   hcal_h0->SetBinContent(320,110);
   hcal_h0->SetBinContent(321,113);
   hcal_h0->SetBinContent(322,87);
   hcal_h0->SetBinContent(323,111);
   hcal_h0->SetBinContent(324,116);
   hcal_h0->SetBinContent(325,112);
   hcal_h0->SetBinContent(326,97);
   hcal_h0->SetBinContent(327,105);
   hcal_h0->SetBinContent(328,97);
   hcal_h0->SetBinContent(329,85);
   hcal_h0->SetBinContent(330,93);
   hcal_h0->SetBinContent(331,109);
   hcal_h0->SetBinContent(332,72);
   hcal_h0->SetBinContent(333,71);
   hcal_h0->SetBinContent(334,80);
   hcal_h0->SetBinContent(335,82);
   hcal_h0->SetBinContent(336,88);
   hcal_h0->SetBinContent(337,80);
   hcal_h0->SetBinContent(338,67);
   hcal_h0->SetBinContent(339,78);
   hcal_h0->SetBinContent(340,84);
   hcal_h0->SetBinContent(341,72);
   hcal_h0->SetBinContent(342,67);
   hcal_h0->SetBinContent(343,70);
   hcal_h0->SetBinContent(344,73);
   hcal_h0->SetBinContent(345,63);
   hcal_h0->SetBinContent(346,61);
   hcal_h0->SetBinContent(347,73);
   hcal_h0->SetBinContent(348,76);
   hcal_h0->SetBinContent(349,74);
   hcal_h0->SetBinContent(350,70);
   hcal_h0->SetBinContent(351,57);
   hcal_h0->SetBinContent(352,68);
   hcal_h0->SetBinContent(353,53);
   hcal_h0->SetBinContent(354,72);
   hcal_h0->SetBinContent(355,65);
   hcal_h0->SetBinContent(356,75);
   hcal_h0->SetBinContent(357,72);
   hcal_h0->SetBinContent(358,72);
   hcal_h0->SetBinContent(359,67);
   hcal_h0->SetBinContent(360,54);
   hcal_h0->SetBinContent(361,47);
   hcal_h0->SetBinContent(362,50);
   hcal_h0->SetBinContent(363,48);
   hcal_h0->SetBinContent(364,60);
   hcal_h0->SetBinContent(365,55);
   hcal_h0->SetBinContent(366,51);
   hcal_h0->SetBinContent(367,43);
   hcal_h0->SetBinContent(368,57);
   hcal_h0->SetBinContent(369,58);
   hcal_h0->SetBinContent(370,43);
   hcal_h0->SetBinContent(371,41);
   hcal_h0->SetBinContent(372,57);
   hcal_h0->SetBinContent(373,49);
   hcal_h0->SetBinContent(374,46);
   hcal_h0->SetBinContent(375,45);
   hcal_h0->SetBinContent(376,44);
   hcal_h0->SetBinContent(377,38);
   hcal_h0->SetBinContent(378,40);
   hcal_h0->SetBinContent(379,42);
   hcal_h0->SetBinContent(380,47);
   hcal_h0->SetBinContent(381,40);
   hcal_h0->SetBinContent(382,50);
   hcal_h0->SetBinContent(383,37);
   hcal_h0->SetBinContent(384,41);
   hcal_h0->SetBinContent(385,46);
   hcal_h0->SetBinContent(386,56);
   hcal_h0->SetBinContent(387,33);
   hcal_h0->SetBinContent(388,34);
   hcal_h0->SetBinContent(389,49);
   hcal_h0->SetBinContent(390,41);
   hcal_h0->SetBinContent(391,41);
   hcal_h0->SetBinContent(392,21);
   hcal_h0->SetBinContent(393,34);
   hcal_h0->SetBinContent(394,31);
   hcal_h0->SetBinContent(395,39);
   hcal_h0->SetBinContent(396,35);
   hcal_h0->SetBinContent(397,42);
   hcal_h0->SetBinContent(398,33);
   hcal_h0->SetBinContent(399,30);
   hcal_h0->SetBinContent(400,46);
   hcal_h0->SetBinContent(401,28);
   hcal_h0->SetBinContent(402,26);
   hcal_h0->SetBinContent(403,29);
   hcal_h0->SetBinContent(404,40);
   hcal_h0->SetBinContent(405,43);
   hcal_h0->SetBinContent(406,33);
   hcal_h0->SetBinContent(407,36);
   hcal_h0->SetBinContent(408,26);
   hcal_h0->SetBinContent(409,25);
   hcal_h0->SetBinContent(410,14);
   hcal_h0->SetBinContent(411,28);
   hcal_h0->SetBinContent(412,20);
   hcal_h0->SetBinContent(413,25);
   hcal_h0->SetBinContent(414,28);
   hcal_h0->SetBinContent(415,26);
   hcal_h0->SetBinContent(416,22);
   hcal_h0->SetBinContent(417,26);
   hcal_h0->SetBinContent(418,24);
   hcal_h0->SetBinContent(419,19);
   hcal_h0->SetBinContent(420,32);
   hcal_h0->SetBinContent(421,20);
   hcal_h0->SetBinContent(422,21);
   hcal_h0->SetBinContent(423,22);
   hcal_h0->SetBinContent(424,19);
   hcal_h0->SetBinContent(425,23);
   hcal_h0->SetBinContent(426,20);
   hcal_h0->SetBinContent(427,20);
   hcal_h0->SetBinContent(428,20);
   hcal_h0->SetBinContent(429,25);
   hcal_h0->SetBinContent(430,20);
   hcal_h0->SetBinContent(431,23);
   hcal_h0->SetBinContent(432,24);
   hcal_h0->SetBinContent(433,24);
   hcal_h0->SetBinContent(434,18);
   hcal_h0->SetBinContent(435,21);
   hcal_h0->SetBinContent(436,16);
   hcal_h0->SetBinContent(437,15);
   hcal_h0->SetBinContent(438,20);
   hcal_h0->SetBinContent(439,19);
   hcal_h0->SetBinContent(440,13);
   hcal_h0->SetBinContent(441,12);
   hcal_h0->SetBinContent(442,18);
   hcal_h0->SetBinContent(443,7);
   hcal_h0->SetBinContent(444,22);
   hcal_h0->SetBinContent(445,11);
   hcal_h0->SetBinContent(446,16);
   hcal_h0->SetBinContent(447,14);
   hcal_h0->SetBinContent(448,15);
   hcal_h0->SetBinContent(449,19);
   hcal_h0->SetBinContent(450,12);
   hcal_h0->SetBinContent(451,10);
   hcal_h0->SetBinContent(452,15);
   hcal_h0->SetBinContent(453,12);
   hcal_h0->SetBinContent(454,16);
   hcal_h0->SetBinContent(455,17);
   hcal_h0->SetBinContent(456,12);
   hcal_h0->SetBinContent(457,14);
   hcal_h0->SetBinContent(458,11);
   hcal_h0->SetBinContent(459,15);
   hcal_h0->SetBinContent(460,17);
   hcal_h0->SetBinContent(461,14);
   hcal_h0->SetBinContent(462,7);
   hcal_h0->SetBinContent(463,16);
   hcal_h0->SetBinContent(464,11);
   hcal_h0->SetBinContent(465,8);
   hcal_h0->SetBinContent(466,8);
   hcal_h0->SetBinContent(467,11);
   hcal_h0->SetBinContent(468,7);
   hcal_h0->SetBinContent(469,7);
   hcal_h0->SetBinContent(470,10);
   hcal_h0->SetBinContent(471,15);
   hcal_h0->SetBinContent(472,10);
   hcal_h0->SetBinContent(473,14);
   hcal_h0->SetBinContent(474,14);
   hcal_h0->SetBinContent(475,11);
   hcal_h0->SetBinContent(476,8);
   hcal_h0->SetBinContent(477,3);
   hcal_h0->SetBinContent(478,6);
   hcal_h0->SetBinContent(479,12);
   hcal_h0->SetBinContent(480,11);
   hcal_h0->SetBinContent(481,10);
   hcal_h0->SetBinContent(482,4);
   hcal_h0->SetBinContent(483,14);
   hcal_h0->SetBinContent(484,8);
   hcal_h0->SetBinContent(485,10);
   hcal_h0->SetBinContent(486,10);
   hcal_h0->SetBinContent(487,6);
   hcal_h0->SetBinContent(488,6);
   hcal_h0->SetBinContent(489,12);
   hcal_h0->SetBinContent(490,10);
   hcal_h0->SetBinContent(491,10);
   hcal_h0->SetBinContent(492,3);
   hcal_h0->SetBinContent(493,11);
   hcal_h0->SetBinContent(494,10);
   hcal_h0->SetBinContent(495,1);
   hcal_h0->SetBinContent(496,7);
   hcal_h0->SetBinContent(497,8);
   hcal_h0->SetBinContent(498,6);
   hcal_h0->SetBinContent(499,8);
   hcal_h0->SetBinContent(500,7);
   hcal_h0->SetBinContent(501,2);
   hcal_h0->SetBinContent(502,7);
   hcal_h0->SetBinContent(503,2);
   hcal_h0->SetBinContent(504,4);
   hcal_h0->SetBinContent(505,6);
   hcal_h0->SetBinContent(506,3);
   hcal_h0->SetBinContent(507,7);
   hcal_h0->SetBinContent(508,5);
   hcal_h0->SetBinContent(509,3);
   hcal_h0->SetBinContent(510,5);
   hcal_h0->SetBinContent(511,4);
   hcal_h0->SetBinContent(512,4);
   hcal_h0->SetBinContent(513,1);
   hcal_h0->SetBinContent(514,7);
   hcal_h0->SetBinContent(515,6);
   hcal_h0->SetBinContent(516,4);
   hcal_h0->SetBinContent(517,5);
   hcal_h0->SetBinContent(518,4);
   hcal_h0->SetBinContent(519,2);
   hcal_h0->SetBinContent(520,3);
   hcal_h0->SetBinContent(521,5);
   hcal_h0->SetBinContent(522,4);
   hcal_h0->SetBinContent(523,4);
   hcal_h0->SetBinContent(524,7);
   hcal_h0->SetBinContent(525,7);
   hcal_h0->SetBinContent(526,4);
   hcal_h0->SetBinContent(527,2);
   hcal_h0->SetBinContent(528,3);
   hcal_h0->SetBinContent(529,5);
   hcal_h0->SetBinContent(530,4);
   hcal_h0->SetBinContent(531,6);
   hcal_h0->SetBinContent(532,2);
   hcal_h0->SetBinContent(533,5);
   hcal_h0->SetBinContent(534,2);
   hcal_h0->SetBinContent(535,1);
   hcal_h0->SetBinContent(538,3);
   hcal_h0->SetBinContent(539,3);
   hcal_h0->SetBinContent(540,6);
   hcal_h0->SetBinContent(541,2);
   hcal_h0->SetBinContent(542,4);
   hcal_h0->SetBinContent(543,6);
   hcal_h0->SetBinContent(544,4);
   hcal_h0->SetBinContent(545,4);
   hcal_h0->SetBinContent(546,3);
   hcal_h0->SetBinContent(547,1);
   hcal_h0->SetBinContent(548,3);
   hcal_h0->SetBinContent(549,1);
   hcal_h0->SetBinContent(551,4);
   hcal_h0->SetBinContent(552,5);
   hcal_h0->SetBinContent(553,1);
   hcal_h0->SetBinContent(554,3);
   hcal_h0->SetBinContent(555,1);
   hcal_h0->SetBinContent(558,1);
   hcal_h0->SetBinContent(559,2);
   hcal_h0->SetBinContent(560,4);
   hcal_h0->SetBinContent(561,2);
   hcal_h0->SetBinContent(562,3);
   hcal_h0->SetBinContent(563,3);
   hcal_h0->SetBinContent(564,2);
   hcal_h0->SetBinContent(566,1);
   hcal_h0->SetBinContent(567,2);
   hcal_h0->SetBinContent(568,5);
   hcal_h0->SetBinContent(569,3);
   hcal_h0->SetBinContent(570,3);
   hcal_h0->SetBinContent(571,1);
   hcal_h0->SetBinContent(572,1);
   hcal_h0->SetBinContent(575,2);
   hcal_h0->SetBinContent(576,1);
   hcal_h0->SetBinContent(577,2);
   hcal_h0->SetBinContent(580,1);
   hcal_h0->SetBinContent(581,5);
   hcal_h0->SetBinContent(583,1);
   hcal_h0->SetBinContent(584,5);
   hcal_h0->SetBinContent(586,1);
   hcal_h0->SetBinContent(587,1);
   hcal_h0->SetBinContent(589,1);
   hcal_h0->SetBinContent(590,1);
   hcal_h0->SetBinContent(591,1);
   hcal_h0->SetBinContent(592,2);
   hcal_h0->SetBinContent(594,1);
   hcal_h0->SetBinContent(596,1);
   hcal_h0->SetBinContent(597,1);
   hcal_h0->SetBinContent(599,2);
   hcal_h0->SetBinContent(600,1);
   hcal_h0->SetBinContent(604,1);
   hcal_h0->SetBinContent(605,1);
   hcal_h0->SetBinContent(608,1);
   hcal_h0->SetBinContent(609,1);
   hcal_h0->SetBinContent(610,1);
   hcal_h0->SetBinContent(611,2);
   hcal_h0->SetBinContent(614,2);
   hcal_h0->SetBinContent(616,3);
   hcal_h0->SetBinContent(617,2);
   hcal_h0->SetBinContent(619,1);
   hcal_h0->SetBinContent(621,1);
   hcal_h0->SetBinContent(622,3);
   hcal_h0->SetBinContent(624,1);
   hcal_h0->SetBinContent(629,1);
   hcal_h0->SetBinContent(631,2);
   hcal_h0->SetBinContent(634,1);
   hcal_h0->SetBinContent(635,1);
   hcal_h0->SetBinContent(636,1);
   hcal_h0->SetBinContent(637,1);
   hcal_h0->SetBinContent(638,1);
   hcal_h0->SetBinContent(639,1);
   hcal_h0->SetBinContent(640,3);
   hcal_h0->SetBinContent(643,1);
   hcal_h0->SetBinContent(644,1);
   hcal_h0->SetBinContent(648,1);
   hcal_h0->SetBinContent(651,1);
   hcal_h0->SetBinContent(655,2);
   hcal_h0->SetBinContent(661,1);
   hcal_h0->SetBinContent(663,1);
   hcal_h0->SetBinContent(665,1);
   hcal_h0->SetBinContent(667,1);
   hcal_h0->SetBinContent(669,1);
   hcal_h0->SetBinContent(671,1);
   hcal_h0->SetBinContent(672,2);
   hcal_h0->SetBinContent(676,1);
   hcal_h0->SetBinContent(689,1);
   hcal_h0->SetBinContent(692,1);
   hcal_h0->SetBinContent(696,1);
   hcal_h0->SetBinContent(700,1);
   hcal_h0->SetBinContent(703,1);
   hcal_h0->SetBinContent(706,1);
   hcal_h0->SetBinContent(730,1);
   hcal_h0->SetBinContent(745,2);
   hcal_h0->SetBinContent(748,1);
   hcal_h0->SetBinContent(758,1);
   hcal_h0->SetBinContent(765,1);
   hcal_h0->SetBinContent(772,1);
   hcal_h0->SetBinContent(780,1);
   hcal_h0->SetBinContent(790,1);
   hcal_h0->SetBinContent(821,1);
   hcal_h0->SetBinContent(844,1);
   hcal_h0->SetBinContent(859,1);
   hcal_h0->SetBinContent(872,1);
   hcal_h0->SetBinContent(905,1);
   hcal_h0->SetBinContent(915,1);
   hcal_h0->SetBinContent(935,1);
   hcal_h0->SetBinContent(974,1);
   hcal_h0->SetBinContent(980,1);
   hcal_h0->SetBinContent(994,1);
   hcal_h0->SetBinContent(1015,1);
   hcal_h0->SetBinContent(1095,1);
   hcal_h0->SetBinContent(1157,1);
   hcal_h0->SetBinContent(1207,1);
   hcal_h0->SetBinContent(1266,1);
   hcal_h0->SetBinContent(1291,1);
   hcal_h0->SetBinContent(1368,1);
   hcal_h0->SetBinContent(1502,1);
   hcal_h0->SetBinContent(1621,1);
   hcal_h0->SetBinContent(1687,1);
   hcal_h0->SetBinError(3,1807.754);
   hcal_h0->SetBinError(4,1478.431);
   hcal_h0->SetBinError(5,1254.739);
   hcal_h0->SetBinError(6,1157.377);
   hcal_h0->SetBinError(7,1069.698);
   hcal_h0->SetBinError(8,980.2841);
   hcal_h0->SetBinError(9,892.6248);
   hcal_h0->SetBinError(10,814.7153);
   hcal_h0->SetBinError(11,748.6414);
   hcal_h0->SetBinError(12,694.2917);
   hcal_h0->SetBinError(13,648.0617);
   hcal_h0->SetBinError(14,608.0913);
   hcal_h0->SetBinError(15,571.0184);
   hcal_h0->SetBinError(16,538.0697);
   hcal_h0->SetBinError(17,508.7278);
   hcal_h0->SetBinError(18,482.1701);
   hcal_h0->SetBinError(19,457.1335);
   hcal_h0->SetBinError(20,434.0058);
   hcal_h0->SetBinError(21,413.6146);
   hcal_h0->SetBinError(22,394.8886);
   hcal_h0->SetBinError(23,376.8448);
   hcal_h0->SetBinError(24,361.1149);
   hcal_h0->SetBinError(25,347.2348);
   hcal_h0->SetBinError(26,333.5431);
   hcal_h0->SetBinError(27,320.7632);
   hcal_h0->SetBinError(28,310.1645);
   hcal_h0->SetBinError(29,298.8946);
   hcal_h0->SetBinError(30,289.9052);
   hcal_h0->SetBinError(31,279.7981);
   hcal_h0->SetBinError(32,270.4367);
   hcal_h0->SetBinError(33,261.9809);
   hcal_h0->SetBinError(34,253.7262);
   hcal_h0->SetBinError(35,245.7621);
   hcal_h0->SetBinError(36,239.3408);
   hcal_h0->SetBinError(37,232.5124);
   hcal_h0->SetBinError(38,226.6186);
   hcal_h0->SetBinError(39,220.4064);
   hcal_h0->SetBinError(40,213.9743);
   hcal_h0->SetBinError(41,208.4131);
   hcal_h0->SetBinError(42,202.2622);
   hcal_h0->SetBinError(43,197.3803);
   hcal_h0->SetBinError(44,193.158);
   hcal_h0->SetBinError(45,188.8412);
   hcal_h0->SetBinError(46,183.7199);
   hcal_h0->SetBinError(47,180.236);
   hcal_h0->SetBinError(48,176);
   hcal_h0->SetBinError(49,172.1627);
   hcal_h0->SetBinError(50,168.003);
   hcal_h0->SetBinError(51,165.5415);
   hcal_h0->SetBinError(52,161.0683);
   hcal_h0->SetBinError(53,158.6096);
   hcal_h0->SetBinError(54,155.6213);
   hcal_h0->SetBinError(55,152.5057);
   hcal_h0->SetBinError(56,149.5092);
   hcal_h0->SetBinError(57,147.0204);
   hcal_h0->SetBinError(58,144.0625);
   hcal_h0->SetBinError(59,142);
   hcal_h0->SetBinError(60,137.9058);
   hcal_h0->SetBinError(61,135.8013);
   hcal_h0->SetBinError(62,133.3342);
   hcal_h0->SetBinError(63,131.2059);
   hcal_h0->SetBinError(64,128.1366);
   hcal_h0->SetBinError(65,127.1613);
   hcal_h0->SetBinError(66,125.2318);
   hcal_h0->SetBinError(67,122.552);
   hcal_h0->SetBinError(68,120.7642);
   hcal_h0->SetBinError(69,118.7897);
   hcal_h0->SetBinError(70,117.0854);
   hcal_h0->SetBinError(71,114.4814);
   hcal_h0->SetBinError(72,113.1636);
   hcal_h0->SetBinError(73,112.3566);
   hcal_h0->SetBinError(74,110.2543);
   hcal_h0->SetBinError(75,108.0231);
   hcal_h0->SetBinError(76,106.8597);
   hcal_h0->SetBinError(77,105.6078);
   hcal_h0->SetBinError(78,103.7497);
   hcal_h0->SetBinError(79,103.0437);
   hcal_h0->SetBinError(80,101.1781);
   hcal_h0->SetBinError(81,99.21189);
   hcal_h0->SetBinError(82,99.23709);
   hcal_h0->SetBinError(83,97.03092);
   hcal_h0->SetBinError(84,95.09995);
   hcal_h0->SetBinError(85,94.49339);
   hcal_h0->SetBinError(86,93.43447);
   hcal_h0->SetBinError(87,91.1208);
   hcal_h0->SetBinError(88,91.04395);
   hcal_h0->SetBinError(89,88.40814);
   hcal_h0->SetBinError(90,87.90904);
   hcal_h0->SetBinError(91,86.82166);
   hcal_h0->SetBinError(92,85.68547);
   hcal_h0->SetBinError(93,83.21058);
   hcal_h0->SetBinError(94,83.06022);
   hcal_h0->SetBinError(95,82.03658);
   hcal_h0->SetBinError(96,80.33057);
   hcal_h0->SetBinError(97,78.95568);
   hcal_h0->SetBinError(98,78.59389);
   hcal_h0->SetBinError(99,76.90254);
   hcal_h0->SetBinError(100,76.1643);
   hcal_h0->SetBinError(101,75.86172);
   hcal_h0->SetBinError(102,74.71948);
   hcal_h0->SetBinError(103,73.87151);
   hcal_h0->SetBinError(104,72.9726);
   hcal_h0->SetBinError(105,72.96575);
   hcal_h0->SetBinError(106,71.05632);
   hcal_h0->SetBinError(107,69.75672);
   hcal_h0->SetBinError(108,69.33974);
   hcal_h0->SetBinError(109,68.88396);
   hcal_h0->SetBinError(110,67.63875);
   hcal_h0->SetBinError(111,66.49812);
   hcal_h0->SetBinError(112,65.09224);
   hcal_h0->SetBinError(113,65.51336);
   hcal_h0->SetBinError(114,65.23803);
   hcal_h0->SetBinError(115,63.75735);
   hcal_h0->SetBinError(116,63.36403);
   hcal_h0->SetBinError(117,62.46599);
   hcal_h0->SetBinError(118,61.74949);
   hcal_h0->SetBinError(119,60.9508);
   hcal_h0->SetBinError(120,59.8331);
   hcal_h0->SetBinError(121,58.67708);
   hcal_h0->SetBinError(122,59.12698);
   hcal_h0->SetBinError(123,57.75812);
   hcal_h0->SetBinError(124,57.00877);
   hcal_h0->SetBinError(125,57.19266);
   hcal_h0->SetBinError(126,55.37147);
   hcal_h0->SetBinError(127,55.20869);
   hcal_h0->SetBinError(128,53.54437);
   hcal_h0->SetBinError(129,54.28628);
   hcal_h0->SetBinError(130,54.15718);
   hcal_h0->SetBinError(131,53.16014);
   hcal_h0->SetBinError(132,53.07542);
   hcal_h0->SetBinError(133,52.90558);
   hcal_h0->SetBinError(134,51.86521);
   hcal_h0->SetBinError(135,50.83306);
   hcal_h0->SetBinError(136,50.16971);
   hcal_h0->SetBinError(137,50.44799);
   hcal_h0->SetBinError(138,49.61854);
   hcal_h0->SetBinError(139,48.79549);
   hcal_h0->SetBinError(140,48.55924);
   hcal_h0->SetBinError(141,47.67599);
   hcal_h0->SetBinError(142,47.1805);
   hcal_h0->SetBinError(143,47.1487);
   hcal_h0->SetBinError(144,47.46578);
   hcal_h0->SetBinError(145,45.79301);
   hcal_h0->SetBinError(146,45.44227);
   hcal_h0->SetBinError(147,45.0888);
   hcal_h0->SetBinError(148,44.1588);
   hcal_h0->SetBinError(149,44.12482);
   hcal_h0->SetBinError(150,43.76071);
   hcal_h0->SetBinError(151,43.34743);
   hcal_h0->SetBinError(152,42.61455);
   hcal_h0->SetBinError(153,42.17819);
   hcal_h0->SetBinError(154,42.40283);
   hcal_h0->SetBinError(155,40.81666);
   hcal_h0->SetBinError(156,41.4367);
   hcal_h0->SetBinError(157,40.0874);
   hcal_h0->SetBinError(158,40.87787);
   hcal_h0->SetBinError(159,40.06245);
   hcal_h0->SetBinError(160,40.60788);
   hcal_h0->SetBinError(161,39.19184);
   hcal_h0->SetBinError(162,39.74921);
   hcal_h0->SetBinError(163,39.40812);
   hcal_h0->SetBinError(164,38.50974);
   hcal_h0->SetBinError(165,37.25587);
   hcal_h0->SetBinError(166,38.40573);
   hcal_h0->SetBinError(167,37.33631);
   hcal_h0->SetBinError(168,37.38984);
   hcal_h0->SetBinError(169,36.08324);
   hcal_h0->SetBinError(170,35.36948);
   hcal_h0->SetBinError(171,34.9285);
   hcal_h0->SetBinError(172,34.0147);
   hcal_h0->SetBinError(173,35.39774);
   hcal_h0->SetBinError(174,34.61214);
   hcal_h0->SetBinError(175,34.45287);
   hcal_h0->SetBinError(176,34.52535);
   hcal_h0->SetBinError(177,32.23352);
   hcal_h0->SetBinError(178,33.95585);
   hcal_h0->SetBinError(179,33.15117);
   hcal_h0->SetBinError(180,32.81768);
   hcal_h0->SetBinError(181,32.72614);
   hcal_h0->SetBinError(182,32.43455);
   hcal_h0->SetBinError(183,31.03224);
   hcal_h0->SetBinError(184,31.55947);
   hcal_h0->SetBinError(185,31.241);
   hcal_h0->SetBinError(186,31);
   hcal_h0->SetBinError(187,30.75711);
   hcal_h0->SetBinError(188,31.01612);
   hcal_h0->SetBinError(189,30.90307);
   hcal_h0->SetBinError(190,29.42788);
   hcal_h0->SetBinError(191,30.34798);
   hcal_h0->SetBinError(192,28.87906);
   hcal_h0->SetBinError(193,29.54657);
   hcal_h0->SetBinError(194,28.63564);
   hcal_h0->SetBinError(195,28.53069);
   hcal_h0->SetBinError(196,28.30194);
   hcal_h0->SetBinError(197,27.74887);
   hcal_h0->SetBinError(198,27.74887);
   hcal_h0->SetBinError(199,27.82086);
   hcal_h0->SetBinError(200,27.40438);
   hcal_h0->SetBinError(201,26.64583);
   hcal_h0->SetBinError(202,26.68333);
   hcal_h0->SetBinError(203,26.72078);
   hcal_h0->SetBinError(204,26.07681);
   hcal_h0->SetBinError(205,25.45584);
   hcal_h0->SetBinError(206,25.53429);
   hcal_h0->SetBinError(207,26.77686);
   hcal_h0->SetBinError(208,26.30589);
   hcal_h0->SetBinError(209,25.11971);
   hcal_h0->SetBinError(210,25.88436);
   hcal_h0->SetBinError(211,24.77902);
   hcal_h0->SetBinError(212,25.21904);
   hcal_h0->SetBinError(213,24.41311);
   hcal_h0->SetBinError(214,24.53569);
   hcal_h0->SetBinError(215,23.2379);
   hcal_h0->SetBinError(216,23.93742);
   hcal_h0->SetBinError(217,23.10844);
   hcal_h0->SetBinError(218,23.74868);
   hcal_h0->SetBinError(219,23.2379);
   hcal_h0->SetBinError(220,22.78157);
   hcal_h0->SetBinError(221,22.44994);
   hcal_h0->SetBinError(222,22.78157);
   hcal_h0->SetBinError(223,22.49444);
   hcal_h0->SetBinError(224,22.36068);
   hcal_h0->SetBinError(225,22.2486);
   hcal_h0->SetBinError(226,22.75961);
   hcal_h0->SetBinError(227,22.56103);
   hcal_h0->SetBinError(228,20.90454);
   hcal_h0->SetBinError(229,21.77154);
   hcal_h0->SetBinError(230,22);
   hcal_h0->SetBinError(231,21.07131);
   hcal_h0->SetBinError(232,20.88061);
   hcal_h0->SetBinError(233,20.95233);
   hcal_h0->SetBinError(234,20.37155);
   hcal_h0->SetBinError(235,21.11871);
   hcal_h0->SetBinError(236,20.88061);
   hcal_h0->SetBinError(237,20.24846);
   hcal_h0->SetBinError(238,20.27313);
   hcal_h0->SetBinError(239,19.59592);
   hcal_h0->SetBinError(240,19.15724);
   hcal_h0->SetBinError(241,18.60108);
   hcal_h0->SetBinError(242,19.72308);
   hcal_h0->SetBinError(243,18.81489);
   hcal_h0->SetBinError(244,19.07878);
   hcal_h0->SetBinError(245,18.22087);
   hcal_h0->SetBinError(246,18.73499);
   hcal_h0->SetBinError(247,18.43909);
   hcal_h0->SetBinError(248,18.68154);
   hcal_h0->SetBinError(249,17.49286);
   hcal_h0->SetBinError(250,18.11077);
   hcal_h0->SetBinError(251,17.34935);
   hcal_h0->SetBinError(252,17.52142);
   hcal_h0->SetBinError(253,17.17556);
   hcal_h0->SetBinError(254,17.02939);
   hcal_h0->SetBinError(255,17.37815);
   hcal_h0->SetBinError(256,17.60682);
   hcal_h0->SetBinError(257,17.74824);
   hcal_h0->SetBinError(258,16.88194);
   hcal_h0->SetBinError(259,17.20465);
   hcal_h0->SetBinError(260,16.37071);
   hcal_h0->SetBinError(261,16.91153);
   hcal_h0->SetBinError(262,16);
   hcal_h0->SetBinError(263,15.93738);
   hcal_h0->SetBinError(264,16.27882);
   hcal_h0->SetBinError(265,16.61325);
   hcal_h0->SetBinError(266,16.21727);
   hcal_h0->SetBinError(267,16.12452);
   hcal_h0->SetBinError(268,15.3948);
   hcal_h0->SetBinError(269,16.06238);
   hcal_h0->SetBinError(270,15.74802);
   hcal_h0->SetBinError(271,15.23155);
   hcal_h0->SetBinError(272,15.74802);
   hcal_h0->SetBinError(273,14.89966);
   hcal_h0->SetBinError(274,13.96424);
   hcal_h0->SetBinError(275,15.19868);
   hcal_h0->SetBinError(276,15.87451);
   hcal_h0->SetBinError(277,14.10674);
   hcal_h0->SetBinError(278,14.73092);
   hcal_h0->SetBinError(279,15.0333);
   hcal_h0->SetBinError(280,14.10674);
   hcal_h0->SetBinError(281,12.60952);
   hcal_h0->SetBinError(282,14.21267);
   hcal_h0->SetBinError(283,13.67479);
   hcal_h0->SetBinError(284,13.15295);
   hcal_h0->SetBinError(285,12.4499);
   hcal_h0->SetBinError(286,14.21267);
   hcal_h0->SetBinError(287,12.80625);
   hcal_h0->SetBinError(288,12.4499);
   hcal_h0->SetBinError(289,14);
   hcal_h0->SetBinError(290,13.67479);
   hcal_h0->SetBinError(291,12.64911);
   hcal_h0->SetBinError(292,14.31782);
   hcal_h0->SetBinError(293,13.15295);
   hcal_h0->SetBinError(294,12.80625);
   hcal_h0->SetBinError(295,12.64911);
   hcal_h0->SetBinError(296,12.12436);
   hcal_h0->SetBinError(297,12.96148);
   hcal_h0->SetBinError(298,12.76715);
   hcal_h0->SetBinError(299,12.49);
   hcal_h0->SetBinError(300,12.60952);
   hcal_h0->SetBinError(301,11.48913);
   hcal_h0->SetBinError(302,12.04159);
   hcal_h0->SetBinError(303,11.22497);
   hcal_h0->SetBinError(304,11.61895);
   hcal_h0->SetBinError(305,11.44552);
   hcal_h0->SetBinError(306,11.48913);
   hcal_h0->SetBinError(307,11.6619);
   hcal_h0->SetBinError(308,11.31371);
   hcal_h0->SetBinError(309,11.35782);
   hcal_h0->SetBinError(310,11.95826);
   hcal_h0->SetBinError(311,11.22497);
   hcal_h0->SetBinError(312,11.53256);
   hcal_h0->SetBinError(313,11.13553);
   hcal_h0->SetBinError(314,11.22497);
   hcal_h0->SetBinError(315,11.87434);
   hcal_h0->SetBinError(316,9.327379);
   hcal_h0->SetBinError(317,10.86278);
   hcal_h0->SetBinError(318,11);
   hcal_h0->SetBinError(319,10.48809);
   hcal_h0->SetBinError(320,10.48809);
   hcal_h0->SetBinError(321,10.63015);
   hcal_h0->SetBinError(322,9.327379);
   hcal_h0->SetBinError(323,10.53565);
   hcal_h0->SetBinError(324,10.77033);
   hcal_h0->SetBinError(325,10.58301);
   hcal_h0->SetBinError(326,9.848858);
   hcal_h0->SetBinError(327,10.24695);
   hcal_h0->SetBinError(328,9.848858);
   hcal_h0->SetBinError(329,9.219544);
   hcal_h0->SetBinError(330,9.643651);
   hcal_h0->SetBinError(331,10.44031);
   hcal_h0->SetBinError(332,8.485281);
   hcal_h0->SetBinError(333,8.42615);
   hcal_h0->SetBinError(334,8.944272);
   hcal_h0->SetBinError(335,9.055385);
   hcal_h0->SetBinError(336,9.380832);
   hcal_h0->SetBinError(337,8.944272);
   hcal_h0->SetBinError(338,8.185353);
   hcal_h0->SetBinError(339,8.831761);
   hcal_h0->SetBinError(340,9.165151);
   hcal_h0->SetBinError(341,8.485281);
   hcal_h0->SetBinError(342,8.185353);
   hcal_h0->SetBinError(343,8.3666);
   hcal_h0->SetBinError(344,8.544004);
   hcal_h0->SetBinError(345,7.937254);
   hcal_h0->SetBinError(346,7.81025);
   hcal_h0->SetBinError(347,8.544004);
   hcal_h0->SetBinError(348,8.717798);
   hcal_h0->SetBinError(349,8.602325);
   hcal_h0->SetBinError(350,8.3666);
   hcal_h0->SetBinError(351,7.549834);
   hcal_h0->SetBinError(352,8.246211);
   hcal_h0->SetBinError(353,7.28011);
   hcal_h0->SetBinError(354,8.485281);
   hcal_h0->SetBinError(355,8.062258);
   hcal_h0->SetBinError(356,8.660254);
   hcal_h0->SetBinError(357,8.485281);
   hcal_h0->SetBinError(358,8.485281);
   hcal_h0->SetBinError(359,8.185353);
   hcal_h0->SetBinError(360,7.348469);
   hcal_h0->SetBinError(361,6.855655);
   hcal_h0->SetBinError(362,7.071068);
   hcal_h0->SetBinError(363,6.928203);
   hcal_h0->SetBinError(364,7.745967);
   hcal_h0->SetBinError(365,7.416198);
   hcal_h0->SetBinError(366,7.141428);
   hcal_h0->SetBinError(367,6.557439);
   hcal_h0->SetBinError(368,7.549834);
   hcal_h0->SetBinError(369,7.615773);
   hcal_h0->SetBinError(370,6.557439);
   hcal_h0->SetBinError(371,6.403124);
   hcal_h0->SetBinError(372,7.549834);
   hcal_h0->SetBinError(373,7);
   hcal_h0->SetBinError(374,6.78233);
   hcal_h0->SetBinError(375,6.708204);
   hcal_h0->SetBinError(376,6.63325);
   hcal_h0->SetBinError(377,6.164414);
   hcal_h0->SetBinError(378,6.324555);
   hcal_h0->SetBinError(379,6.480741);
   hcal_h0->SetBinError(380,6.855655);
   hcal_h0->SetBinError(381,6.324555);
   hcal_h0->SetBinError(382,7.071068);
   hcal_h0->SetBinError(383,6.082763);
   hcal_h0->SetBinError(384,6.403124);
   hcal_h0->SetBinError(385,6.78233);
   hcal_h0->SetBinError(386,7.483315);
   hcal_h0->SetBinError(387,5.744563);
   hcal_h0->SetBinError(388,5.830952);
   hcal_h0->SetBinError(389,7);
   hcal_h0->SetBinError(390,6.403124);
   hcal_h0->SetBinError(391,6.403124);
   hcal_h0->SetBinError(392,4.582576);
   hcal_h0->SetBinError(393,5.830952);
   hcal_h0->SetBinError(394,5.567764);
   hcal_h0->SetBinError(395,6.244998);
   hcal_h0->SetBinError(396,5.91608);
   hcal_h0->SetBinError(397,6.480741);
   hcal_h0->SetBinError(398,5.744563);
   hcal_h0->SetBinError(399,5.477226);
   hcal_h0->SetBinError(400,6.78233);
   hcal_h0->SetBinError(401,5.291503);
   hcal_h0->SetBinError(402,5.09902);
   hcal_h0->SetBinError(403,5.385165);
   hcal_h0->SetBinError(404,6.324555);
   hcal_h0->SetBinError(405,6.557439);
   hcal_h0->SetBinError(406,5.744563);
   hcal_h0->SetBinError(407,6);
   hcal_h0->SetBinError(408,5.09902);
   hcal_h0->SetBinError(409,5);
   hcal_h0->SetBinError(410,3.741657);
   hcal_h0->SetBinError(411,5.291503);
   hcal_h0->SetBinError(412,4.472136);
   hcal_h0->SetBinError(413,5);
   hcal_h0->SetBinError(414,5.291503);
   hcal_h0->SetBinError(415,5.09902);
   hcal_h0->SetBinError(416,4.690416);
   hcal_h0->SetBinError(417,5.09902);
   hcal_h0->SetBinError(418,4.898979);
   hcal_h0->SetBinError(419,4.358899);
   hcal_h0->SetBinError(420,5.656854);
   hcal_h0->SetBinError(421,4.472136);
   hcal_h0->SetBinError(422,4.582576);
   hcal_h0->SetBinError(423,4.690416);
   hcal_h0->SetBinError(424,4.358899);
   hcal_h0->SetBinError(425,4.795832);
   hcal_h0->SetBinError(426,4.472136);
   hcal_h0->SetBinError(427,4.472136);
   hcal_h0->SetBinError(428,4.472136);
   hcal_h0->SetBinError(429,5);
   hcal_h0->SetBinError(430,4.472136);
   hcal_h0->SetBinError(431,4.795832);
   hcal_h0->SetBinError(432,4.898979);
   hcal_h0->SetBinError(433,4.898979);
   hcal_h0->SetBinError(434,4.242641);
   hcal_h0->SetBinError(435,4.582576);
   hcal_h0->SetBinError(436,4);
   hcal_h0->SetBinError(437,3.872983);
   hcal_h0->SetBinError(438,4.472136);
   hcal_h0->SetBinError(439,4.358899);
   hcal_h0->SetBinError(440,3.605551);
   hcal_h0->SetBinError(441,3.464102);
   hcal_h0->SetBinError(442,4.242641);
   hcal_h0->SetBinError(443,2.645751);
   hcal_h0->SetBinError(444,4.690416);
   hcal_h0->SetBinError(445,3.316625);
   hcal_h0->SetBinError(446,4);
   hcal_h0->SetBinError(447,3.741657);
   hcal_h0->SetBinError(448,3.872983);
   hcal_h0->SetBinError(449,4.358899);
   hcal_h0->SetBinError(450,3.464102);
   hcal_h0->SetBinError(451,3.162278);
   hcal_h0->SetBinError(452,3.872983);
   hcal_h0->SetBinError(453,3.464102);
   hcal_h0->SetBinError(454,4);
   hcal_h0->SetBinError(455,4.123106);
   hcal_h0->SetBinError(456,3.464102);
   hcal_h0->SetBinError(457,3.741657);
   hcal_h0->SetBinError(458,3.316625);
   hcal_h0->SetBinError(459,3.872983);
   hcal_h0->SetBinError(460,4.123106);
   hcal_h0->SetBinError(461,3.741657);
   hcal_h0->SetBinError(462,2.645751);
   hcal_h0->SetBinError(463,4);
   hcal_h0->SetBinError(464,3.316625);
   hcal_h0->SetBinError(465,2.828427);
   hcal_h0->SetBinError(466,2.828427);
   hcal_h0->SetBinError(467,3.316625);
   hcal_h0->SetBinError(468,2.645751);
   hcal_h0->SetBinError(469,2.645751);
   hcal_h0->SetBinError(470,3.162278);
   hcal_h0->SetBinError(471,3.872983);
   hcal_h0->SetBinError(472,3.162278);
   hcal_h0->SetBinError(473,3.741657);
   hcal_h0->SetBinError(474,3.741657);
   hcal_h0->SetBinError(475,3.316625);
   hcal_h0->SetBinError(476,2.828427);
   hcal_h0->SetBinError(477,1.732051);
   hcal_h0->SetBinError(478,2.44949);
   hcal_h0->SetBinError(479,3.464102);
   hcal_h0->SetBinError(480,3.316625);
   hcal_h0->SetBinError(481,3.162278);
   hcal_h0->SetBinError(482,2);
   hcal_h0->SetBinError(483,3.741657);
   hcal_h0->SetBinError(484,2.828427);
   hcal_h0->SetBinError(485,3.162278);
   hcal_h0->SetBinError(486,3.162278);
   hcal_h0->SetBinError(487,2.44949);
   hcal_h0->SetBinError(488,2.44949);
   hcal_h0->SetBinError(489,3.464102);
   hcal_h0->SetBinError(490,3.162278);
   hcal_h0->SetBinError(491,3.162278);
   hcal_h0->SetBinError(492,1.732051);
   hcal_h0->SetBinError(493,3.316625);
   hcal_h0->SetBinError(494,3.162278);
   hcal_h0->SetBinError(495,1);
   hcal_h0->SetBinError(496,2.645751);
   hcal_h0->SetBinError(497,2.828427);
   hcal_h0->SetBinError(498,2.44949);
   hcal_h0->SetBinError(499,2.828427);
   hcal_h0->SetBinError(500,2.645751);
   hcal_h0->SetBinError(501,1.414214);
   hcal_h0->SetBinError(502,2.645751);
   hcal_h0->SetBinError(503,1.414214);
   hcal_h0->SetBinError(504,2);
   hcal_h0->SetBinError(505,2.44949);
   hcal_h0->SetBinError(506,1.732051);
   hcal_h0->SetBinError(507,2.645751);
   hcal_h0->SetBinError(508,2.236068);
   hcal_h0->SetBinError(509,1.732051);
   hcal_h0->SetBinError(510,2.236068);
   hcal_h0->SetBinError(511,2);
   hcal_h0->SetBinError(512,2);
   hcal_h0->SetBinError(513,1);
   hcal_h0->SetBinError(514,2.645751);
   hcal_h0->SetBinError(515,2.44949);
   hcal_h0->SetBinError(516,2);
   hcal_h0->SetBinError(517,2.236068);
   hcal_h0->SetBinError(518,2);
   hcal_h0->SetBinError(519,1.414214);
   hcal_h0->SetBinError(520,1.732051);
   hcal_h0->SetBinError(521,2.236068);
   hcal_h0->SetBinError(522,2);
   hcal_h0->SetBinError(523,2);
   hcal_h0->SetBinError(524,2.645751);
   hcal_h0->SetBinError(525,2.645751);
   hcal_h0->SetBinError(526,2);
   hcal_h0->SetBinError(527,1.414214);
   hcal_h0->SetBinError(528,1.732051);
   hcal_h0->SetBinError(529,2.236068);
   hcal_h0->SetBinError(530,2);
   hcal_h0->SetBinError(531,2.44949);
   hcal_h0->SetBinError(532,1.414214);
   hcal_h0->SetBinError(533,2.236068);
   hcal_h0->SetBinError(534,1.414214);
   hcal_h0->SetBinError(535,1);
   hcal_h0->SetBinError(538,1.732051);
   hcal_h0->SetBinError(539,1.732051);
   hcal_h0->SetBinError(540,2.44949);
   hcal_h0->SetBinError(541,1.414214);
   hcal_h0->SetBinError(542,2);
   hcal_h0->SetBinError(543,2.44949);
   hcal_h0->SetBinError(544,2);
   hcal_h0->SetBinError(545,2);
   hcal_h0->SetBinError(546,1.732051);
   hcal_h0->SetBinError(547,1);
   hcal_h0->SetBinError(548,1.732051);
   hcal_h0->SetBinError(549,1);
   hcal_h0->SetBinError(551,2);
   hcal_h0->SetBinError(552,2.236068);
   hcal_h0->SetBinError(553,1);
   hcal_h0->SetBinError(554,1.732051);
   hcal_h0->SetBinError(555,1);
   hcal_h0->SetBinError(558,1);
   hcal_h0->SetBinError(559,1.414214);
   hcal_h0->SetBinError(560,2);
   hcal_h0->SetBinError(561,1.414214);
   hcal_h0->SetBinError(562,1.732051);
   hcal_h0->SetBinError(563,1.732051);
   hcal_h0->SetBinError(564,1.414214);
   hcal_h0->SetBinError(566,1);
   hcal_h0->SetBinError(567,1.414214);
   hcal_h0->SetBinError(568,2.236068);
   hcal_h0->SetBinError(569,1.732051);
   hcal_h0->SetBinError(570,1.732051);
   hcal_h0->SetBinError(571,1);
   hcal_h0->SetBinError(572,1);
   hcal_h0->SetBinError(575,1.414214);
   hcal_h0->SetBinError(576,1);
   hcal_h0->SetBinError(577,1.414214);
   hcal_h0->SetBinError(580,1);
   hcal_h0->SetBinError(581,2.236068);
   hcal_h0->SetBinError(583,1);
   hcal_h0->SetBinError(584,2.236068);
   hcal_h0->SetBinError(586,1);
   hcal_h0->SetBinError(587,1);
   hcal_h0->SetBinError(589,1);
   hcal_h0->SetBinError(590,1);
   hcal_h0->SetBinError(591,1);
   hcal_h0->SetBinError(592,1.414214);
   hcal_h0->SetBinError(594,1);
   hcal_h0->SetBinError(596,1);
   hcal_h0->SetBinError(597,1);
   hcal_h0->SetBinError(599,1.414214);
   hcal_h0->SetBinError(600,1);
   hcal_h0->SetBinError(604,1);
   hcal_h0->SetBinError(605,1);
   hcal_h0->SetBinError(608,1);
   hcal_h0->SetBinError(609,1);
   hcal_h0->SetBinError(610,1);
   hcal_h0->SetBinError(611,1.414214);
   hcal_h0->SetBinError(614,1.414214);
   hcal_h0->SetBinError(616,1.732051);
   hcal_h0->SetBinError(617,1.414214);
   hcal_h0->SetBinError(619,1);
   hcal_h0->SetBinError(621,1);
   hcal_h0->SetBinError(622,1.732051);
   hcal_h0->SetBinError(624,1);
   hcal_h0->SetBinError(629,1);
   hcal_h0->SetBinError(631,1.414214);
   hcal_h0->SetBinError(634,1);
   hcal_h0->SetBinError(635,1);
   hcal_h0->SetBinError(636,1);
   hcal_h0->SetBinError(637,1);
   hcal_h0->SetBinError(638,1);
   hcal_h0->SetBinError(639,1);
   hcal_h0->SetBinError(640,1.732051);
   hcal_h0->SetBinError(643,1);
   hcal_h0->SetBinError(644,1);
   hcal_h0->SetBinError(648,1);
   hcal_h0->SetBinError(651,1);
   hcal_h0->SetBinError(655,1.414214);
   hcal_h0->SetBinError(661,1);
   hcal_h0->SetBinError(663,1);
   hcal_h0->SetBinError(665,1);
   hcal_h0->SetBinError(667,1);
   hcal_h0->SetBinError(669,1);
   hcal_h0->SetBinError(671,1);
   hcal_h0->SetBinError(672,1.414214);
   hcal_h0->SetBinError(676,1);
   hcal_h0->SetBinError(689,1);
   hcal_h0->SetBinError(692,1);
   hcal_h0->SetBinError(696,1);
   hcal_h0->SetBinError(700,1);
   hcal_h0->SetBinError(703,1);
   hcal_h0->SetBinError(706,1);
   hcal_h0->SetBinError(730,1);
   hcal_h0->SetBinError(745,1.414214);
   hcal_h0->SetBinError(748,1);
   hcal_h0->SetBinError(758,1);
   hcal_h0->SetBinError(765,1);
   hcal_h0->SetBinError(772,1);
   hcal_h0->SetBinError(780,1);
   hcal_h0->SetBinError(790,1);
   hcal_h0->SetBinError(821,1);
   hcal_h0->SetBinError(844,1);
   hcal_h0->SetBinError(859,1);
   hcal_h0->SetBinError(872,1);
   hcal_h0->SetBinError(905,1);
   hcal_h0->SetBinError(915,1);
   hcal_h0->SetBinError(935,1);
   hcal_h0->SetBinError(974,1);
   hcal_h0->SetBinError(980,1);
   hcal_h0->SetBinError(994,1);
   hcal_h0->SetBinError(1015,1);
   hcal_h0->SetBinError(1095,1);
   hcal_h0->SetBinError(1157,1);
   hcal_h0->SetBinError(1207,1);
   hcal_h0->SetBinError(1266,1);
   hcal_h0->SetBinError(1291,1);
   hcal_h0->SetBinError(1368,1);
   hcal_h0->SetBinError(1502,1);
   hcal_h0->SetBinError(1621,1);
   hcal_h0->SetBinError(1687,1);
   hcal_h0->SetMaximum(1.633987e+08);
   hcal_h0->SetEntries(1.836351e+07);

   ci = TColor::GetColor("#cccc33");
   hcal_h0->SetFillColor(ci);
   hcal_h0->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h0->GetXaxis()->SetRange(226,9000);
   hcal_h0->GetXaxis()->SetLabelFont(42);
   hcal_h0->GetXaxis()->SetLabelSize(0.035);
   hcal_h0->GetXaxis()->SetTitleSize(0.035);
   hcal_h0->GetXaxis()->SetTitleFont(42);
   hcal_h0->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h0->GetYaxis()->SetLabelFont(42);
   hcal_h0->GetYaxis()->SetLabelSize(0.035);
   hcal_h0->GetYaxis()->SetTitleSize(0.035);
   hcal_h0->GetYaxis()->SetTitleFont(42);
   hcal_h0->GetZaxis()->SetLabelFont(42);
   hcal_h0->GetZaxis()->SetLabelSize(0.035);
   hcal_h0->GetZaxis()->SetTitleSize(0.035);
   hcal_h0->GetZaxis()->SetTitleFont(42);
   hcal_h0->Draw("hist same");
   
   TH1F *fcal_h0_track = new TH1F("fcal_h0_track","",9000,0,2000);
   fcal_h0_track->SetBinContent(3,13292);
   fcal_h0_track->SetBinContent(4,23689);
   fcal_h0_track->SetBinContent(5,26979);
   fcal_h0_track->SetBinContent(6,24558);
   fcal_h0_track->SetBinContent(7,18180);
   fcal_h0_track->SetBinContent(8,12649);
   fcal_h0_track->SetBinContent(9,8497);
   fcal_h0_track->SetBinContent(10,5644);
   fcal_h0_track->SetBinContent(11,4119);
   fcal_h0_track->SetBinContent(12,3042);
   fcal_h0_track->SetBinContent(13,2382);
   fcal_h0_track->SetBinContent(14,1924);
   fcal_h0_track->SetBinContent(15,1491);
   fcal_h0_track->SetBinContent(16,1217);
   fcal_h0_track->SetBinContent(17,1050);
   fcal_h0_track->SetBinContent(18,830);
   fcal_h0_track->SetBinContent(19,662);
   fcal_h0_track->SetBinContent(20,536);
   fcal_h0_track->SetBinContent(21,447);
   fcal_h0_track->SetBinContent(22,384);
   fcal_h0_track->SetBinContent(23,311);
   fcal_h0_track->SetBinContent(24,285);
   fcal_h0_track->SetBinContent(25,232);
   fcal_h0_track->SetBinContent(26,215);
   fcal_h0_track->SetBinContent(27,165);
   fcal_h0_track->SetBinContent(28,122);
   fcal_h0_track->SetBinContent(29,109);
   fcal_h0_track->SetBinContent(30,102);
   fcal_h0_track->SetBinContent(31,98);
   fcal_h0_track->SetBinContent(32,88);
   fcal_h0_track->SetBinContent(33,62);
   fcal_h0_track->SetBinContent(34,76);
   fcal_h0_track->SetBinContent(35,50);
   fcal_h0_track->SetBinContent(36,39);
   fcal_h0_track->SetBinContent(37,25);
   fcal_h0_track->SetBinContent(38,32);
   fcal_h0_track->SetBinContent(39,32);
   fcal_h0_track->SetBinContent(40,33);
   fcal_h0_track->SetBinContent(41,33);
   fcal_h0_track->SetBinContent(42,35);
   fcal_h0_track->SetBinContent(43,12);
   fcal_h0_track->SetBinContent(44,21);
   fcal_h0_track->SetBinContent(45,24);
   fcal_h0_track->SetBinContent(46,19);
   fcal_h0_track->SetBinContent(47,10);
   fcal_h0_track->SetBinContent(48,13);
   fcal_h0_track->SetBinContent(49,11);
   fcal_h0_track->SetBinContent(50,8);
   fcal_h0_track->SetBinContent(51,13);
   fcal_h0_track->SetBinContent(52,10);
   fcal_h0_track->SetBinContent(53,10);
   fcal_h0_track->SetBinContent(54,5);
   fcal_h0_track->SetBinContent(55,6);
   fcal_h0_track->SetBinContent(56,6);
   fcal_h0_track->SetBinContent(57,3);
   fcal_h0_track->SetBinContent(58,3);
   fcal_h0_track->SetBinContent(59,6);
   fcal_h0_track->SetBinContent(60,5);
   fcal_h0_track->SetBinContent(61,4);
   fcal_h0_track->SetBinContent(62,6);
   fcal_h0_track->SetBinContent(63,5);
   fcal_h0_track->SetBinContent(64,1);
   fcal_h0_track->SetBinContent(65,2);
   fcal_h0_track->SetBinContent(66,1);
   fcal_h0_track->SetBinContent(67,5);
   fcal_h0_track->SetBinContent(68,4);
   fcal_h0_track->SetBinContent(69,2);
   fcal_h0_track->SetBinContent(70,2);
   fcal_h0_track->SetBinContent(71,1);
   fcal_h0_track->SetBinContent(72,1);
   fcal_h0_track->SetBinContent(73,5);
   fcal_h0_track->SetBinContent(74,2);
   fcal_h0_track->SetBinContent(75,2);
   fcal_h0_track->SetBinContent(76,2);
   fcal_h0_track->SetBinContent(77,2);
   fcal_h0_track->SetBinContent(78,3);
   fcal_h0_track->SetBinContent(79,1);
   fcal_h0_track->SetBinContent(80,4);
   fcal_h0_track->SetBinContent(81,2);
   fcal_h0_track->SetBinContent(84,1);
   fcal_h0_track->SetBinContent(85,1);
   fcal_h0_track->SetBinContent(86,1);
   fcal_h0_track->SetBinContent(88,1);
   fcal_h0_track->SetBinContent(90,1);
   fcal_h0_track->SetBinContent(92,1);
   fcal_h0_track->SetBinContent(94,1);
   fcal_h0_track->SetBinContent(98,1);
   fcal_h0_track->SetBinContent(101,1);
   fcal_h0_track->SetBinContent(103,1);
   fcal_h0_track->SetBinContent(104,2);
   fcal_h0_track->SetBinContent(106,1);
   fcal_h0_track->SetBinContent(109,1);
   fcal_h0_track->SetBinContent(113,1);
   fcal_h0_track->SetBinContent(124,1);
   fcal_h0_track->SetBinContent(143,1);
   fcal_h0_track->SetBinContent(154,1);
   fcal_h0_track->SetBinContent(161,1);
   fcal_h0_track->SetBinError(3,115.2909);
   fcal_h0_track->SetBinError(4,153.9123);
   fcal_h0_track->SetBinError(5,164.2529);
   fcal_h0_track->SetBinError(6,156.7099);
   fcal_h0_track->SetBinError(7,134.8332);
   fcal_h0_track->SetBinError(8,112.4678);
   fcal_h0_track->SetBinError(9,92.17917);
   fcal_h0_track->SetBinError(10,75.12656);
   fcal_h0_track->SetBinError(11,64.17944);
   fcal_h0_track->SetBinError(12,55.15433);
   fcal_h0_track->SetBinError(13,48.80574);
   fcal_h0_track->SetBinError(14,43.86342);
   fcal_h0_track->SetBinError(15,38.61347);
   fcal_h0_track->SetBinError(16,34.88553);
   fcal_h0_track->SetBinError(17,32.4037);
   fcal_h0_track->SetBinError(18,28.80972);
   fcal_h0_track->SetBinError(19,25.72936);
   fcal_h0_track->SetBinError(20,23.15167);
   fcal_h0_track->SetBinError(21,21.14237);
   fcal_h0_track->SetBinError(22,19.59592);
   fcal_h0_track->SetBinError(23,17.63519);
   fcal_h0_track->SetBinError(24,16.88194);
   fcal_h0_track->SetBinError(25,15.23155);
   fcal_h0_track->SetBinError(26,14.66288);
   fcal_h0_track->SetBinError(27,12.84523);
   fcal_h0_track->SetBinError(28,11.04536);
   fcal_h0_track->SetBinError(29,10.44031);
   fcal_h0_track->SetBinError(30,10.0995);
   fcal_h0_track->SetBinError(31,9.899495);
   fcal_h0_track->SetBinError(32,9.380832);
   fcal_h0_track->SetBinError(33,7.874008);
   fcal_h0_track->SetBinError(34,8.717798);
   fcal_h0_track->SetBinError(35,7.071068);
   fcal_h0_track->SetBinError(36,6.244998);
   fcal_h0_track->SetBinError(37,5);
   fcal_h0_track->SetBinError(38,5.656854);
   fcal_h0_track->SetBinError(39,5.656854);
   fcal_h0_track->SetBinError(40,5.744563);
   fcal_h0_track->SetBinError(41,5.744563);
   fcal_h0_track->SetBinError(42,5.91608);
   fcal_h0_track->SetBinError(43,3.464102);
   fcal_h0_track->SetBinError(44,4.582576);
   fcal_h0_track->SetBinError(45,4.898979);
   fcal_h0_track->SetBinError(46,4.358899);
   fcal_h0_track->SetBinError(47,3.162278);
   fcal_h0_track->SetBinError(48,3.605551);
   fcal_h0_track->SetBinError(49,3.316625);
   fcal_h0_track->SetBinError(50,2.828427);
   fcal_h0_track->SetBinError(51,3.605551);
   fcal_h0_track->SetBinError(52,3.162278);
   fcal_h0_track->SetBinError(53,3.162278);
   fcal_h0_track->SetBinError(54,2.236068);
   fcal_h0_track->SetBinError(55,2.44949);
   fcal_h0_track->SetBinError(56,2.44949);
   fcal_h0_track->SetBinError(57,1.732051);
   fcal_h0_track->SetBinError(58,1.732051);
   fcal_h0_track->SetBinError(59,2.44949);
   fcal_h0_track->SetBinError(60,2.236068);
   fcal_h0_track->SetBinError(61,2);
   fcal_h0_track->SetBinError(62,2.44949);
   fcal_h0_track->SetBinError(63,2.236068);
   fcal_h0_track->SetBinError(64,1);
   fcal_h0_track->SetBinError(65,1.414214);
   fcal_h0_track->SetBinError(66,1);
   fcal_h0_track->SetBinError(67,2.236068);
   fcal_h0_track->SetBinError(68,2);
   fcal_h0_track->SetBinError(69,1.414214);
   fcal_h0_track->SetBinError(70,1.414214);
   fcal_h0_track->SetBinError(71,1);
   fcal_h0_track->SetBinError(72,1);
   fcal_h0_track->SetBinError(73,2.236068);
   fcal_h0_track->SetBinError(74,1.414214);
   fcal_h0_track->SetBinError(75,1.414214);
   fcal_h0_track->SetBinError(76,1.414214);
   fcal_h0_track->SetBinError(77,1.414214);
   fcal_h0_track->SetBinError(78,1.732051);
   fcal_h0_track->SetBinError(79,1);
   fcal_h0_track->SetBinError(80,2);
   fcal_h0_track->SetBinError(81,1.414214);
   fcal_h0_track->SetBinError(84,1);
   fcal_h0_track->SetBinError(85,1);
   fcal_h0_track->SetBinError(86,1);
   fcal_h0_track->SetBinError(88,1);
   fcal_h0_track->SetBinError(90,1);
   fcal_h0_track->SetBinError(92,1);
   fcal_h0_track->SetBinError(94,1);
   fcal_h0_track->SetBinError(98,1);
   fcal_h0_track->SetBinError(101,1);
   fcal_h0_track->SetBinError(103,1);
   fcal_h0_track->SetBinError(104,1.414214);
   fcal_h0_track->SetBinError(106,1);
   fcal_h0_track->SetBinError(109,1);
   fcal_h0_track->SetBinError(113,1);
   fcal_h0_track->SetBinError(124,1);
   fcal_h0_track->SetBinError(143,1);
   fcal_h0_track->SetBinError(154,1);
   fcal_h0_track->SetBinError(161,1);
   fcal_h0_track->SetEntries(153977);

   ci = TColor::GetColor("#ff0000");
   fcal_h0_track->SetFillColor(ci);
   fcal_h0_track->GetXaxis()->SetLabelFont(42);
   fcal_h0_track->GetXaxis()->SetLabelSize(0.035);
   fcal_h0_track->GetXaxis()->SetTitleSize(0.035);
   fcal_h0_track->GetXaxis()->SetTitleFont(42);
   fcal_h0_track->GetYaxis()->SetLabelFont(42);
   fcal_h0_track->GetYaxis()->SetLabelSize(0.035);
   fcal_h0_track->GetYaxis()->SetTitleSize(0.035);
   fcal_h0_track->GetYaxis()->SetTitleFont(42);
   fcal_h0_track->GetZaxis()->SetLabelFont(42);
   fcal_h0_track->GetZaxis()->SetLabelSize(0.035);
   fcal_h0_track->GetZaxis()->SetTitleSize(0.035);
   fcal_h0_track->GetZaxis()->SetTitleFont(42);
   fcal_h0_track->Draw("hist same");
   
   TLegend *leg = new TLegend(0.65,0.5,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(35);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","CERN TB,  #pi^{-}: 25 GeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h0","Bin 1","f");

   ci = TColor::GetColor("#000099");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h0","Bin 2","f");

   ci = TColor::GetColor("#006699");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h0","Bin 3","f");

   ci = TColor::GetColor("#009999");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h0","Bin 4","f");

   ci = TColor::GetColor("#33cc99");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h0","Bin 5","f");

   ci = TColor::GetColor("#33cc66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h0","Bin 6","f");

   ci = TColor::GetColor("#66cc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h0","Bin 7","f");

   ci = TColor::GetColor("#99cc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h0","Bin 8","f");

   ci = TColor::GetColor("#cccc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("fcal_h0_track","Track hits","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.82,0.37,0.9,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(31);
   TText *text = pt->AddText("CALICE Preliminary");
   pt->Draw();
   
   pt = new TPaveText(0.17,0.82,0.37,0.83,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(20);
   text = pt->AddText("Si-W ECAL + AHCAL + TCMT");
   pt->Draw();
   c1->Modified();
   ->cd();
   ->SetSelected();
}


==> Plots/HitBins_hcal_40.C <==
{
//=========Macro generated from canvas: /Graph
//=========  (Wed Sep 20 10:22:11 2017) by ROOT version5.34/30
   TCanvas * = new TCanvas("", "Graph",0,0,1200,1000);
   gStyle->SetOptStat(0);
   ->SetHighLightColor(2);
   c1->Range(-1.218104,-1.492009,3.489327,8.43282);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.04);
   c1->SetTopMargin(0.04);
   c1->SetBottomMargin(0.12);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *hcal_h6 = new TH1F("hcal_h6","",9000,0,2000);
   hcal_h6->SetBinContent(3,2171983);
   hcal_h6->SetBinContent(4,1593916);
   hcal_h6->SetBinContent(5,1178428);
   hcal_h6->SetBinContent(6,1004540);
   hcal_h6->SetBinContent(7,865848);
   hcal_h6->SetBinContent(8,733520);
   hcal_h6->SetBinContent(9,614707);
   hcal_h6->SetBinContent(10,515900);
   hcal_h6->SetBinContent(11,439795);
   hcal_h6->SetBinContent(12,379944);
   hcal_h6->SetBinContent(13,334912);
   hcal_h6->SetBinContent(14,295768);
   hcal_h6->SetBinContent(15,263177);
   hcal_h6->SetBinContent(16,234820);
   hcal_h6->SetBinContent(17,211523);
   hcal_h6->SetBinContent(18,190344);
   hcal_h6->SetBinContent(19,171670);
   hcal_h6->SetBinContent(20,154919);
   hcal_h6->SetBinContent(21,141179);
   hcal_h6->SetBinContent(22,129385);
   hcal_h6->SetBinContent(23,118445);
   hcal_h6->SetBinContent(24,109036);
   hcal_h6->SetBinContent(25,100510);
   hcal_h6->SetBinContent(26,92839);
   hcal_h6->SetBinContent(27,87032);
   hcal_h6->SetBinContent(28,80694);
   hcal_h6->SetBinContent(29,75973);
   hcal_h6->SetBinContent(30,71123);
   hcal_h6->SetBinContent(31,66693);
   hcal_h6->SetBinContent(32,62322);
   hcal_h6->SetBinContent(33,58786);
   hcal_h6->SetBinContent(34,55629);
   hcal_h6->SetBinContent(35,52348);
   hcal_h6->SetBinContent(36,49094);
   hcal_h6->SetBinContent(37,46761);
   hcal_h6->SetBinContent(38,44026);
   hcal_h6->SetBinContent(39,41776);
   hcal_h6->SetBinContent(40,39172);
   hcal_h6->SetBinContent(41,37457);
   hcal_h6->SetBinContent(42,35531);
   hcal_h6->SetBinContent(43,33925);
   hcal_h6->SetBinContent(44,31985);
   hcal_h6->SetBinContent(45,30703);
   hcal_h6->SetBinContent(46,29704);
   hcal_h6->SetBinContent(47,28349);
   hcal_h6->SetBinContent(48,26929);
   hcal_h6->SetBinContent(49,25665);
   hcal_h6->SetBinContent(50,24553);
   hcal_h6->SetBinContent(51,23459);
   hcal_h6->SetBinContent(52,22908);
   hcal_h6->SetBinContent(53,21831);
   hcal_h6->SetBinContent(54,21215);
   hcal_h6->SetBinContent(55,20213);
   hcal_h6->SetBinContent(56,19491);
   hcal_h6->SetBinContent(57,18687);
   hcal_h6->SetBinContent(58,18023);
   hcal_h6->SetBinContent(59,17294);
   hcal_h6->SetBinContent(60,16742);
   hcal_h6->SetBinContent(61,15911);
   hcal_h6->SetBinContent(62,15513);
   hcal_h6->SetBinContent(63,15138);
   hcal_h6->SetBinContent(64,14667);
   hcal_h6->SetBinContent(65,14093);
   hcal_h6->SetBinContent(66,13639);
   hcal_h6->SetBinContent(67,13039);
   hcal_h6->SetBinContent(68,12674);
   hcal_h6->SetBinContent(69,12183);
   hcal_h6->SetBinContent(70,12044);
   hcal_h6->SetBinContent(71,11686);
   hcal_h6->SetBinContent(72,11375);
   hcal_h6->SetBinContent(73,10979);
   hcal_h6->SetBinContent(74,10609);
   hcal_h6->SetBinContent(75,10162);
   hcal_h6->SetBinContent(76,10044);
   hcal_h6->SetBinContent(77,10001);
   hcal_h6->SetBinContent(78,9351);
   hcal_h6->SetBinContent(79,9246);
   hcal_h6->SetBinContent(80,8927);
   hcal_h6->SetBinContent(81,8730);
   hcal_h6->SetBinContent(82,8497);
   hcal_h6->SetBinContent(83,8366);
   hcal_h6->SetBinContent(84,7908);
   hcal_h6->SetBinContent(85,7810);
   hcal_h6->SetBinContent(86,7528);
   hcal_h6->SetBinContent(87,7311);
   hcal_h6->SetBinContent(88,7287);
   hcal_h6->SetBinContent(89,7036);
   hcal_h6->SetBinContent(90,6820);
   hcal_h6->SetBinContent(91,6610);
   hcal_h6->SetBinContent(92,6402);
   hcal_h6->SetBinContent(93,6157);
   hcal_h6->SetBinContent(94,6125);
   hcal_h6->SetBinContent(95,6030);
   hcal_h6->SetBinContent(96,5851);
   hcal_h6->SetBinContent(97,5688);
   hcal_h6->SetBinContent(98,5605);
   hcal_h6->SetBinContent(99,5411);
   hcal_h6->SetBinContent(100,5289);
   hcal_h6->SetBinContent(101,5184);
   hcal_h6->SetBinContent(102,4964);
   hcal_h6->SetBinContent(103,4906);
   hcal_h6->SetBinContent(104,4832);
   hcal_h6->SetBinContent(105,4666);
   hcal_h6->SetBinContent(106,4586);
   hcal_h6->SetBinContent(107,4460);
   hcal_h6->SetBinContent(108,4430);
   hcal_h6->SetBinContent(109,4212);
   hcal_h6->SetBinContent(110,4108);
   hcal_h6->SetBinContent(111,4155);
   hcal_h6->SetBinContent(112,3998);
   hcal_h6->SetBinContent(113,3888);
   hcal_h6->SetBinContent(114,3716);
   hcal_h6->SetBinContent(115,3765);
   hcal_h6->SetBinContent(116,3513);
   hcal_h6->SetBinContent(117,3468);
   hcal_h6->SetBinContent(118,3518);
   hcal_h6->SetBinContent(119,3381);
   hcal_h6->SetBinContent(120,3422);
   hcal_h6->SetBinContent(121,3213);
   hcal_h6->SetBinContent(122,3150);
   hcal_h6->SetBinContent(123,3036);
   hcal_h6->SetBinContent(124,3014);
   hcal_h6->SetBinContent(125,3006);
   hcal_h6->SetBinContent(126,2993);
   hcal_h6->SetBinContent(127,2758);
   hcal_h6->SetBinContent(128,2731);
   hcal_h6->SetBinContent(129,2757);
   hcal_h6->SetBinContent(130,2695);
   hcal_h6->SetBinContent(131,2641);
   hcal_h6->SetBinContent(132,2582);
   hcal_h6->SetBinContent(133,2601);
   hcal_h6->SetBinContent(134,2501);
   hcal_h6->SetBinContent(135,2449);
   hcal_h6->SetBinContent(136,2375);
   hcal_h6->SetBinContent(137,2330);
   hcal_h6->SetBinContent(138,2318);
   hcal_h6->SetBinContent(139,2262);
   hcal_h6->SetBinContent(140,2268);
   hcal_h6->SetBinContent(141,2265);
   hcal_h6->SetBinContent(142,2206);
   hcal_h6->SetBinContent(143,2111);
   hcal_h6->SetBinContent(144,2067);
   hcal_h6->SetBinContent(145,2042);
   hcal_h6->SetBinContent(146,2021);
   hcal_h6->SetBinContent(147,1964);
   hcal_h6->SetBinContent(148,1907);
   hcal_h6->SetBinContent(149,1847);
   hcal_h6->SetBinContent(150,1869);
   hcal_h6->SetBinContent(151,1886);
   hcal_h6->SetBinContent(152,1727);
   hcal_h6->SetBinContent(153,1723);
   hcal_h6->SetBinContent(154,1676);
   hcal_h6->SetBinContent(155,1687);
   hcal_h6->SetBinContent(156,1669);
   hcal_h6->SetBinContent(157,1672);
   hcal_h6->SetBinContent(158,1601);
   hcal_h6->SetBinContent(159,1607);
   hcal_h6->SetBinContent(160,1554);
   hcal_h6->SetBinContent(161,1549);
   hcal_h6->SetBinContent(162,1508);
   hcal_h6->SetBinContent(163,1494);
   hcal_h6->SetBinContent(164,1466);
   hcal_h6->SetBinContent(165,1436);
   hcal_h6->SetBinContent(166,1372);
   hcal_h6->SetBinContent(167,1385);
   hcal_h6->SetBinContent(168,1316);
   hcal_h6->SetBinContent(169,1417);
   hcal_h6->SetBinContent(170,1363);
   hcal_h6->SetBinContent(171,1338);
   hcal_h6->SetBinContent(172,1250);
   hcal_h6->SetBinContent(173,1261);
   hcal_h6->SetBinContent(174,1238);
   hcal_h6->SetBinContent(175,1275);
   hcal_h6->SetBinContent(176,1201);
   hcal_h6->SetBinContent(177,1220);
   hcal_h6->SetBinContent(178,1165);
   hcal_h6->SetBinContent(179,1128);
   hcal_h6->SetBinContent(180,1149);
   hcal_h6->SetBinContent(181,1123);
   hcal_h6->SetBinContent(182,1039);
   hcal_h6->SetBinContent(183,1096);
   hcal_h6->SetBinContent(184,1077);
   hcal_h6->SetBinContent(185,1065);
   hcal_h6->SetBinContent(186,1005);
   hcal_h6->SetBinContent(187,1039);
   hcal_h6->SetBinContent(188,977);
   hcal_h6->SetBinContent(189,1011);
   hcal_h6->SetBinContent(190,949);
   hcal_h6->SetBinContent(191,989);
   hcal_h6->SetBinContent(192,932);
   hcal_h6->SetBinContent(193,927);
   hcal_h6->SetBinContent(194,952);
   hcal_h6->SetBinContent(195,894);
   hcal_h6->SetBinContent(196,957);
   hcal_h6->SetBinContent(197,886);
   hcal_h6->SetBinContent(198,843);
   hcal_h6->SetBinContent(199,910);
   hcal_h6->SetBinContent(200,859);
   hcal_h6->SetBinContent(201,795);
   hcal_h6->SetBinContent(202,828);
   hcal_h6->SetBinContent(203,809);
   hcal_h6->SetBinContent(204,850);
   hcal_h6->SetBinContent(205,840);
   hcal_h6->SetBinContent(206,764);
   hcal_h6->SetBinContent(207,759);
   hcal_h6->SetBinContent(208,793);
   hcal_h6->SetBinContent(209,740);
   hcal_h6->SetBinContent(210,736);
   hcal_h6->SetBinContent(211,752);
   hcal_h6->SetBinContent(212,783);
   hcal_h6->SetBinContent(213,731);
   hcal_h6->SetBinContent(214,656);
   hcal_h6->SetBinContent(215,685);
   hcal_h6->SetBinContent(216,724);
   hcal_h6->SetBinContent(217,622);
   hcal_h6->SetBinContent(218,678);
   hcal_h6->SetBinContent(219,594);
   hcal_h6->SetBinContent(220,614);
   hcal_h6->SetBinContent(221,667);
   hcal_h6->SetBinContent(222,620);
   hcal_h6->SetBinContent(223,591);
   hcal_h6->SetBinContent(224,606);
   hcal_h6->SetBinContent(225,581);
   hcal_h6->SetBinContent(226,588);
   hcal_h6->SetBinContent(227,619);
   hcal_h6->SetBinContent(228,573);
   hcal_h6->SetBinContent(229,572);
   hcal_h6->SetBinContent(230,571);
   hcal_h6->SetBinContent(231,565);
   hcal_h6->SetBinContent(232,563);
   hcal_h6->SetBinContent(233,538);
   hcal_h6->SetBinContent(234,531);
   hcal_h6->SetBinContent(235,530);
   hcal_h6->SetBinContent(236,488);
   hcal_h6->SetBinContent(237,524);
   hcal_h6->SetBinContent(238,501);
   hcal_h6->SetBinContent(239,491);
   hcal_h6->SetBinContent(240,484);
   hcal_h6->SetBinContent(241,487);
   hcal_h6->SetBinContent(242,456);
   hcal_h6->SetBinContent(243,433);
   hcal_h6->SetBinContent(244,450);
   hcal_h6->SetBinContent(245,459);
   hcal_h6->SetBinContent(246,475);
   hcal_h6->SetBinContent(247,493);
   hcal_h6->SetBinContent(248,447);
   hcal_h6->SetBinContent(249,430);
   hcal_h6->SetBinContent(250,446);
   hcal_h6->SetBinContent(251,429);
   hcal_h6->SetBinContent(252,422);
   hcal_h6->SetBinContent(253,394);
   hcal_h6->SetBinContent(254,389);
   hcal_h6->SetBinContent(255,405);
   hcal_h6->SetBinContent(256,375);
   hcal_h6->SetBinContent(257,399);
   hcal_h6->SetBinContent(258,411);
   hcal_h6->SetBinContent(259,390);
   hcal_h6->SetBinContent(260,385);
   hcal_h6->SetBinContent(261,415);
   hcal_h6->SetBinContent(262,377);
   hcal_h6->SetBinContent(263,365);
   hcal_h6->SetBinContent(264,362);
   hcal_h6->SetBinContent(265,374);
   hcal_h6->SetBinContent(266,362);
   hcal_h6->SetBinContent(267,352);
   hcal_h6->SetBinContent(268,347);
   hcal_h6->SetBinContent(269,353);
   hcal_h6->SetBinContent(270,358);
   hcal_h6->SetBinContent(271,312);
   hcal_h6->SetBinContent(272,331);
   hcal_h6->SetBinContent(273,306);
   hcal_h6->SetBinContent(274,307);
   hcal_h6->SetBinContent(275,314);
   hcal_h6->SetBinContent(276,324);
   hcal_h6->SetBinContent(277,319);
   hcal_h6->SetBinContent(278,319);
   hcal_h6->SetBinContent(279,325);
   hcal_h6->SetBinContent(280,264);
   hcal_h6->SetBinContent(281,281);
   hcal_h6->SetBinContent(282,283);
   hcal_h6->SetBinContent(283,300);
   hcal_h6->SetBinContent(284,320);
   hcal_h6->SetBinContent(285,301);
   hcal_h6->SetBinContent(286,277);
   hcal_h6->SetBinContent(287,301);
   hcal_h6->SetBinContent(288,264);
   hcal_h6->SetBinContent(289,255);
   hcal_h6->SetBinContent(290,281);
   hcal_h6->SetBinContent(291,275);
   hcal_h6->SetBinContent(292,277);
   hcal_h6->SetBinContent(293,247);
   hcal_h6->SetBinContent(294,275);
   hcal_h6->SetBinContent(295,243);
   hcal_h6->SetBinContent(296,244);
   hcal_h6->SetBinContent(297,234);
   hcal_h6->SetBinContent(298,275);
   hcal_h6->SetBinContent(299,242);
   hcal_h6->SetBinContent(300,248);
   hcal_h6->SetBinContent(301,218);
   hcal_h6->SetBinContent(302,228);
   hcal_h6->SetBinContent(303,234);
   hcal_h6->SetBinContent(304,223);
   hcal_h6->SetBinContent(305,213);
   hcal_h6->SetBinContent(306,212);
   hcal_h6->SetBinContent(307,218);
   hcal_h6->SetBinContent(308,211);
   hcal_h6->SetBinContent(309,206);
   hcal_h6->SetBinContent(310,210);
   hcal_h6->SetBinContent(311,236);
   hcal_h6->SetBinContent(312,175);
   hcal_h6->SetBinContent(313,206);
   hcal_h6->SetBinContent(314,181);
   hcal_h6->SetBinContent(315,198);
   hcal_h6->SetBinContent(316,203);
   hcal_h6->SetBinContent(317,195);
   hcal_h6->SetBinContent(318,223);
   hcal_h6->SetBinContent(319,200);
   hcal_h6->SetBinContent(320,179);
   hcal_h6->SetBinContent(321,211);
   hcal_h6->SetBinContent(322,188);
   hcal_h6->SetBinContent(323,197);
   hcal_h6->SetBinContent(324,195);
   hcal_h6->SetBinContent(325,176);
   hcal_h6->SetBinContent(326,178);
   hcal_h6->SetBinContent(327,171);
   hcal_h6->SetBinContent(328,168);
   hcal_h6->SetBinContent(329,152);
   hcal_h6->SetBinContent(330,163);
   hcal_h6->SetBinContent(331,162);
   hcal_h6->SetBinContent(332,157);
   hcal_h6->SetBinContent(333,148);
   hcal_h6->SetBinContent(334,165);
   hcal_h6->SetBinContent(335,164);
   hcal_h6->SetBinContent(336,134);
   hcal_h6->SetBinContent(337,161);
   hcal_h6->SetBinContent(338,170);
   hcal_h6->SetBinContent(339,169);
   hcal_h6->SetBinContent(340,154);
   hcal_h6->SetBinContent(341,176);
   hcal_h6->SetBinContent(342,165);
   hcal_h6->SetBinContent(343,142);
   hcal_h6->SetBinContent(344,162);
   hcal_h6->SetBinContent(345,160);
   hcal_h6->SetBinContent(346,142);
   hcal_h6->SetBinContent(347,133);
   hcal_h6->SetBinContent(348,147);
   hcal_h6->SetBinContent(349,148);
   hcal_h6->SetBinContent(350,149);
   hcal_h6->SetBinContent(351,118);
   hcal_h6->SetBinContent(352,147);
   hcal_h6->SetBinContent(353,127);
   hcal_h6->SetBinContent(354,159);
   hcal_h6->SetBinContent(355,156);
   hcal_h6->SetBinContent(356,141);
   hcal_h6->SetBinContent(357,147);
   hcal_h6->SetBinContent(358,136);
   hcal_h6->SetBinContent(359,131);
   hcal_h6->SetBinContent(360,106);
   hcal_h6->SetBinContent(361,136);
   hcal_h6->SetBinContent(362,148);
   hcal_h6->SetBinContent(363,120);
   hcal_h6->SetBinContent(364,107);
   hcal_h6->SetBinContent(365,107);
   hcal_h6->SetBinContent(366,118);
   hcal_h6->SetBinContent(367,125);
   hcal_h6->SetBinContent(368,125);
   hcal_h6->SetBinContent(369,119);
   hcal_h6->SetBinContent(370,110);
   hcal_h6->SetBinContent(371,108);
   hcal_h6->SetBinContent(372,125);
   hcal_h6->SetBinContent(373,118);
   hcal_h6->SetBinContent(374,106);
   hcal_h6->SetBinContent(375,112);
   hcal_h6->SetBinContent(376,103);
   hcal_h6->SetBinContent(377,125);
   hcal_h6->SetBinContent(378,122);
   hcal_h6->SetBinContent(379,113);
   hcal_h6->SetBinContent(380,109);
   hcal_h6->SetBinContent(381,102);
   hcal_h6->SetBinContent(382,85);
   hcal_h6->SetBinContent(383,87);
   hcal_h6->SetBinContent(384,88);
   hcal_h6->SetBinContent(385,107);
   hcal_h6->SetBinContent(386,100);
   hcal_h6->SetBinContent(387,92);
   hcal_h6->SetBinContent(388,104);
   hcal_h6->SetBinContent(389,91);
   hcal_h6->SetBinContent(390,95);
   hcal_h6->SetBinContent(391,101);
   hcal_h6->SetBinContent(392,99);
   hcal_h6->SetBinContent(393,109);
   hcal_h6->SetBinContent(394,87);
   hcal_h6->SetBinContent(395,94);
   hcal_h6->SetBinContent(396,95);
   hcal_h6->SetBinContent(397,95);
   hcal_h6->SetBinContent(398,93);
   hcal_h6->SetBinContent(399,83);
   hcal_h6->SetBinContent(400,75);
   hcal_h6->SetBinContent(401,85);
   hcal_h6->SetBinContent(402,79);
   hcal_h6->SetBinContent(403,60);
   hcal_h6->SetBinContent(404,88);
   hcal_h6->SetBinContent(405,89);
   hcal_h6->SetBinContent(406,80);
   hcal_h6->SetBinContent(407,80);
   hcal_h6->SetBinContent(408,75);
   hcal_h6->SetBinContent(409,68);
   hcal_h6->SetBinContent(410,76);
   hcal_h6->SetBinContent(411,85);
   hcal_h6->SetBinContent(412,65);
   hcal_h6->SetBinContent(413,76);
   hcal_h6->SetBinContent(414,81);
   hcal_h6->SetBinContent(415,79);
   hcal_h6->SetBinContent(416,67);
   hcal_h6->SetBinContent(417,75);
   hcal_h6->SetBinContent(418,79);
   hcal_h6->SetBinContent(419,78);
   hcal_h6->SetBinContent(420,75);
   hcal_h6->SetBinContent(421,68);
   hcal_h6->SetBinContent(422,64);
   hcal_h6->SetBinContent(423,63);
   hcal_h6->SetBinContent(424,82);
   hcal_h6->SetBinContent(425,60);
   hcal_h6->SetBinContent(426,71);
   hcal_h6->SetBinContent(427,77);
   hcal_h6->SetBinContent(428,77);
   hcal_h6->SetBinContent(429,73);
   hcal_h6->SetBinContent(430,62);
   hcal_h6->SetBinContent(431,67);
   hcal_h6->SetBinContent(432,53);
   hcal_h6->SetBinContent(433,70);
   hcal_h6->SetBinContent(434,55);
   hcal_h6->SetBinContent(435,66);
   hcal_h6->SetBinContent(436,68);
   hcal_h6->SetBinContent(437,60);
   hcal_h6->SetBinContent(438,49);
   hcal_h6->SetBinContent(439,71);
   hcal_h6->SetBinContent(440,63);
   hcal_h6->SetBinContent(441,62);
   hcal_h6->SetBinContent(442,72);
   hcal_h6->SetBinContent(443,54);
   hcal_h6->SetBinContent(444,70);
   hcal_h6->SetBinContent(445,45);
   hcal_h6->SetBinContent(446,57);
   hcal_h6->SetBinContent(447,57);
   hcal_h6->SetBinContent(448,71);
   hcal_h6->SetBinContent(449,48);
   hcal_h6->SetBinContent(450,38);
   hcal_h6->SetBinContent(451,53);
   hcal_h6->SetBinContent(452,55);
   hcal_h6->SetBinContent(453,66);
   hcal_h6->SetBinContent(454,54);
   hcal_h6->SetBinContent(455,46);
   hcal_h6->SetBinContent(456,43);
   hcal_h6->SetBinContent(457,71);
   hcal_h6->SetBinContent(458,59);
   hcal_h6->SetBinContent(459,52);
   hcal_h6->SetBinContent(460,46);
   hcal_h6->SetBinContent(461,43);
   hcal_h6->SetBinContent(462,50);
   hcal_h6->SetBinContent(463,43);
   hcal_h6->SetBinContent(464,56);
   hcal_h6->SetBinContent(465,48);
   hcal_h6->SetBinContent(466,32);
   hcal_h6->SetBinContent(467,47);
   hcal_h6->SetBinContent(468,44);
   hcal_h6->SetBinContent(469,47);
   hcal_h6->SetBinContent(470,40);
   hcal_h6->SetBinContent(471,38);
   hcal_h6->SetBinContent(472,39);
   hcal_h6->SetBinContent(473,52);
   hcal_h6->SetBinContent(474,42);
   hcal_h6->SetBinContent(475,59);
   hcal_h6->SetBinContent(476,48);
   hcal_h6->SetBinContent(477,37);
   hcal_h6->SetBinContent(478,50);
   hcal_h6->SetBinContent(479,46);
   hcal_h6->SetBinContent(480,29);
   hcal_h6->SetBinContent(481,39);
   hcal_h6->SetBinContent(482,37);
   hcal_h6->SetBinContent(483,31);
   hcal_h6->SetBinContent(484,44);
   hcal_h6->SetBinContent(485,35);
   hcal_h6->SetBinContent(486,49);
   hcal_h6->SetBinContent(487,36);
   hcal_h6->SetBinContent(488,44);
   hcal_h6->SetBinContent(489,37);
   hcal_h6->SetBinContent(490,38);
   hcal_h6->SetBinContent(491,40);
   hcal_h6->SetBinContent(492,45);
   hcal_h6->SetBinContent(493,39);
   hcal_h6->SetBinContent(494,39);
   hcal_h6->SetBinContent(495,41);
   hcal_h6->SetBinContent(496,36);
   hcal_h6->SetBinContent(497,41);
   hcal_h6->SetBinContent(498,37);
   hcal_h6->SetBinContent(499,36);
   hcal_h6->SetBinContent(500,34);
   hcal_h6->SetBinContent(501,38);
   hcal_h6->SetBinContent(502,30);
   hcal_h6->SetBinContent(503,36);
   hcal_h6->SetBinContent(504,31);
   hcal_h6->SetBinContent(505,22);
   hcal_h6->SetBinContent(506,28);
   hcal_h6->SetBinContent(507,28);
   hcal_h6->SetBinContent(508,38);
   hcal_h6->SetBinContent(509,28);
   hcal_h6->SetBinContent(510,34);
   hcal_h6->SetBinContent(511,21);
   hcal_h6->SetBinContent(512,32);
   hcal_h6->SetBinContent(513,32);
   hcal_h6->SetBinContent(514,28);
   hcal_h6->SetBinContent(515,28);
   hcal_h6->SetBinContent(516,36);
   hcal_h6->SetBinContent(517,27);
   hcal_h6->SetBinContent(518,29);
   hcal_h6->SetBinContent(519,31);
   hcal_h6->SetBinContent(520,29);
   hcal_h6->SetBinContent(521,26);
   hcal_h6->SetBinContent(522,18);
   hcal_h6->SetBinContent(523,23);
   hcal_h6->SetBinContent(524,30);
   hcal_h6->SetBinContent(525,39);
   hcal_h6->SetBinContent(526,21);
   hcal_h6->SetBinContent(527,29);
   hcal_h6->SetBinContent(528,36);
   hcal_h6->SetBinContent(529,20);
   hcal_h6->SetBinContent(530,33);
   hcal_h6->SetBinContent(531,31);
   hcal_h6->SetBinContent(532,27);
   hcal_h6->SetBinContent(533,27);
   hcal_h6->SetBinContent(534,18);
   hcal_h6->SetBinContent(535,15);
   hcal_h6->SetBinContent(536,29);
   hcal_h6->SetBinContent(537,38);
   hcal_h6->SetBinContent(538,23);
   hcal_h6->SetBinContent(539,24);
   hcal_h6->SetBinContent(540,25);
   hcal_h6->SetBinContent(541,29);
   hcal_h6->SetBinContent(542,29);
   hcal_h6->SetBinContent(543,14);
   hcal_h6->SetBinContent(544,19);
   hcal_h6->SetBinContent(545,15);
   hcal_h6->SetBinContent(546,22);
   hcal_h6->SetBinContent(547,33);
   hcal_h6->SetBinContent(548,33);
   hcal_h6->SetBinContent(549,16);
   hcal_h6->SetBinContent(550,20);
   hcal_h6->SetBinContent(551,29);
   hcal_h6->SetBinContent(552,20);
   hcal_h6->SetBinContent(553,22);
   hcal_h6->SetBinContent(554,25);
   hcal_h6->SetBinContent(555,10);
   hcal_h6->SetBinContent(556,18);
   hcal_h6->SetBinContent(557,15);
   hcal_h6->SetBinContent(558,21);
   hcal_h6->SetBinContent(559,16);
   hcal_h6->SetBinContent(560,14);
   hcal_h6->SetBinContent(561,18);
   hcal_h6->SetBinContent(562,21);
   hcal_h6->SetBinContent(563,14);
   hcal_h6->SetBinContent(564,19);
   hcal_h6->SetBinContent(565,23);
   hcal_h6->SetBinContent(566,22);
   hcal_h6->SetBinContent(567,27);
   hcal_h6->SetBinContent(568,25);
   hcal_h6->SetBinContent(569,21);
   hcal_h6->SetBinContent(570,22);
   hcal_h6->SetBinContent(571,19);
   hcal_h6->SetBinContent(572,12);
   hcal_h6->SetBinContent(573,10);
   hcal_h6->SetBinContent(574,20);
   hcal_h6->SetBinContent(575,18);
   hcal_h6->SetBinContent(576,14);
   hcal_h6->SetBinContent(577,11);
   hcal_h6->SetBinContent(578,17);
   hcal_h6->SetBinContent(579,16);
   hcal_h6->SetBinContent(580,16);
   hcal_h6->SetBinContent(581,17);
   hcal_h6->SetBinContent(582,18);
   hcal_h6->SetBinContent(583,15);
   hcal_h6->SetBinContent(584,22);
   hcal_h6->SetBinContent(585,17);
   hcal_h6->SetBinContent(586,23);
   hcal_h6->SetBinContent(587,20);
   hcal_h6->SetBinContent(588,11);
   hcal_h6->SetBinContent(589,8);
   hcal_h6->SetBinContent(590,8);
   hcal_h6->SetBinContent(591,19);
   hcal_h6->SetBinContent(592,24);
   hcal_h6->SetBinContent(593,13);
   hcal_h6->SetBinContent(594,16);
   hcal_h6->SetBinContent(595,14);
   hcal_h6->SetBinContent(596,18);
   hcal_h6->SetBinContent(597,23);
   hcal_h6->SetBinContent(598,16);
   hcal_h6->SetBinContent(599,9);
   hcal_h6->SetBinContent(600,11);
   hcal_h6->SetBinContent(601,15);
   hcal_h6->SetBinContent(602,17);
   hcal_h6->SetBinContent(603,16);
   hcal_h6->SetBinContent(604,13);
   hcal_h6->SetBinContent(605,12);
   hcal_h6->SetBinContent(606,12);
   hcal_h6->SetBinContent(607,10);
   hcal_h6->SetBinContent(608,10);
   hcal_h6->SetBinContent(609,9);
   hcal_h6->SetBinContent(610,10);
   hcal_h6->SetBinContent(611,18);
   hcal_h6->SetBinContent(612,8);
   hcal_h6->SetBinContent(613,6);
   hcal_h6->SetBinContent(614,9);
   hcal_h6->SetBinContent(615,6);
   hcal_h6->SetBinContent(616,7);
   hcal_h6->SetBinContent(617,17);
   hcal_h6->SetBinContent(618,12);
   hcal_h6->SetBinContent(619,11);
   hcal_h6->SetBinContent(620,10);
   hcal_h6->SetBinContent(621,9);
   hcal_h6->SetBinContent(622,13);
   hcal_h6->SetBinContent(623,8);
   hcal_h6->SetBinContent(624,11);
   hcal_h6->SetBinContent(625,5);
   hcal_h6->SetBinContent(626,7);
   hcal_h6->SetBinContent(627,8);
   hcal_h6->SetBinContent(628,9);
   hcal_h6->SetBinContent(629,10);
   hcal_h6->SetBinContent(630,8);
   hcal_h6->SetBinContent(631,7);
   hcal_h6->SetBinContent(632,8);
   hcal_h6->SetBinContent(633,11);
   hcal_h6->SetBinContent(634,5);
   hcal_h6->SetBinContent(635,5);
   hcal_h6->SetBinContent(636,10);
   hcal_h6->SetBinContent(637,8);
   hcal_h6->SetBinContent(638,12);
   hcal_h6->SetBinContent(639,5);
   hcal_h6->SetBinContent(640,8);
   hcal_h6->SetBinContent(641,12);
   hcal_h6->SetBinContent(642,6);
   hcal_h6->SetBinContent(643,13);
   hcal_h6->SetBinContent(644,10);
   hcal_h6->SetBinContent(645,8);
   hcal_h6->SetBinContent(646,8);
   hcal_h6->SetBinContent(647,12);
   hcal_h6->SetBinContent(648,7);
   hcal_h6->SetBinContent(649,9);
   hcal_h6->SetBinContent(650,7);
   hcal_h6->SetBinContent(651,17);
   hcal_h6->SetBinContent(652,7);
   hcal_h6->SetBinContent(653,9);
   hcal_h6->SetBinContent(654,6);
   hcal_h6->SetBinContent(655,7);
   hcal_h6->SetBinContent(656,7);
   hcal_h6->SetBinContent(657,8);
   hcal_h6->SetBinContent(658,13);
   hcal_h6->SetBinContent(659,7);
   hcal_h6->SetBinContent(660,7);
   hcal_h6->SetBinContent(661,8);
   hcal_h6->SetBinContent(662,8);
   hcal_h6->SetBinContent(663,5);
   hcal_h6->SetBinContent(664,9);
   hcal_h6->SetBinContent(665,4);
   hcal_h6->SetBinContent(666,8);
   hcal_h6->SetBinContent(667,5);
   hcal_h6->SetBinContent(668,10);
   hcal_h6->SetBinContent(669,4);
   hcal_h6->SetBinContent(670,3);
   hcal_h6->SetBinContent(671,5);
   hcal_h6->SetBinContent(672,8);
   hcal_h6->SetBinContent(673,3);
   hcal_h6->SetBinContent(674,11);
   hcal_h6->SetBinContent(675,3);
   hcal_h6->SetBinContent(676,9);
   hcal_h6->SetBinContent(677,6);
   hcal_h6->SetBinContent(678,7);
   hcal_h6->SetBinContent(679,8);
   hcal_h6->SetBinContent(680,2);
   hcal_h6->SetBinContent(681,5);
   hcal_h6->SetBinContent(682,7);
   hcal_h6->SetBinContent(683,7);
   hcal_h6->SetBinContent(684,3);
   hcal_h6->SetBinContent(685,6);
   hcal_h6->SetBinContent(686,1);
   hcal_h6->SetBinContent(687,9);
   hcal_h6->SetBinContent(688,7);
   hcal_h6->SetBinContent(689,6);
   hcal_h6->SetBinContent(690,11);
   hcal_h6->SetBinContent(691,2);
   hcal_h6->SetBinContent(692,3);
   hcal_h6->SetBinContent(693,6);
   hcal_h6->SetBinContent(694,3);
   hcal_h6->SetBinContent(695,2);
   hcal_h6->SetBinContent(696,3);
   hcal_h6->SetBinContent(697,3);
   hcal_h6->SetBinContent(698,3);
   hcal_h6->SetBinContent(699,3);
   hcal_h6->SetBinContent(700,1);
   hcal_h6->SetBinContent(701,4);
   hcal_h6->SetBinContent(702,3);
   hcal_h6->SetBinContent(703,6);
   hcal_h6->SetBinContent(704,3);
   hcal_h6->SetBinContent(705,6);
   hcal_h6->SetBinContent(706,3);
   hcal_h6->SetBinContent(707,3);
   hcal_h6->SetBinContent(708,6);
   hcal_h6->SetBinContent(709,5);
   hcal_h6->SetBinContent(710,3);
   hcal_h6->SetBinContent(711,4);
   hcal_h6->SetBinContent(712,5);
   hcal_h6->SetBinContent(713,6);
   hcal_h6->SetBinContent(714,6);
   hcal_h6->SetBinContent(715,4);
   hcal_h6->SetBinContent(716,3);
   hcal_h6->SetBinContent(717,2);
   hcal_h6->SetBinContent(718,2);
   hcal_h6->SetBinContent(719,5);
   hcal_h6->SetBinContent(720,5);
   hcal_h6->SetBinContent(721,3);
   hcal_h6->SetBinContent(723,6);
   hcal_h6->SetBinContent(724,7);
   hcal_h6->SetBinContent(725,5);
   hcal_h6->SetBinContent(726,5);
   hcal_h6->SetBinContent(727,1);
   hcal_h6->SetBinContent(728,4);
   hcal_h6->SetBinContent(729,2);
   hcal_h6->SetBinContent(730,3);
   hcal_h6->SetBinContent(731,1);
   hcal_h6->SetBinContent(732,5);
   hcal_h6->SetBinContent(733,1);
   hcal_h6->SetBinContent(734,4);
   hcal_h6->SetBinContent(735,1);
   hcal_h6->SetBinContent(736,2);
   hcal_h6->SetBinContent(737,3);
   hcal_h6->SetBinContent(738,2);
   hcal_h6->SetBinContent(739,1);
   hcal_h6->SetBinContent(740,2);
   hcal_h6->SetBinContent(741,5);
   hcal_h6->SetBinContent(742,6);
   hcal_h6->SetBinContent(743,1);
   hcal_h6->SetBinContent(744,3);
   hcal_h6->SetBinContent(745,5);
   hcal_h6->SetBinContent(746,2);
   hcal_h6->SetBinContent(748,3);
   hcal_h6->SetBinContent(749,4);
   hcal_h6->SetBinContent(750,3);
   hcal_h6->SetBinContent(751,3);
   hcal_h6->SetBinContent(752,6);
   hcal_h6->SetBinContent(753,2);
   hcal_h6->SetBinContent(754,3);
   hcal_h6->SetBinContent(755,4);
   hcal_h6->SetBinContent(756,2);
   hcal_h6->SetBinContent(757,3);
   hcal_h6->SetBinContent(758,4);
   hcal_h6->SetBinContent(759,4);
   hcal_h6->SetBinContent(760,3);
   hcal_h6->SetBinContent(761,2);
   hcal_h6->SetBinContent(762,1);
   hcal_h6->SetBinContent(764,3);
   hcal_h6->SetBinContent(765,3);
   hcal_h6->SetBinContent(767,3);
   hcal_h6->SetBinContent(768,3);
   hcal_h6->SetBinContent(769,5);
   hcal_h6->SetBinContent(770,2);
   hcal_h6->SetBinContent(771,3);
   hcal_h6->SetBinContent(772,2);
   hcal_h6->SetBinContent(773,1);
   hcal_h6->SetBinContent(775,1);
   hcal_h6->SetBinContent(776,2);
   hcal_h6->SetBinContent(777,3);
   hcal_h6->SetBinContent(778,3);
   hcal_h6->SetBinContent(779,2);
   hcal_h6->SetBinContent(782,2);
   hcal_h6->SetBinContent(783,2);
   hcal_h6->SetBinContent(784,4);
   hcal_h6->SetBinContent(785,1);
   hcal_h6->SetBinContent(786,3);
   hcal_h6->SetBinContent(787,4);
   hcal_h6->SetBinContent(789,2);
   hcal_h6->SetBinContent(792,9);
   hcal_h6->SetBinContent(793,2);
   hcal_h6->SetBinContent(794,1);
   hcal_h6->SetBinContent(795,2);
   hcal_h6->SetBinContent(796,1);
   hcal_h6->SetBinContent(800,2);
   hcal_h6->SetBinContent(801,2);
   hcal_h6->SetBinContent(803,2);
   hcal_h6->SetBinContent(805,1);
   hcal_h6->SetBinContent(806,2);
   hcal_h6->SetBinContent(807,2);
   hcal_h6->SetBinContent(808,2);
   hcal_h6->SetBinContent(809,1);
   hcal_h6->SetBinContent(810,1);
   hcal_h6->SetBinContent(811,1);
   hcal_h6->SetBinContent(813,2);
   hcal_h6->SetBinContent(814,3);
   hcal_h6->SetBinContent(815,1);
   hcal_h6->SetBinContent(817,2);
   hcal_h6->SetBinContent(818,1);
   hcal_h6->SetBinContent(820,1);
   hcal_h6->SetBinContent(821,2);
   hcal_h6->SetBinContent(822,2);
   hcal_h6->SetBinContent(823,2);
   hcal_h6->SetBinContent(824,2);
   hcal_h6->SetBinContent(826,1);
   hcal_h6->SetBinContent(828,1);
   hcal_h6->SetBinContent(829,1);
   hcal_h6->SetBinContent(831,3);
   hcal_h6->SetBinContent(832,4);
   hcal_h6->SetBinContent(833,1);
   hcal_h6->SetBinContent(834,1);
   hcal_h6->SetBinContent(835,2);
   hcal_h6->SetBinContent(836,4);
   hcal_h6->SetBinContent(839,1);
   hcal_h6->SetBinContent(841,1);
   hcal_h6->SetBinContent(843,2);
   hcal_h6->SetBinContent(844,1);
   hcal_h6->SetBinContent(845,1);
   hcal_h6->SetBinContent(847,1);
   hcal_h6->SetBinContent(848,1);
   hcal_h6->SetBinContent(849,2);
   hcal_h6->SetBinContent(850,1);
   hcal_h6->SetBinContent(853,2);
   hcal_h6->SetBinContent(854,1);
   hcal_h6->SetBinContent(855,1);
   hcal_h6->SetBinContent(856,1);
   hcal_h6->SetBinContent(858,2);
   hcal_h6->SetBinContent(862,1);
   hcal_h6->SetBinContent(863,1);
   hcal_h6->SetBinContent(864,1);
   hcal_h6->SetBinContent(865,1);
   hcal_h6->SetBinContent(867,2);
   hcal_h6->SetBinContent(870,2);
   hcal_h6->SetBinContent(875,1);
   hcal_h6->SetBinContent(876,2);
   hcal_h6->SetBinContent(878,1);
   hcal_h6->SetBinContent(879,1);
   hcal_h6->SetBinContent(880,2);
   hcal_h6->SetBinContent(883,2);
   hcal_h6->SetBinContent(887,2);
   hcal_h6->SetBinContent(889,1);
   hcal_h6->SetBinContent(890,1);
   hcal_h6->SetBinContent(893,1);
   hcal_h6->SetBinContent(896,1);
   hcal_h6->SetBinContent(898,1);
   hcal_h6->SetBinContent(900,2);
   hcal_h6->SetBinContent(902,1);
   hcal_h6->SetBinContent(904,1);
   hcal_h6->SetBinContent(906,1);
   hcal_h6->SetBinContent(909,1);
   hcal_h6->SetBinContent(922,2);
   hcal_h6->SetBinContent(929,1);
   hcal_h6->SetBinContent(931,1);
   hcal_h6->SetBinContent(932,1);
   hcal_h6->SetBinContent(934,1);
   hcal_h6->SetBinContent(937,1);
   hcal_h6->SetBinContent(941,1);
   hcal_h6->SetBinContent(942,1);
   hcal_h6->SetBinContent(943,1);
   hcal_h6->SetBinContent(945,1);
   hcal_h6->SetBinContent(946,1);
   hcal_h6->SetBinContent(947,1);
   hcal_h6->SetBinContent(952,1);
   hcal_h6->SetBinContent(953,1);
   hcal_h6->SetBinContent(959,1);
   hcal_h6->SetBinContent(968,1);
   hcal_h6->SetBinContent(975,1);
   hcal_h6->SetBinContent(977,1);
   hcal_h6->SetBinContent(979,2);
   hcal_h6->SetBinContent(980,1);
   hcal_h6->SetBinContent(981,1);
   hcal_h6->SetBinContent(989,1);
   hcal_h6->SetBinContent(990,1);
   hcal_h6->SetBinContent(1005,1);
   hcal_h6->SetBinContent(1014,1);
   hcal_h6->SetBinContent(1024,1);
   hcal_h6->SetBinContent(1040,2);
   hcal_h6->SetBinContent(1053,1);
   hcal_h6->SetBinContent(1057,1);
   hcal_h6->SetBinContent(1081,1);
   hcal_h6->SetBinContent(1095,1);
   hcal_h6->SetBinContent(1098,1);
   hcal_h6->SetBinContent(1102,1);
   hcal_h6->SetBinContent(1109,1);
   hcal_h6->SetBinContent(1145,1);
   hcal_h6->SetBinContent(1217,1);
   hcal_h6->SetBinContent(1258,1);
   hcal_h6->SetMaximum(1.085992e+08);
   hcal_h6->SetEntries(1.405148e+07);
   hcal_h6->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccc33");
   hcal_h6->SetFillColor(ci);
   hcal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h6->GetXaxis()->SetRange(1,9000);
   hcal_h6->GetXaxis()->SetNdivisions(506);
   hcal_h6->GetXaxis()->SetLabelFont(43);
   hcal_h6->GetXaxis()->SetLabelOffset(0.015);
   hcal_h6->GetXaxis()->SetLabelSize(30);
   hcal_h6->GetXaxis()->SetTitleSize(35);
   hcal_h6->GetXaxis()->SetTitleOffset(1.2);
   hcal_h6->GetXaxis()->SetTitleFont(43);
   hcal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h6->GetYaxis()->SetNdivisions(506);
   hcal_h6->GetYaxis()->SetLabelFont(43);
   hcal_h6->GetYaxis()->SetLabelOffset(0.015);
   hcal_h6->GetYaxis()->SetLabelSize(30);
   hcal_h6->GetYaxis()->SetTitleSize(35);
   hcal_h6->GetYaxis()->SetTitleOffset(1.4);
   hcal_h6->GetYaxis()->SetTitleFont(43);
   hcal_h6->GetZaxis()->SetLabelFont(42);
   hcal_h6->GetZaxis()->SetLabelSize(0.035);
   hcal_h6->GetZaxis()->SetTitleSize(0.035);
   hcal_h6->GetZaxis()->SetTitleFont(42);
   hcal_h6->Draw("hist");
   
   TH1F *hcal_h6 = new TH1F("hcal_h6","",9000,0,2000);
   hcal_h6->SetBinContent(3,2171983);
   hcal_h6->SetBinContent(4,1593916);
   hcal_h6->SetBinContent(5,1178428);
   hcal_h6->SetBinContent(6,1004540);
   hcal_h6->SetBinContent(7,865848);
   hcal_h6->SetBinContent(8,733520);
   hcal_h6->SetBinContent(9,614707);
   hcal_h6->SetBinContent(10,515900);
   hcal_h6->SetBinContent(11,439795);
   hcal_h6->SetBinContent(12,379944);
   hcal_h6->SetBinContent(13,334912);
   hcal_h6->SetBinContent(14,295768);
   hcal_h6->SetBinContent(15,263177);
   hcal_h6->SetBinContent(16,234820);
   hcal_h6->SetBinContent(17,211523);
   hcal_h6->SetBinContent(18,190344);
   hcal_h6->SetBinContent(19,171670);
   hcal_h6->SetBinContent(20,154919);
   hcal_h6->SetBinContent(21,141179);
   hcal_h6->SetBinContent(22,129385);
   hcal_h6->SetBinContent(23,118445);
   hcal_h6->SetBinContent(24,109036);
   hcal_h6->SetBinContent(25,100510);
   hcal_h6->SetBinContent(26,92839);
   hcal_h6->SetBinContent(27,87032);
   hcal_h6->SetBinContent(28,80694);
   hcal_h6->SetBinContent(29,75973);
   hcal_h6->SetBinContent(30,71123);
   hcal_h6->SetBinContent(31,66693);
   hcal_h6->SetBinContent(32,62322);
   hcal_h6->SetBinContent(33,58786);
   hcal_h6->SetBinContent(34,55629);
   hcal_h6->SetBinContent(35,52348);
   hcal_h6->SetBinContent(36,49094);
   hcal_h6->SetBinContent(37,46761);
   hcal_h6->SetBinContent(38,44026);
   hcal_h6->SetBinContent(39,41776);
   hcal_h6->SetBinContent(40,39172);
   hcal_h6->SetBinContent(41,37457);
   hcal_h6->SetBinContent(42,35531);
   hcal_h6->SetBinContent(43,33925);
   hcal_h6->SetBinContent(44,31985);
   hcal_h6->SetBinContent(45,30703);
   hcal_h6->SetBinContent(46,29704);
   hcal_h6->SetBinContent(47,28349);
   hcal_h6->SetBinContent(48,26929);
   hcal_h6->SetBinContent(49,25665);
   hcal_h6->SetBinContent(50,24553);
   hcal_h6->SetBinContent(51,23459);
   hcal_h6->SetBinContent(52,22908);
   hcal_h6->SetBinContent(53,21831);
   hcal_h6->SetBinContent(54,21215);
   hcal_h6->SetBinContent(55,20213);
   hcal_h6->SetBinContent(56,19491);
   hcal_h6->SetBinContent(57,18687);
   hcal_h6->SetBinContent(58,18023);
   hcal_h6->SetBinContent(59,17294);
   hcal_h6->SetBinContent(60,16742);
   hcal_h6->SetBinContent(61,15911);
   hcal_h6->SetBinContent(62,15513);
   hcal_h6->SetBinContent(63,15138);
   hcal_h6->SetBinContent(64,14667);
   hcal_h6->SetBinContent(65,14093);
   hcal_h6->SetBinContent(66,13639);
   hcal_h6->SetBinContent(67,13039);
   hcal_h6->SetBinContent(68,12674);
   hcal_h6->SetBinContent(69,12183);
   hcal_h6->SetBinContent(70,12044);
   hcal_h6->SetBinContent(71,11686);
   hcal_h6->SetBinContent(72,11375);
   hcal_h6->SetBinContent(73,10979);
   hcal_h6->SetBinContent(74,10609);
   hcal_h6->SetBinContent(75,10162);
   hcal_h6->SetBinContent(76,10044);
   hcal_h6->SetBinContent(77,10001);
   hcal_h6->SetBinContent(78,9351);
   hcal_h6->SetBinContent(79,9246);
   hcal_h6->SetBinContent(80,8927);
   hcal_h6->SetBinContent(81,8730);
   hcal_h6->SetBinContent(82,8497);
   hcal_h6->SetBinContent(83,8366);
   hcal_h6->SetBinContent(84,7908);
   hcal_h6->SetBinContent(85,7810);
   hcal_h6->SetBinContent(86,7528);
   hcal_h6->SetBinContent(87,7311);
   hcal_h6->SetBinContent(88,7287);
   hcal_h6->SetBinContent(89,7036);
   hcal_h6->SetBinContent(90,6820);
   hcal_h6->SetBinContent(91,6610);
   hcal_h6->SetBinContent(92,6402);
   hcal_h6->SetBinContent(93,6157);
   hcal_h6->SetBinContent(94,6125);
   hcal_h6->SetBinContent(95,6030);
   hcal_h6->SetBinContent(96,5851);
   hcal_h6->SetBinContent(97,5688);
   hcal_h6->SetBinContent(98,5605);
   hcal_h6->SetBinContent(99,5411);
   hcal_h6->SetBinContent(100,5289);
   hcal_h6->SetBinContent(101,5184);
   hcal_h6->SetBinContent(102,4964);
   hcal_h6->SetBinContent(103,4906);
   hcal_h6->SetBinContent(104,4832);
   hcal_h6->SetBinContent(105,4666);
   hcal_h6->SetBinContent(106,4586);
   hcal_h6->SetBinContent(107,4460);
   hcal_h6->SetBinContent(108,4430);
   hcal_h6->SetBinContent(109,4212);
   hcal_h6->SetBinContent(110,4108);
   hcal_h6->SetBinContent(111,4155);
   hcal_h6->SetBinContent(112,3998);
   hcal_h6->SetBinContent(113,3888);
   hcal_h6->SetBinContent(114,3716);
   hcal_h6->SetBinContent(115,3765);
   hcal_h6->SetBinContent(116,3513);
   hcal_h6->SetBinContent(117,3468);
   hcal_h6->SetBinContent(118,3518);
   hcal_h6->SetBinContent(119,3381);
   hcal_h6->SetBinContent(120,3422);
   hcal_h6->SetBinContent(121,3213);
   hcal_h6->SetBinContent(122,3150);
   hcal_h6->SetBinContent(123,3036);
   hcal_h6->SetBinContent(124,3014);
   hcal_h6->SetBinContent(125,3006);
   hcal_h6->SetBinContent(126,2993);
   hcal_h6->SetBinContent(127,2758);
   hcal_h6->SetBinContent(128,2731);
   hcal_h6->SetBinContent(129,2757);
   hcal_h6->SetBinContent(130,2695);
   hcal_h6->SetBinContent(131,2641);
   hcal_h6->SetBinContent(132,2582);
   hcal_h6->SetBinContent(133,2601);
   hcal_h6->SetBinContent(134,2501);
   hcal_h6->SetBinContent(135,2449);
   hcal_h6->SetBinContent(136,2375);
   hcal_h6->SetBinContent(137,2330);
   hcal_h6->SetBinContent(138,2318);
   hcal_h6->SetBinContent(139,2262);
   hcal_h6->SetBinContent(140,2268);
   hcal_h6->SetBinContent(141,2265);
   hcal_h6->SetBinContent(142,2206);
   hcal_h6->SetBinContent(143,2111);
   hcal_h6->SetBinContent(144,2067);
   hcal_h6->SetBinContent(145,2042);
   hcal_h6->SetBinContent(146,2021);
   hcal_h6->SetBinContent(147,1964);
   hcal_h6->SetBinContent(148,1907);
   hcal_h6->SetBinContent(149,1847);
   hcal_h6->SetBinContent(150,1869);
   hcal_h6->SetBinContent(151,1886);
   hcal_h6->SetBinContent(152,1727);
   hcal_h6->SetBinContent(153,1723);
   hcal_h6->SetBinContent(154,1676);
   hcal_h6->SetBinContent(155,1687);
   hcal_h6->SetBinContent(156,1669);
   hcal_h6->SetBinContent(157,1672);
   hcal_h6->SetBinContent(158,1601);
   hcal_h6->SetBinContent(159,1607);
   hcal_h6->SetBinContent(160,1554);
   hcal_h6->SetBinContent(161,1549);
   hcal_h6->SetBinContent(162,1508);
   hcal_h6->SetBinContent(163,1494);
   hcal_h6->SetBinContent(164,1466);
   hcal_h6->SetBinContent(165,1436);
   hcal_h6->SetBinContent(166,1372);
   hcal_h6->SetBinContent(167,1385);
   hcal_h6->SetBinContent(168,1316);
   hcal_h6->SetBinContent(169,1417);
   hcal_h6->SetBinContent(170,1363);
   hcal_h6->SetBinContent(171,1338);
   hcal_h6->SetBinContent(172,1250);
   hcal_h6->SetBinContent(173,1261);
   hcal_h6->SetBinContent(174,1238);
   hcal_h6->SetBinContent(175,1275);
   hcal_h6->SetBinContent(176,1201);
   hcal_h6->SetBinContent(177,1220);
   hcal_h6->SetBinContent(178,1165);
   hcal_h6->SetBinContent(179,1128);
   hcal_h6->SetBinContent(180,1149);
   hcal_h6->SetBinContent(181,1123);
   hcal_h6->SetBinContent(182,1039);
   hcal_h6->SetBinContent(183,1096);
   hcal_h6->SetBinContent(184,1077);
   hcal_h6->SetBinContent(185,1065);
   hcal_h6->SetBinContent(186,1005);
   hcal_h6->SetBinContent(187,1039);
   hcal_h6->SetBinContent(188,977);
   hcal_h6->SetBinContent(189,1011);
   hcal_h6->SetBinContent(190,949);
   hcal_h6->SetBinContent(191,989);
   hcal_h6->SetBinContent(192,932);
   hcal_h6->SetBinContent(193,927);
   hcal_h6->SetBinContent(194,952);
   hcal_h6->SetBinContent(195,894);
   hcal_h6->SetBinContent(196,957);
   hcal_h6->SetBinContent(197,886);
   hcal_h6->SetBinContent(198,843);
   hcal_h6->SetBinContent(199,910);
   hcal_h6->SetBinContent(200,859);
   hcal_h6->SetBinContent(201,795);
   hcal_h6->SetBinContent(202,828);
   hcal_h6->SetBinContent(203,809);
   hcal_h6->SetBinContent(204,850);
   hcal_h6->SetBinContent(205,840);
   hcal_h6->SetBinContent(206,764);
   hcal_h6->SetBinContent(207,759);
   hcal_h6->SetBinContent(208,793);
   hcal_h6->SetBinContent(209,740);
   hcal_h6->SetBinContent(210,736);
   hcal_h6->SetBinContent(211,752);
   hcal_h6->SetBinContent(212,783);
   hcal_h6->SetBinContent(213,731);
   hcal_h6->SetBinContent(214,656);
   hcal_h6->SetBinContent(215,685);
   hcal_h6->SetBinContent(216,724);
   hcal_h6->SetBinContent(217,622);
   hcal_h6->SetBinContent(218,678);
   hcal_h6->SetBinContent(219,594);
   hcal_h6->SetBinContent(220,614);
   hcal_h6->SetBinContent(221,667);
   hcal_h6->SetBinContent(222,620);
   hcal_h6->SetBinContent(223,591);
   hcal_h6->SetBinContent(224,606);
   hcal_h6->SetBinContent(225,581);
   hcal_h6->SetBinContent(226,588);
   hcal_h6->SetBinContent(227,619);
   hcal_h6->SetBinContent(228,573);
   hcal_h6->SetBinContent(229,572);
   hcal_h6->SetBinContent(230,571);
   hcal_h6->SetBinContent(231,565);
   hcal_h6->SetBinContent(232,563);
   hcal_h6->SetBinContent(233,538);
   hcal_h6->SetBinContent(234,531);
   hcal_h6->SetBinContent(235,530);
   hcal_h6->SetBinContent(236,488);
   hcal_h6->SetBinContent(237,524);
   hcal_h6->SetBinContent(238,501);
   hcal_h6->SetBinContent(239,491);
   hcal_h6->SetBinContent(240,484);
   hcal_h6->SetBinContent(241,487);
   hcal_h6->SetBinContent(242,456);
   hcal_h6->SetBinContent(243,433);
   hcal_h6->SetBinContent(244,450);
   hcal_h6->SetBinContent(245,459);
   hcal_h6->SetBinContent(246,475);
   hcal_h6->SetBinContent(247,493);
   hcal_h6->SetBinContent(248,447);
   hcal_h6->SetBinContent(249,430);
   hcal_h6->SetBinContent(250,446);
   hcal_h6->SetBinContent(251,429);
   hcal_h6->SetBinContent(252,422);
   hcal_h6->SetBinContent(253,394);
   hcal_h6->SetBinContent(254,389);
   hcal_h6->SetBinContent(255,405);
   hcal_h6->SetBinContent(256,375);
   hcal_h6->SetBinContent(257,399);
   hcal_h6->SetBinContent(258,411);
   hcal_h6->SetBinContent(259,390);
   hcal_h6->SetBinContent(260,385);
   hcal_h6->SetBinContent(261,415);
   hcal_h6->SetBinContent(262,377);
   hcal_h6->SetBinContent(263,365);
   hcal_h6->SetBinContent(264,362);
   hcal_h6->SetBinContent(265,374);
   hcal_h6->SetBinContent(266,362);
   hcal_h6->SetBinContent(267,352);
   hcal_h6->SetBinContent(268,347);
   hcal_h6->SetBinContent(269,353);
   hcal_h6->SetBinContent(270,358);
   hcal_h6->SetBinContent(271,312);
   hcal_h6->SetBinContent(272,331);
   hcal_h6->SetBinContent(273,306);
   hcal_h6->SetBinContent(274,307);
   hcal_h6->SetBinContent(275,314);
   hcal_h6->SetBinContent(276,324);
   hcal_h6->SetBinContent(277,319);
   hcal_h6->SetBinContent(278,319);
   hcal_h6->SetBinContent(279,325);
   hcal_h6->SetBinContent(280,264);
   hcal_h6->SetBinContent(281,281);
   hcal_h6->SetBinContent(282,283);
   hcal_h6->SetBinContent(283,300);
   hcal_h6->SetBinContent(284,320);
   hcal_h6->SetBinContent(285,301);
   hcal_h6->SetBinContent(286,277);
   hcal_h6->SetBinContent(287,301);
   hcal_h6->SetBinContent(288,264);
   hcal_h6->SetBinContent(289,255);
   hcal_h6->SetBinContent(290,281);
   hcal_h6->SetBinContent(291,275);
   hcal_h6->SetBinContent(292,277);
   hcal_h6->SetBinContent(293,247);
   hcal_h6->SetBinContent(294,275);
   hcal_h6->SetBinContent(295,243);
   hcal_h6->SetBinContent(296,244);
   hcal_h6->SetBinContent(297,234);
   hcal_h6->SetBinContent(298,275);
   hcal_h6->SetBinContent(299,242);
   hcal_h6->SetBinContent(300,248);
   hcal_h6->SetBinContent(301,218);
   hcal_h6->SetBinContent(302,228);
   hcal_h6->SetBinContent(303,234);
   hcal_h6->SetBinContent(304,223);
   hcal_h6->SetBinContent(305,213);
   hcal_h6->SetBinContent(306,212);
   hcal_h6->SetBinContent(307,218);
   hcal_h6->SetBinContent(308,211);
   hcal_h6->SetBinContent(309,206);
   hcal_h6->SetBinContent(310,210);
   hcal_h6->SetBinContent(311,236);
   hcal_h6->SetBinContent(312,175);
   hcal_h6->SetBinContent(313,206);
   hcal_h6->SetBinContent(314,181);
   hcal_h6->SetBinContent(315,198);
   hcal_h6->SetBinContent(316,203);
   hcal_h6->SetBinContent(317,195);
   hcal_h6->SetBinContent(318,223);
   hcal_h6->SetBinContent(319,200);
   hcal_h6->SetBinContent(320,179);
   hcal_h6->SetBinContent(321,211);
   hcal_h6->SetBinContent(322,188);
   hcal_h6->SetBinContent(323,197);
   hcal_h6->SetBinContent(324,195);
   hcal_h6->SetBinContent(325,176);
   hcal_h6->SetBinContent(326,178);
   hcal_h6->SetBinContent(327,171);
   hcal_h6->SetBinContent(328,168);
   hcal_h6->SetBinContent(329,152);
   hcal_h6->SetBinContent(330,163);
   hcal_h6->SetBinContent(331,162);
   hcal_h6->SetBinContent(332,157);
   hcal_h6->SetBinContent(333,148);
   hcal_h6->SetBinContent(334,165);
   hcal_h6->SetBinContent(335,164);
   hcal_h6->SetBinContent(336,134);
   hcal_h6->SetBinContent(337,161);
   hcal_h6->SetBinContent(338,170);
   hcal_h6->SetBinContent(339,169);
   hcal_h6->SetBinContent(340,154);
   hcal_h6->SetBinContent(341,176);
   hcal_h6->SetBinContent(342,165);
   hcal_h6->SetBinContent(343,142);
   hcal_h6->SetBinContent(344,162);
   hcal_h6->SetBinContent(345,160);
   hcal_h6->SetBinContent(346,142);
   hcal_h6->SetBinContent(347,133);
   hcal_h6->SetBinContent(348,147);
   hcal_h6->SetBinContent(349,148);
   hcal_h6->SetBinContent(350,149);
   hcal_h6->SetBinContent(351,118);
   hcal_h6->SetBinContent(352,147);
   hcal_h6->SetBinContent(353,127);
   hcal_h6->SetBinContent(354,159);
   hcal_h6->SetBinContent(355,156);
   hcal_h6->SetBinContent(356,141);
   hcal_h6->SetBinContent(357,147);
   hcal_h6->SetBinContent(358,136);
   hcal_h6->SetBinContent(359,131);
   hcal_h6->SetBinContent(360,106);
   hcal_h6->SetBinContent(361,136);
   hcal_h6->SetBinContent(362,148);
   hcal_h6->SetBinContent(363,120);
   hcal_h6->SetBinContent(364,107);
   hcal_h6->SetBinContent(365,107);
   hcal_h6->SetBinContent(366,118);
   hcal_h6->SetBinContent(367,125);
   hcal_h6->SetBinContent(368,125);
   hcal_h6->SetBinContent(369,119);
   hcal_h6->SetBinContent(370,110);
   hcal_h6->SetBinContent(371,108);
   hcal_h6->SetBinContent(372,125);
   hcal_h6->SetBinContent(373,118);
   hcal_h6->SetBinContent(374,106);
   hcal_h6->SetBinContent(375,112);
   hcal_h6->SetBinContent(376,103);
   hcal_h6->SetBinContent(377,125);
   hcal_h6->SetBinContent(378,122);
   hcal_h6->SetBinContent(379,113);
   hcal_h6->SetBinContent(380,109);
   hcal_h6->SetBinContent(381,102);
   hcal_h6->SetBinContent(382,85);
   hcal_h6->SetBinContent(383,87);
   hcal_h6->SetBinContent(384,88);
   hcal_h6->SetBinContent(385,107);
   hcal_h6->SetBinContent(386,100);
   hcal_h6->SetBinContent(387,92);
   hcal_h6->SetBinContent(388,104);
   hcal_h6->SetBinContent(389,91);
   hcal_h6->SetBinContent(390,95);
   hcal_h6->SetBinContent(391,101);
   hcal_h6->SetBinContent(392,99);
   hcal_h6->SetBinContent(393,109);
   hcal_h6->SetBinContent(394,87);
   hcal_h6->SetBinContent(395,94);
   hcal_h6->SetBinContent(396,95);
   hcal_h6->SetBinContent(397,95);
   hcal_h6->SetBinContent(398,93);
   hcal_h6->SetBinContent(399,83);
   hcal_h6->SetBinContent(400,75);
   hcal_h6->SetBinContent(401,85);
   hcal_h6->SetBinContent(402,79);
   hcal_h6->SetBinContent(403,60);
   hcal_h6->SetBinContent(404,88);
   hcal_h6->SetBinContent(405,89);
   hcal_h6->SetBinContent(406,80);
   hcal_h6->SetBinContent(407,80);
   hcal_h6->SetBinContent(408,75);
   hcal_h6->SetBinContent(409,68);
   hcal_h6->SetBinContent(410,76);
   hcal_h6->SetBinContent(411,85);
   hcal_h6->SetBinContent(412,65);
   hcal_h6->SetBinContent(413,76);
   hcal_h6->SetBinContent(414,81);
   hcal_h6->SetBinContent(415,79);
   hcal_h6->SetBinContent(416,67);
   hcal_h6->SetBinContent(417,75);
   hcal_h6->SetBinContent(418,79);
   hcal_h6->SetBinContent(419,78);
   hcal_h6->SetBinContent(420,75);
   hcal_h6->SetBinContent(421,68);
   hcal_h6->SetBinContent(422,64);
   hcal_h6->SetBinContent(423,63);
   hcal_h6->SetBinContent(424,82);
   hcal_h6->SetBinContent(425,60);
   hcal_h6->SetBinContent(426,71);
   hcal_h6->SetBinContent(427,77);
   hcal_h6->SetBinContent(428,77);
   hcal_h6->SetBinContent(429,73);
   hcal_h6->SetBinContent(430,62);
   hcal_h6->SetBinContent(431,67);
   hcal_h6->SetBinContent(432,53);
   hcal_h6->SetBinContent(433,70);
   hcal_h6->SetBinContent(434,55);
   hcal_h6->SetBinContent(435,66);
   hcal_h6->SetBinContent(436,68);
   hcal_h6->SetBinContent(437,60);
   hcal_h6->SetBinContent(438,49);
   hcal_h6->SetBinContent(439,71);
   hcal_h6->SetBinContent(440,63);
   hcal_h6->SetBinContent(441,62);
   hcal_h6->SetBinContent(442,72);
   hcal_h6->SetBinContent(443,54);
   hcal_h6->SetBinContent(444,70);
   hcal_h6->SetBinContent(445,45);
   hcal_h6->SetBinContent(446,57);
   hcal_h6->SetBinContent(447,57);
   hcal_h6->SetBinContent(448,71);
   hcal_h6->SetBinContent(449,48);
   hcal_h6->SetBinContent(450,38);
   hcal_h6->SetBinContent(451,53);
   hcal_h6->SetBinContent(452,55);
   hcal_h6->SetBinContent(453,66);
   hcal_h6->SetBinContent(454,54);
   hcal_h6->SetBinContent(455,46);
   hcal_h6->SetBinContent(456,43);
   hcal_h6->SetBinContent(457,71);
   hcal_h6->SetBinContent(458,59);
   hcal_h6->SetBinContent(459,52);
   hcal_h6->SetBinContent(460,46);
   hcal_h6->SetBinContent(461,43);
   hcal_h6->SetBinContent(462,50);
   hcal_h6->SetBinContent(463,43);
   hcal_h6->SetBinContent(464,56);
   hcal_h6->SetBinContent(465,48);
   hcal_h6->SetBinContent(466,32);
   hcal_h6->SetBinContent(467,47);
   hcal_h6->SetBinContent(468,44);
   hcal_h6->SetBinContent(469,47);
   hcal_h6->SetBinContent(470,40);
   hcal_h6->SetBinContent(471,38);
   hcal_h6->SetBinContent(472,39);
   hcal_h6->SetBinContent(473,52);
   hcal_h6->SetBinContent(474,42);
   hcal_h6->SetBinContent(475,59);
   hcal_h6->SetBinContent(476,48);
   hcal_h6->SetBinContent(477,37);
   hcal_h6->SetBinContent(478,50);
   hcal_h6->SetBinContent(479,46);
   hcal_h6->SetBinContent(480,29);
   hcal_h6->SetBinContent(481,39);
   hcal_h6->SetBinContent(482,37);
   hcal_h6->SetBinContent(483,31);
   hcal_h6->SetBinContent(484,44);
   hcal_h6->SetBinContent(485,35);
   hcal_h6->SetBinContent(486,49);
   hcal_h6->SetBinContent(487,36);
   hcal_h6->SetBinContent(488,44);
   hcal_h6->SetBinContent(489,37);
   hcal_h6->SetBinContent(490,38);
   hcal_h6->SetBinContent(491,40);
   hcal_h6->SetBinContent(492,45);
   hcal_h6->SetBinContent(493,39);
   hcal_h6->SetBinContent(494,39);
   hcal_h6->SetBinContent(495,41);
   hcal_h6->SetBinContent(496,36);
   hcal_h6->SetBinContent(497,41);
   hcal_h6->SetBinContent(498,37);
   hcal_h6->SetBinContent(499,36);
   hcal_h6->SetBinContent(500,34);
   hcal_h6->SetBinContent(501,38);
   hcal_h6->SetBinContent(502,30);
   hcal_h6->SetBinContent(503,36);
   hcal_h6->SetBinContent(504,31);
   hcal_h6->SetBinContent(505,22);
   hcal_h6->SetBinContent(506,28);
   hcal_h6->SetBinContent(507,28);
   hcal_h6->SetBinContent(508,38);
   hcal_h6->SetBinContent(509,28);
   hcal_h6->SetBinContent(510,34);
   hcal_h6->SetBinContent(511,21);
   hcal_h6->SetBinContent(512,32);
   hcal_h6->SetBinContent(513,32);
   hcal_h6->SetBinContent(514,28);
   hcal_h6->SetBinContent(515,28);
   hcal_h6->SetBinContent(516,36);
   hcal_h6->SetBinContent(517,27);
   hcal_h6->SetBinContent(518,29);
   hcal_h6->SetBinContent(519,31);
   hcal_h6->SetBinContent(520,29);
   hcal_h6->SetBinContent(521,26);
   hcal_h6->SetBinContent(522,18);
   hcal_h6->SetBinContent(523,23);
   hcal_h6->SetBinContent(524,30);
   hcal_h6->SetBinContent(525,39);
   hcal_h6->SetBinContent(526,21);
   hcal_h6->SetBinContent(527,29);
   hcal_h6->SetBinContent(528,36);
   hcal_h6->SetBinContent(529,20);
   hcal_h6->SetBinContent(530,33);
   hcal_h6->SetBinContent(531,31);
   hcal_h6->SetBinContent(532,27);
   hcal_h6->SetBinContent(533,27);
   hcal_h6->SetBinContent(534,18);
   hcal_h6->SetBinContent(535,15);
   hcal_h6->SetBinContent(536,29);
   hcal_h6->SetBinContent(537,38);
   hcal_h6->SetBinContent(538,23);
   hcal_h6->SetBinContent(539,24);
   hcal_h6->SetBinContent(540,25);
   hcal_h6->SetBinContent(541,29);
   hcal_h6->SetBinContent(542,29);
   hcal_h6->SetBinContent(543,14);
   hcal_h6->SetBinContent(544,19);
   hcal_h6->SetBinContent(545,15);
   hcal_h6->SetBinContent(546,22);
   hcal_h6->SetBinContent(547,33);
   hcal_h6->SetBinContent(548,33);
   hcal_h6->SetBinContent(549,16);
   hcal_h6->SetBinContent(550,20);
   hcal_h6->SetBinContent(551,29);
   hcal_h6->SetBinContent(552,20);
   hcal_h6->SetBinContent(553,22);
   hcal_h6->SetBinContent(554,25);
   hcal_h6->SetBinContent(555,10);
   hcal_h6->SetBinContent(556,18);
   hcal_h6->SetBinContent(557,15);
   hcal_h6->SetBinContent(558,21);
   hcal_h6->SetBinContent(559,16);
   hcal_h6->SetBinContent(560,14);
   hcal_h6->SetBinContent(561,18);
   hcal_h6->SetBinContent(562,21);
   hcal_h6->SetBinContent(563,14);
   hcal_h6->SetBinContent(564,19);
   hcal_h6->SetBinContent(565,23);
   hcal_h6->SetBinContent(566,22);
   hcal_h6->SetBinContent(567,27);
   hcal_h6->SetBinContent(568,25);
   hcal_h6->SetBinContent(569,21);
   hcal_h6->SetBinContent(570,22);
   hcal_h6->SetBinContent(571,19);
   hcal_h6->SetBinContent(572,12);
   hcal_h6->SetBinContent(573,10);
   hcal_h6->SetBinContent(574,20);
   hcal_h6->SetBinContent(575,18);
   hcal_h6->SetBinContent(576,14);
   hcal_h6->SetBinContent(577,11);
   hcal_h6->SetBinContent(578,17);
   hcal_h6->SetBinContent(579,16);
   hcal_h6->SetBinContent(580,16);
   hcal_h6->SetBinContent(581,17);
   hcal_h6->SetBinContent(582,18);
   hcal_h6->SetBinContent(583,15);
   hcal_h6->SetBinContent(584,22);
   hcal_h6->SetBinContent(585,17);
   hcal_h6->SetBinContent(586,23);
   hcal_h6->SetBinContent(587,20);
   hcal_h6->SetBinContent(588,11);
   hcal_h6->SetBinContent(589,8);
   hcal_h6->SetBinContent(590,8);
   hcal_h6->SetBinContent(591,19);
   hcal_h6->SetBinContent(592,24);
   hcal_h6->SetBinContent(593,13);
   hcal_h6->SetBinContent(594,16);
   hcal_h6->SetBinContent(595,14);
   hcal_h6->SetBinContent(596,18);
   hcal_h6->SetBinContent(597,23);
   hcal_h6->SetBinContent(598,16);
   hcal_h6->SetBinContent(599,9);
   hcal_h6->SetBinContent(600,11);
   hcal_h6->SetBinContent(601,15);
   hcal_h6->SetBinContent(602,17);
   hcal_h6->SetBinContent(603,16);
   hcal_h6->SetBinContent(604,13);
   hcal_h6->SetBinContent(605,12);
   hcal_h6->SetBinContent(606,12);
   hcal_h6->SetBinContent(607,10);
   hcal_h6->SetBinContent(608,10);
   hcal_h6->SetBinContent(609,9);
   hcal_h6->SetBinContent(610,10);
   hcal_h6->SetBinContent(611,18);
   hcal_h6->SetBinContent(612,8);
   hcal_h6->SetBinContent(613,6);
   hcal_h6->SetBinContent(614,9);
   hcal_h6->SetBinContent(615,6);
   hcal_h6->SetBinContent(616,7);
   hcal_h6->SetBinContent(617,17);
   hcal_h6->SetBinContent(618,12);
   hcal_h6->SetBinContent(619,11);
   hcal_h6->SetBinContent(620,10);
   hcal_h6->SetBinContent(621,9);
   hcal_h6->SetBinContent(622,13);
   hcal_h6->SetBinContent(623,8);
   hcal_h6->SetBinContent(624,11);
   hcal_h6->SetBinContent(625,5);
   hcal_h6->SetBinContent(626,7);
   hcal_h6->SetBinContent(627,8);
   hcal_h6->SetBinContent(628,9);
   hcal_h6->SetBinContent(629,10);
   hcal_h6->SetBinContent(630,8);
   hcal_h6->SetBinContent(631,7);
   hcal_h6->SetBinContent(632,8);
   hcal_h6->SetBinContent(633,11);
   hcal_h6->SetBinContent(634,5);
   hcal_h6->SetBinContent(635,5);
   hcal_h6->SetBinContent(636,10);
   hcal_h6->SetBinContent(637,8);
   hcal_h6->SetBinContent(638,12);
   hcal_h6->SetBinContent(639,5);
   hcal_h6->SetBinContent(640,8);
   hcal_h6->SetBinContent(641,12);
   hcal_h6->SetBinContent(642,6);
   hcal_h6->SetBinContent(643,13);
   hcal_h6->SetBinContent(644,10);
   hcal_h6->SetBinContent(645,8);
   hcal_h6->SetBinContent(646,8);
   hcal_h6->SetBinContent(647,12);
   hcal_h6->SetBinContent(648,7);
   hcal_h6->SetBinContent(649,9);
   hcal_h6->SetBinContent(650,7);
   hcal_h6->SetBinContent(651,17);
   hcal_h6->SetBinContent(652,7);
   hcal_h6->SetBinContent(653,9);
   hcal_h6->SetBinContent(654,6);
   hcal_h6->SetBinContent(655,7);
   hcal_h6->SetBinContent(656,7);
   hcal_h6->SetBinContent(657,8);
   hcal_h6->SetBinContent(658,13);
   hcal_h6->SetBinContent(659,7);
   hcal_h6->SetBinContent(660,7);
   hcal_h6->SetBinContent(661,8);
   hcal_h6->SetBinContent(662,8);
   hcal_h6->SetBinContent(663,5);
   hcal_h6->SetBinContent(664,9);
   hcal_h6->SetBinContent(665,4);
   hcal_h6->SetBinContent(666,8);
   hcal_h6->SetBinContent(667,5);
   hcal_h6->SetBinContent(668,10);
   hcal_h6->SetBinContent(669,4);
   hcal_h6->SetBinContent(670,3);
   hcal_h6->SetBinContent(671,5);
   hcal_h6->SetBinContent(672,8);
   hcal_h6->SetBinContent(673,3);
   hcal_h6->SetBinContent(674,11);
   hcal_h6->SetBinContent(675,3);
   hcal_h6->SetBinContent(676,9);
   hcal_h6->SetBinContent(677,6);
   hcal_h6->SetBinContent(678,7);
   hcal_h6->SetBinContent(679,8);
   hcal_h6->SetBinContent(680,2);
   hcal_h6->SetBinContent(681,5);
   hcal_h6->SetBinContent(682,7);
   hcal_h6->SetBinContent(683,7);
   hcal_h6->SetBinContent(684,3);
   hcal_h6->SetBinContent(685,6);
   hcal_h6->SetBinContent(686,1);
   hcal_h6->SetBinContent(687,9);
   hcal_h6->SetBinContent(688,7);
   hcal_h6->SetBinContent(689,6);
   hcal_h6->SetBinContent(690,11);
   hcal_h6->SetBinContent(691,2);
   hcal_h6->SetBinContent(692,3);
   hcal_h6->SetBinContent(693,6);
   hcal_h6->SetBinContent(694,3);
   hcal_h6->SetBinContent(695,2);
   hcal_h6->SetBinContent(696,3);
   hcal_h6->SetBinContent(697,3);
   hcal_h6->SetBinContent(698,3);
   hcal_h6->SetBinContent(699,3);
   hcal_h6->SetBinContent(700,1);
   hcal_h6->SetBinContent(701,4);
   hcal_h6->SetBinContent(702,3);
   hcal_h6->SetBinContent(703,6);
   hcal_h6->SetBinContent(704,3);
   hcal_h6->SetBinContent(705,6);
   hcal_h6->SetBinContent(706,3);
   hcal_h6->SetBinContent(707,3);
   hcal_h6->SetBinContent(708,6);
   hcal_h6->SetBinContent(709,5);
   hcal_h6->SetBinContent(710,3);
   hcal_h6->SetBinContent(711,4);
   hcal_h6->SetBinContent(712,5);
   hcal_h6->SetBinContent(713,6);
   hcal_h6->SetBinContent(714,6);
   hcal_h6->SetBinContent(715,4);
   hcal_h6->SetBinContent(716,3);
   hcal_h6->SetBinContent(717,2);
   hcal_h6->SetBinContent(718,2);
   hcal_h6->SetBinContent(719,5);
   hcal_h6->SetBinContent(720,5);
   hcal_h6->SetBinContent(721,3);
   hcal_h6->SetBinContent(723,6);
   hcal_h6->SetBinContent(724,7);
   hcal_h6->SetBinContent(725,5);
   hcal_h6->SetBinContent(726,5);
   hcal_h6->SetBinContent(727,1);
   hcal_h6->SetBinContent(728,4);
   hcal_h6->SetBinContent(729,2);
   hcal_h6->SetBinContent(730,3);
   hcal_h6->SetBinContent(731,1);
   hcal_h6->SetBinContent(732,5);
   hcal_h6->SetBinContent(733,1);
   hcal_h6->SetBinContent(734,4);
   hcal_h6->SetBinContent(735,1);
   hcal_h6->SetBinContent(736,2);
   hcal_h6->SetBinContent(737,3);
   hcal_h6->SetBinContent(738,2);
   hcal_h6->SetBinContent(739,1);
   hcal_h6->SetBinContent(740,2);
   hcal_h6->SetBinContent(741,5);
   hcal_h6->SetBinContent(742,6);
   hcal_h6->SetBinContent(743,1);
   hcal_h6->SetBinContent(744,3);
   hcal_h6->SetBinContent(745,5);
   hcal_h6->SetBinContent(746,2);
   hcal_h6->SetBinContent(748,3);
   hcal_h6->SetBinContent(749,4);
   hcal_h6->SetBinContent(750,3);
   hcal_h6->SetBinContent(751,3);
   hcal_h6->SetBinContent(752,6);
   hcal_h6->SetBinContent(753,2);
   hcal_h6->SetBinContent(754,3);
   hcal_h6->SetBinContent(755,4);
   hcal_h6->SetBinContent(756,2);
   hcal_h6->SetBinContent(757,3);
   hcal_h6->SetBinContent(758,4);
   hcal_h6->SetBinContent(759,4);
   hcal_h6->SetBinContent(760,3);
   hcal_h6->SetBinContent(761,2);
   hcal_h6->SetBinContent(762,1);
   hcal_h6->SetBinContent(764,3);
   hcal_h6->SetBinContent(765,3);
   hcal_h6->SetBinContent(767,3);
   hcal_h6->SetBinContent(768,3);
   hcal_h6->SetBinContent(769,5);
   hcal_h6->SetBinContent(770,2);
   hcal_h6->SetBinContent(771,3);
   hcal_h6->SetBinContent(772,2);
   hcal_h6->SetBinContent(773,1);
   hcal_h6->SetBinContent(775,1);
   hcal_h6->SetBinContent(776,2);
   hcal_h6->SetBinContent(777,3);
   hcal_h6->SetBinContent(778,3);
   hcal_h6->SetBinContent(779,2);
   hcal_h6->SetBinContent(782,2);
   hcal_h6->SetBinContent(783,2);
   hcal_h6->SetBinContent(784,4);
   hcal_h6->SetBinContent(785,1);
   hcal_h6->SetBinContent(786,3);
   hcal_h6->SetBinContent(787,4);
   hcal_h6->SetBinContent(789,2);
   hcal_h6->SetBinContent(792,9);
   hcal_h6->SetBinContent(793,2);
   hcal_h6->SetBinContent(794,1);
   hcal_h6->SetBinContent(795,2);
   hcal_h6->SetBinContent(796,1);
   hcal_h6->SetBinContent(800,2);
   hcal_h6->SetBinContent(801,2);
   hcal_h6->SetBinContent(803,2);
   hcal_h6->SetBinContent(805,1);
   hcal_h6->SetBinContent(806,2);
   hcal_h6->SetBinContent(807,2);
   hcal_h6->SetBinContent(808,2);
   hcal_h6->SetBinContent(809,1);
   hcal_h6->SetBinContent(810,1);
   hcal_h6->SetBinContent(811,1);
   hcal_h6->SetBinContent(813,2);
   hcal_h6->SetBinContent(814,3);
   hcal_h6->SetBinContent(815,1);
   hcal_h6->SetBinContent(817,2);
   hcal_h6->SetBinContent(818,1);
   hcal_h6->SetBinContent(820,1);
   hcal_h6->SetBinContent(821,2);
   hcal_h6->SetBinContent(822,2);
   hcal_h6->SetBinContent(823,2);
   hcal_h6->SetBinContent(824,2);
   hcal_h6->SetBinContent(826,1);
   hcal_h6->SetBinContent(828,1);
   hcal_h6->SetBinContent(829,1);
   hcal_h6->SetBinContent(831,3);
   hcal_h6->SetBinContent(832,4);
   hcal_h6->SetBinContent(833,1);
   hcal_h6->SetBinContent(834,1);
   hcal_h6->SetBinContent(835,2);
   hcal_h6->SetBinContent(836,4);
   hcal_h6->SetBinContent(839,1);
   hcal_h6->SetBinContent(841,1);
   hcal_h6->SetBinContent(843,2);
   hcal_h6->SetBinContent(844,1);
   hcal_h6->SetBinContent(845,1);
   hcal_h6->SetBinContent(847,1);
   hcal_h6->SetBinContent(848,1);
   hcal_h6->SetBinContent(849,2);
   hcal_h6->SetBinContent(850,1);
   hcal_h6->SetBinContent(853,2);
   hcal_h6->SetBinContent(854,1);
   hcal_h6->SetBinContent(855,1);
   hcal_h6->SetBinContent(856,1);
   hcal_h6->SetBinContent(858,2);
   hcal_h6->SetBinContent(862,1);
   hcal_h6->SetBinContent(863,1);
   hcal_h6->SetBinContent(864,1);
   hcal_h6->SetBinContent(865,1);
   hcal_h6->SetBinContent(867,2);
   hcal_h6->SetBinContent(870,2);
   hcal_h6->SetBinContent(875,1);
   hcal_h6->SetBinContent(876,2);
   hcal_h6->SetBinContent(878,1);
   hcal_h6->SetBinContent(879,1);
   hcal_h6->SetBinContent(880,2);
   hcal_h6->SetBinContent(883,2);
   hcal_h6->SetBinContent(887,2);
   hcal_h6->SetBinContent(889,1);
   hcal_h6->SetBinContent(890,1);
   hcal_h6->SetBinContent(893,1);
   hcal_h6->SetBinContent(896,1);
   hcal_h6->SetBinContent(898,1);
   hcal_h6->SetBinContent(900,2);
   hcal_h6->SetBinContent(902,1);
   hcal_h6->SetBinContent(904,1);
   hcal_h6->SetBinContent(906,1);
   hcal_h6->SetBinContent(909,1);
   hcal_h6->SetBinContent(922,2);
   hcal_h6->SetBinContent(929,1);
   hcal_h6->SetBinContent(931,1);
   hcal_h6->SetBinContent(932,1);
   hcal_h6->SetBinContent(934,1);
   hcal_h6->SetBinContent(937,1);
   hcal_h6->SetBinContent(941,1);
   hcal_h6->SetBinContent(942,1);
   hcal_h6->SetBinContent(943,1);
   hcal_h6->SetBinContent(945,1);
   hcal_h6->SetBinContent(946,1);
   hcal_h6->SetBinContent(947,1);
   hcal_h6->SetBinContent(952,1);
   hcal_h6->SetBinContent(953,1);
   hcal_h6->SetBinContent(959,1);
   hcal_h6->SetBinContent(968,1);
   hcal_h6->SetBinContent(975,1);
   hcal_h6->SetBinContent(977,1);
   hcal_h6->SetBinContent(979,2);
   hcal_h6->SetBinContent(980,1);
   hcal_h6->SetBinContent(981,1);
   hcal_h6->SetBinContent(989,1);
   hcal_h6->SetBinContent(990,1);
   hcal_h6->SetBinContent(1005,1);
   hcal_h6->SetBinContent(1014,1);
   hcal_h6->SetBinContent(1024,1);
   hcal_h6->SetBinContent(1040,2);
   hcal_h6->SetBinContent(1053,1);
   hcal_h6->SetBinContent(1057,1);
   hcal_h6->SetBinContent(1081,1);
   hcal_h6->SetBinContent(1095,1);
   hcal_h6->SetBinContent(1098,1);
   hcal_h6->SetBinContent(1102,1);
   hcal_h6->SetBinContent(1109,1);
   hcal_h6->SetBinContent(1145,1);
   hcal_h6->SetBinContent(1217,1);
   hcal_h6->SetBinContent(1258,1);
   hcal_h6->SetMaximum(1.085992e+08);
   hcal_h6->SetEntries(1.405148e+07);
   hcal_h6->SetStats(0);

   ci = TColor::GetColor("#000099");
   hcal_h6->SetFillColor(ci);
   hcal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h6->GetXaxis()->SetRange(1,9);
   hcal_h6->GetXaxis()->SetLabelFont(42);
   hcal_h6->GetXaxis()->SetLabelSize(0.035);
   hcal_h6->GetXaxis()->SetTitleSize(0.035);
   hcal_h6->GetXaxis()->SetTitleFont(42);
   hcal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h6->GetYaxis()->SetLabelFont(42);
   hcal_h6->GetYaxis()->SetLabelSize(0.035);
   hcal_h6->GetYaxis()->SetTitleSize(0.035);
   hcal_h6->GetYaxis()->SetTitleFont(42);
   hcal_h6->GetZaxis()->SetLabelFont(42);
   hcal_h6->GetZaxis()->SetLabelSize(0.035);
   hcal_h6->GetZaxis()->SetTitleSize(0.035);
   hcal_h6->GetZaxis()->SetTitleFont(42);
   hcal_h6->Draw("hist same");
   
   TH1F *hcal_h6 = new TH1F("hcal_h6","",9000,0,2000);
   hcal_h6->SetBinContent(3,2171983);
   hcal_h6->SetBinContent(4,1593916);
   hcal_h6->SetBinContent(5,1178428);
   hcal_h6->SetBinContent(6,1004540);
   hcal_h6->SetBinContent(7,865848);
   hcal_h6->SetBinContent(8,733520);
   hcal_h6->SetBinContent(9,614707);
   hcal_h6->SetBinContent(10,515900);
   hcal_h6->SetBinContent(11,439795);
   hcal_h6->SetBinContent(12,379944);
   hcal_h6->SetBinContent(13,334912);
   hcal_h6->SetBinContent(14,295768);
   hcal_h6->SetBinContent(15,263177);
   hcal_h6->SetBinContent(16,234820);
   hcal_h6->SetBinContent(17,211523);
   hcal_h6->SetBinContent(18,190344);
   hcal_h6->SetBinContent(19,171670);
   hcal_h6->SetBinContent(20,154919);
   hcal_h6->SetBinContent(21,141179);
   hcal_h6->SetBinContent(22,129385);
   hcal_h6->SetBinContent(23,118445);
   hcal_h6->SetBinContent(24,109036);
   hcal_h6->SetBinContent(25,100510);
   hcal_h6->SetBinContent(26,92839);
   hcal_h6->SetBinContent(27,87032);
   hcal_h6->SetBinContent(28,80694);
   hcal_h6->SetBinContent(29,75973);
   hcal_h6->SetBinContent(30,71123);
   hcal_h6->SetBinContent(31,66693);
   hcal_h6->SetBinContent(32,62322);
   hcal_h6->SetBinContent(33,58786);
   hcal_h6->SetBinContent(34,55629);
   hcal_h6->SetBinContent(35,52348);
   hcal_h6->SetBinContent(36,49094);
   hcal_h6->SetBinContent(37,46761);
   hcal_h6->SetBinContent(38,44026);
   hcal_h6->SetBinContent(39,41776);
   hcal_h6->SetBinContent(40,39172);
   hcal_h6->SetBinContent(41,37457);
   hcal_h6->SetBinContent(42,35531);
   hcal_h6->SetBinContent(43,33925);
   hcal_h6->SetBinContent(44,31985);
   hcal_h6->SetBinContent(45,30703);
   hcal_h6->SetBinContent(46,29704);
   hcal_h6->SetBinContent(47,28349);
   hcal_h6->SetBinContent(48,26929);
   hcal_h6->SetBinContent(49,25665);
   hcal_h6->SetBinContent(50,24553);
   hcal_h6->SetBinContent(51,23459);
   hcal_h6->SetBinContent(52,22908);
   hcal_h6->SetBinContent(53,21831);
   hcal_h6->SetBinContent(54,21215);
   hcal_h6->SetBinContent(55,20213);
   hcal_h6->SetBinContent(56,19491);
   hcal_h6->SetBinContent(57,18687);
   hcal_h6->SetBinContent(58,18023);
   hcal_h6->SetBinContent(59,17294);
   hcal_h6->SetBinContent(60,16742);
   hcal_h6->SetBinContent(61,15911);
   hcal_h6->SetBinContent(62,15513);
   hcal_h6->SetBinContent(63,15138);
   hcal_h6->SetBinContent(64,14667);
   hcal_h6->SetBinContent(65,14093);
   hcal_h6->SetBinContent(66,13639);
   hcal_h6->SetBinContent(67,13039);
   hcal_h6->SetBinContent(68,12674);
   hcal_h6->SetBinContent(69,12183);
   hcal_h6->SetBinContent(70,12044);
   hcal_h6->SetBinContent(71,11686);
   hcal_h6->SetBinContent(72,11375);
   hcal_h6->SetBinContent(73,10979);
   hcal_h6->SetBinContent(74,10609);
   hcal_h6->SetBinContent(75,10162);
   hcal_h6->SetBinContent(76,10044);
   hcal_h6->SetBinContent(77,10001);
   hcal_h6->SetBinContent(78,9351);
   hcal_h6->SetBinContent(79,9246);
   hcal_h6->SetBinContent(80,8927);
   hcal_h6->SetBinContent(81,8730);
   hcal_h6->SetBinContent(82,8497);
   hcal_h6->SetBinContent(83,8366);
   hcal_h6->SetBinContent(84,7908);
   hcal_h6->SetBinContent(85,7810);
   hcal_h6->SetBinContent(86,7528);
   hcal_h6->SetBinContent(87,7311);
   hcal_h6->SetBinContent(88,7287);
   hcal_h6->SetBinContent(89,7036);
   hcal_h6->SetBinContent(90,6820);
   hcal_h6->SetBinContent(91,6610);
   hcal_h6->SetBinContent(92,6402);
   hcal_h6->SetBinContent(93,6157);
   hcal_h6->SetBinContent(94,6125);
   hcal_h6->SetBinContent(95,6030);
   hcal_h6->SetBinContent(96,5851);
   hcal_h6->SetBinContent(97,5688);
   hcal_h6->SetBinContent(98,5605);
   hcal_h6->SetBinContent(99,5411);
   hcal_h6->SetBinContent(100,5289);
   hcal_h6->SetBinContent(101,5184);
   hcal_h6->SetBinContent(102,4964);
   hcal_h6->SetBinContent(103,4906);
   hcal_h6->SetBinContent(104,4832);
   hcal_h6->SetBinContent(105,4666);
   hcal_h6->SetBinContent(106,4586);
   hcal_h6->SetBinContent(107,4460);
   hcal_h6->SetBinContent(108,4430);
   hcal_h6->SetBinContent(109,4212);
   hcal_h6->SetBinContent(110,4108);
   hcal_h6->SetBinContent(111,4155);
   hcal_h6->SetBinContent(112,3998);
   hcal_h6->SetBinContent(113,3888);
   hcal_h6->SetBinContent(114,3716);
   hcal_h6->SetBinContent(115,3765);
   hcal_h6->SetBinContent(116,3513);
   hcal_h6->SetBinContent(117,3468);
   hcal_h6->SetBinContent(118,3518);
   hcal_h6->SetBinContent(119,3381);
   hcal_h6->SetBinContent(120,3422);
   hcal_h6->SetBinContent(121,3213);
   hcal_h6->SetBinContent(122,3150);
   hcal_h6->SetBinContent(123,3036);
   hcal_h6->SetBinContent(124,3014);
   hcal_h6->SetBinContent(125,3006);
   hcal_h6->SetBinContent(126,2993);
   hcal_h6->SetBinContent(127,2758);
   hcal_h6->SetBinContent(128,2731);
   hcal_h6->SetBinContent(129,2757);
   hcal_h6->SetBinContent(130,2695);
   hcal_h6->SetBinContent(131,2641);
   hcal_h6->SetBinContent(132,2582);
   hcal_h6->SetBinContent(133,2601);
   hcal_h6->SetBinContent(134,2501);
   hcal_h6->SetBinContent(135,2449);
   hcal_h6->SetBinContent(136,2375);
   hcal_h6->SetBinContent(137,2330);
   hcal_h6->SetBinContent(138,2318);
   hcal_h6->SetBinContent(139,2262);
   hcal_h6->SetBinContent(140,2268);
   hcal_h6->SetBinContent(141,2265);
   hcal_h6->SetBinContent(142,2206);
   hcal_h6->SetBinContent(143,2111);
   hcal_h6->SetBinContent(144,2067);
   hcal_h6->SetBinContent(145,2042);
   hcal_h6->SetBinContent(146,2021);
   hcal_h6->SetBinContent(147,1964);
   hcal_h6->SetBinContent(148,1907);
   hcal_h6->SetBinContent(149,1847);
   hcal_h6->SetBinContent(150,1869);
   hcal_h6->SetBinContent(151,1886);
   hcal_h6->SetBinContent(152,1727);
   hcal_h6->SetBinContent(153,1723);
   hcal_h6->SetBinContent(154,1676);
   hcal_h6->SetBinContent(155,1687);
   hcal_h6->SetBinContent(156,1669);
   hcal_h6->SetBinContent(157,1672);
   hcal_h6->SetBinContent(158,1601);
   hcal_h6->SetBinContent(159,1607);
   hcal_h6->SetBinContent(160,1554);
   hcal_h6->SetBinContent(161,1549);
   hcal_h6->SetBinContent(162,1508);
   hcal_h6->SetBinContent(163,1494);
   hcal_h6->SetBinContent(164,1466);
   hcal_h6->SetBinContent(165,1436);
   hcal_h6->SetBinContent(166,1372);
   hcal_h6->SetBinContent(167,1385);
   hcal_h6->SetBinContent(168,1316);
   hcal_h6->SetBinContent(169,1417);
   hcal_h6->SetBinContent(170,1363);
   hcal_h6->SetBinContent(171,1338);
   hcal_h6->SetBinContent(172,1250);
   hcal_h6->SetBinContent(173,1261);
   hcal_h6->SetBinContent(174,1238);
   hcal_h6->SetBinContent(175,1275);
   hcal_h6->SetBinContent(176,1201);
   hcal_h6->SetBinContent(177,1220);
   hcal_h6->SetBinContent(178,1165);
   hcal_h6->SetBinContent(179,1128);
   hcal_h6->SetBinContent(180,1149);
   hcal_h6->SetBinContent(181,1123);
   hcal_h6->SetBinContent(182,1039);
   hcal_h6->SetBinContent(183,1096);
   hcal_h6->SetBinContent(184,1077);
   hcal_h6->SetBinContent(185,1065);
   hcal_h6->SetBinContent(186,1005);
   hcal_h6->SetBinContent(187,1039);
   hcal_h6->SetBinContent(188,977);
   hcal_h6->SetBinContent(189,1011);
   hcal_h6->SetBinContent(190,949);
   hcal_h6->SetBinContent(191,989);
   hcal_h6->SetBinContent(192,932);
   hcal_h6->SetBinContent(193,927);
   hcal_h6->SetBinContent(194,952);
   hcal_h6->SetBinContent(195,894);
   hcal_h6->SetBinContent(196,957);
   hcal_h6->SetBinContent(197,886);
   hcal_h6->SetBinContent(198,843);
   hcal_h6->SetBinContent(199,910);
   hcal_h6->SetBinContent(200,859);
   hcal_h6->SetBinContent(201,795);
   hcal_h6->SetBinContent(202,828);
   hcal_h6->SetBinContent(203,809);
   hcal_h6->SetBinContent(204,850);
   hcal_h6->SetBinContent(205,840);
   hcal_h6->SetBinContent(206,764);
   hcal_h6->SetBinContent(207,759);
   hcal_h6->SetBinContent(208,793);
   hcal_h6->SetBinContent(209,740);
   hcal_h6->SetBinContent(210,736);
   hcal_h6->SetBinContent(211,752);
   hcal_h6->SetBinContent(212,783);
   hcal_h6->SetBinContent(213,731);
   hcal_h6->SetBinContent(214,656);
   hcal_h6->SetBinContent(215,685);
   hcal_h6->SetBinContent(216,724);
   hcal_h6->SetBinContent(217,622);
   hcal_h6->SetBinContent(218,678);
   hcal_h6->SetBinContent(219,594);
   hcal_h6->SetBinContent(220,614);
   hcal_h6->SetBinContent(221,667);
   hcal_h6->SetBinContent(222,620);
   hcal_h6->SetBinContent(223,591);
   hcal_h6->SetBinContent(224,606);
   hcal_h6->SetBinContent(225,581);
   hcal_h6->SetBinContent(226,588);
   hcal_h6->SetBinContent(227,619);
   hcal_h6->SetBinContent(228,573);
   hcal_h6->SetBinContent(229,572);
   hcal_h6->SetBinContent(230,571);
   hcal_h6->SetBinContent(231,565);
   hcal_h6->SetBinContent(232,563);
   hcal_h6->SetBinContent(233,538);
   hcal_h6->SetBinContent(234,531);
   hcal_h6->SetBinContent(235,530);
   hcal_h6->SetBinContent(236,488);
   hcal_h6->SetBinContent(237,524);
   hcal_h6->SetBinContent(238,501);
   hcal_h6->SetBinContent(239,491);
   hcal_h6->SetBinContent(240,484);
   hcal_h6->SetBinContent(241,487);
   hcal_h6->SetBinContent(242,456);
   hcal_h6->SetBinContent(243,433);
   hcal_h6->SetBinContent(244,450);
   hcal_h6->SetBinContent(245,459);
   hcal_h6->SetBinContent(246,475);
   hcal_h6->SetBinContent(247,493);
   hcal_h6->SetBinContent(248,447);
   hcal_h6->SetBinContent(249,430);
   hcal_h6->SetBinContent(250,446);
   hcal_h6->SetBinContent(251,429);
   hcal_h6->SetBinContent(252,422);
   hcal_h6->SetBinContent(253,394);
   hcal_h6->SetBinContent(254,389);
   hcal_h6->SetBinContent(255,405);
   hcal_h6->SetBinContent(256,375);
   hcal_h6->SetBinContent(257,399);
   hcal_h6->SetBinContent(258,411);
   hcal_h6->SetBinContent(259,390);
   hcal_h6->SetBinContent(260,385);
   hcal_h6->SetBinContent(261,415);
   hcal_h6->SetBinContent(262,377);
   hcal_h6->SetBinContent(263,365);
   hcal_h6->SetBinContent(264,362);
   hcal_h6->SetBinContent(265,374);
   hcal_h6->SetBinContent(266,362);
   hcal_h6->SetBinContent(267,352);
   hcal_h6->SetBinContent(268,347);
   hcal_h6->SetBinContent(269,353);
   hcal_h6->SetBinContent(270,358);
   hcal_h6->SetBinContent(271,312);
   hcal_h6->SetBinContent(272,331);
   hcal_h6->SetBinContent(273,306);
   hcal_h6->SetBinContent(274,307);
   hcal_h6->SetBinContent(275,314);
   hcal_h6->SetBinContent(276,324);
   hcal_h6->SetBinContent(277,319);
   hcal_h6->SetBinContent(278,319);
   hcal_h6->SetBinContent(279,325);
   hcal_h6->SetBinContent(280,264);
   hcal_h6->SetBinContent(281,281);
   hcal_h6->SetBinContent(282,283);
   hcal_h6->SetBinContent(283,300);
   hcal_h6->SetBinContent(284,320);
   hcal_h6->SetBinContent(285,301);
   hcal_h6->SetBinContent(286,277);
   hcal_h6->SetBinContent(287,301);
   hcal_h6->SetBinContent(288,264);
   hcal_h6->SetBinContent(289,255);
   hcal_h6->SetBinContent(290,281);
   hcal_h6->SetBinContent(291,275);
   hcal_h6->SetBinContent(292,277);
   hcal_h6->SetBinContent(293,247);
   hcal_h6->SetBinContent(294,275);
   hcal_h6->SetBinContent(295,243);
   hcal_h6->SetBinContent(296,244);
   hcal_h6->SetBinContent(297,234);
   hcal_h6->SetBinContent(298,275);
   hcal_h6->SetBinContent(299,242);
   hcal_h6->SetBinContent(300,248);
   hcal_h6->SetBinContent(301,218);
   hcal_h6->SetBinContent(302,228);
   hcal_h6->SetBinContent(303,234);
   hcal_h6->SetBinContent(304,223);
   hcal_h6->SetBinContent(305,213);
   hcal_h6->SetBinContent(306,212);
   hcal_h6->SetBinContent(307,218);
   hcal_h6->SetBinContent(308,211);
   hcal_h6->SetBinContent(309,206);
   hcal_h6->SetBinContent(310,210);
   hcal_h6->SetBinContent(311,236);
   hcal_h6->SetBinContent(312,175);
   hcal_h6->SetBinContent(313,206);
   hcal_h6->SetBinContent(314,181);
   hcal_h6->SetBinContent(315,198);
   hcal_h6->SetBinContent(316,203);
   hcal_h6->SetBinContent(317,195);
   hcal_h6->SetBinContent(318,223);
   hcal_h6->SetBinContent(319,200);
   hcal_h6->SetBinContent(320,179);
   hcal_h6->SetBinContent(321,211);
   hcal_h6->SetBinContent(322,188);
   hcal_h6->SetBinContent(323,197);
   hcal_h6->SetBinContent(324,195);
   hcal_h6->SetBinContent(325,176);
   hcal_h6->SetBinContent(326,178);
   hcal_h6->SetBinContent(327,171);
   hcal_h6->SetBinContent(328,168);
   hcal_h6->SetBinContent(329,152);
   hcal_h6->SetBinContent(330,163);
   hcal_h6->SetBinContent(331,162);
   hcal_h6->SetBinContent(332,157);
   hcal_h6->SetBinContent(333,148);
   hcal_h6->SetBinContent(334,165);
   hcal_h6->SetBinContent(335,164);
   hcal_h6->SetBinContent(336,134);
   hcal_h6->SetBinContent(337,161);
   hcal_h6->SetBinContent(338,170);
   hcal_h6->SetBinContent(339,169);
   hcal_h6->SetBinContent(340,154);
   hcal_h6->SetBinContent(341,176);
   hcal_h6->SetBinContent(342,165);
   hcal_h6->SetBinContent(343,142);
   hcal_h6->SetBinContent(344,162);
   hcal_h6->SetBinContent(345,160);
   hcal_h6->SetBinContent(346,142);
   hcal_h6->SetBinContent(347,133);
   hcal_h6->SetBinContent(348,147);
   hcal_h6->SetBinContent(349,148);
   hcal_h6->SetBinContent(350,149);
   hcal_h6->SetBinContent(351,118);
   hcal_h6->SetBinContent(352,147);
   hcal_h6->SetBinContent(353,127);
   hcal_h6->SetBinContent(354,159);
   hcal_h6->SetBinContent(355,156);
   hcal_h6->SetBinContent(356,141);
   hcal_h6->SetBinContent(357,147);
   hcal_h6->SetBinContent(358,136);
   hcal_h6->SetBinContent(359,131);
   hcal_h6->SetBinContent(360,106);
   hcal_h6->SetBinContent(361,136);
   hcal_h6->SetBinContent(362,148);
   hcal_h6->SetBinContent(363,120);
   hcal_h6->SetBinContent(364,107);
   hcal_h6->SetBinContent(365,107);
   hcal_h6->SetBinContent(366,118);
   hcal_h6->SetBinContent(367,125);
   hcal_h6->SetBinContent(368,125);
   hcal_h6->SetBinContent(369,119);
   hcal_h6->SetBinContent(370,110);
   hcal_h6->SetBinContent(371,108);
   hcal_h6->SetBinContent(372,125);
   hcal_h6->SetBinContent(373,118);
   hcal_h6->SetBinContent(374,106);
   hcal_h6->SetBinContent(375,112);
   hcal_h6->SetBinContent(376,103);
   hcal_h6->SetBinContent(377,125);
   hcal_h6->SetBinContent(378,122);
   hcal_h6->SetBinContent(379,113);
   hcal_h6->SetBinContent(380,109);
   hcal_h6->SetBinContent(381,102);
   hcal_h6->SetBinContent(382,85);
   hcal_h6->SetBinContent(383,87);
   hcal_h6->SetBinContent(384,88);
   hcal_h6->SetBinContent(385,107);
   hcal_h6->SetBinContent(386,100);
   hcal_h6->SetBinContent(387,92);
   hcal_h6->SetBinContent(388,104);
   hcal_h6->SetBinContent(389,91);
   hcal_h6->SetBinContent(390,95);
   hcal_h6->SetBinContent(391,101);
   hcal_h6->SetBinContent(392,99);
   hcal_h6->SetBinContent(393,109);
   hcal_h6->SetBinContent(394,87);
   hcal_h6->SetBinContent(395,94);
   hcal_h6->SetBinContent(396,95);
   hcal_h6->SetBinContent(397,95);
   hcal_h6->SetBinContent(398,93);
   hcal_h6->SetBinContent(399,83);
   hcal_h6->SetBinContent(400,75);
   hcal_h6->SetBinContent(401,85);
   hcal_h6->SetBinContent(402,79);
   hcal_h6->SetBinContent(403,60);
   hcal_h6->SetBinContent(404,88);
   hcal_h6->SetBinContent(405,89);
   hcal_h6->SetBinContent(406,80);
   hcal_h6->SetBinContent(407,80);
   hcal_h6->SetBinContent(408,75);
   hcal_h6->SetBinContent(409,68);
   hcal_h6->SetBinContent(410,76);
   hcal_h6->SetBinContent(411,85);
   hcal_h6->SetBinContent(412,65);
   hcal_h6->SetBinContent(413,76);
   hcal_h6->SetBinContent(414,81);
   hcal_h6->SetBinContent(415,79);
   hcal_h6->SetBinContent(416,67);
   hcal_h6->SetBinContent(417,75);
   hcal_h6->SetBinContent(418,79);
   hcal_h6->SetBinContent(419,78);
   hcal_h6->SetBinContent(420,75);
   hcal_h6->SetBinContent(421,68);
   hcal_h6->SetBinContent(422,64);
   hcal_h6->SetBinContent(423,63);
   hcal_h6->SetBinContent(424,82);
   hcal_h6->SetBinContent(425,60);
   hcal_h6->SetBinContent(426,71);
   hcal_h6->SetBinContent(427,77);
   hcal_h6->SetBinContent(428,77);
   hcal_h6->SetBinContent(429,73);
   hcal_h6->SetBinContent(430,62);
   hcal_h6->SetBinContent(431,67);
   hcal_h6->SetBinContent(432,53);
   hcal_h6->SetBinContent(433,70);
   hcal_h6->SetBinContent(434,55);
   hcal_h6->SetBinContent(435,66);
   hcal_h6->SetBinContent(436,68);
   hcal_h6->SetBinContent(437,60);
   hcal_h6->SetBinContent(438,49);
   hcal_h6->SetBinContent(439,71);
   hcal_h6->SetBinContent(440,63);
   hcal_h6->SetBinContent(441,62);
   hcal_h6->SetBinContent(442,72);
   hcal_h6->SetBinContent(443,54);
   hcal_h6->SetBinContent(444,70);
   hcal_h6->SetBinContent(445,45);
   hcal_h6->SetBinContent(446,57);
   hcal_h6->SetBinContent(447,57);
   hcal_h6->SetBinContent(448,71);
   hcal_h6->SetBinContent(449,48);
   hcal_h6->SetBinContent(450,38);
   hcal_h6->SetBinContent(451,53);
   hcal_h6->SetBinContent(452,55);
   hcal_h6->SetBinContent(453,66);
   hcal_h6->SetBinContent(454,54);
   hcal_h6->SetBinContent(455,46);
   hcal_h6->SetBinContent(456,43);
   hcal_h6->SetBinContent(457,71);
   hcal_h6->SetBinContent(458,59);
   hcal_h6->SetBinContent(459,52);
   hcal_h6->SetBinContent(460,46);
   hcal_h6->SetBinContent(461,43);
   hcal_h6->SetBinContent(462,50);
   hcal_h6->SetBinContent(463,43);
   hcal_h6->SetBinContent(464,56);
   hcal_h6->SetBinContent(465,48);
   hcal_h6->SetBinContent(466,32);
   hcal_h6->SetBinContent(467,47);
   hcal_h6->SetBinContent(468,44);
   hcal_h6->SetBinContent(469,47);
   hcal_h6->SetBinContent(470,40);
   hcal_h6->SetBinContent(471,38);
   hcal_h6->SetBinContent(472,39);
   hcal_h6->SetBinContent(473,52);
   hcal_h6->SetBinContent(474,42);
   hcal_h6->SetBinContent(475,59);
   hcal_h6->SetBinContent(476,48);
   hcal_h6->SetBinContent(477,37);
   hcal_h6->SetBinContent(478,50);
   hcal_h6->SetBinContent(479,46);
   hcal_h6->SetBinContent(480,29);
   hcal_h6->SetBinContent(481,39);
   hcal_h6->SetBinContent(482,37);
   hcal_h6->SetBinContent(483,31);
   hcal_h6->SetBinContent(484,44);
   hcal_h6->SetBinContent(485,35);
   hcal_h6->SetBinContent(486,49);
   hcal_h6->SetBinContent(487,36);
   hcal_h6->SetBinContent(488,44);
   hcal_h6->SetBinContent(489,37);
   hcal_h6->SetBinContent(490,38);
   hcal_h6->SetBinContent(491,40);
   hcal_h6->SetBinContent(492,45);
   hcal_h6->SetBinContent(493,39);
   hcal_h6->SetBinContent(494,39);
   hcal_h6->SetBinContent(495,41);
   hcal_h6->SetBinContent(496,36);
   hcal_h6->SetBinContent(497,41);
   hcal_h6->SetBinContent(498,37);
   hcal_h6->SetBinContent(499,36);
   hcal_h6->SetBinContent(500,34);
   hcal_h6->SetBinContent(501,38);
   hcal_h6->SetBinContent(502,30);
   hcal_h6->SetBinContent(503,36);
   hcal_h6->SetBinContent(504,31);
   hcal_h6->SetBinContent(505,22);
   hcal_h6->SetBinContent(506,28);
   hcal_h6->SetBinContent(507,28);
   hcal_h6->SetBinContent(508,38);
   hcal_h6->SetBinContent(509,28);
   hcal_h6->SetBinContent(510,34);
   hcal_h6->SetBinContent(511,21);
   hcal_h6->SetBinContent(512,32);
   hcal_h6->SetBinContent(513,32);
   hcal_h6->SetBinContent(514,28);
   hcal_h6->SetBinContent(515,28);
   hcal_h6->SetBinContent(516,36);
   hcal_h6->SetBinContent(517,27);
   hcal_h6->SetBinContent(518,29);
   hcal_h6->SetBinContent(519,31);
   hcal_h6->SetBinContent(520,29);
   hcal_h6->SetBinContent(521,26);
   hcal_h6->SetBinContent(522,18);
   hcal_h6->SetBinContent(523,23);
   hcal_h6->SetBinContent(524,30);
   hcal_h6->SetBinContent(525,39);
   hcal_h6->SetBinContent(526,21);
   hcal_h6->SetBinContent(527,29);
   hcal_h6->SetBinContent(528,36);
   hcal_h6->SetBinContent(529,20);
   hcal_h6->SetBinContent(530,33);
   hcal_h6->SetBinContent(531,31);
   hcal_h6->SetBinContent(532,27);
   hcal_h6->SetBinContent(533,27);
   hcal_h6->SetBinContent(534,18);
   hcal_h6->SetBinContent(535,15);
   hcal_h6->SetBinContent(536,29);
   hcal_h6->SetBinContent(537,38);
   hcal_h6->SetBinContent(538,23);
   hcal_h6->SetBinContent(539,24);
   hcal_h6->SetBinContent(540,25);
   hcal_h6->SetBinContent(541,29);
   hcal_h6->SetBinContent(542,29);
   hcal_h6->SetBinContent(543,14);
   hcal_h6->SetBinContent(544,19);
   hcal_h6->SetBinContent(545,15);
   hcal_h6->SetBinContent(546,22);
   hcal_h6->SetBinContent(547,33);
   hcal_h6->SetBinContent(548,33);
   hcal_h6->SetBinContent(549,16);
   hcal_h6->SetBinContent(550,20);
   hcal_h6->SetBinContent(551,29);
   hcal_h6->SetBinContent(552,20);
   hcal_h6->SetBinContent(553,22);
   hcal_h6->SetBinContent(554,25);
   hcal_h6->SetBinContent(555,10);
   hcal_h6->SetBinContent(556,18);
   hcal_h6->SetBinContent(557,15);
   hcal_h6->SetBinContent(558,21);
   hcal_h6->SetBinContent(559,16);
   hcal_h6->SetBinContent(560,14);
   hcal_h6->SetBinContent(561,18);
   hcal_h6->SetBinContent(562,21);
   hcal_h6->SetBinContent(563,14);
   hcal_h6->SetBinContent(564,19);
   hcal_h6->SetBinContent(565,23);
   hcal_h6->SetBinContent(566,22);
   hcal_h6->SetBinContent(567,27);
   hcal_h6->SetBinContent(568,25);
   hcal_h6->SetBinContent(569,21);
   hcal_h6->SetBinContent(570,22);
   hcal_h6->SetBinContent(571,19);
   hcal_h6->SetBinContent(572,12);
   hcal_h6->SetBinContent(573,10);
   hcal_h6->SetBinContent(574,20);
   hcal_h6->SetBinContent(575,18);
   hcal_h6->SetBinContent(576,14);
   hcal_h6->SetBinContent(577,11);
   hcal_h6->SetBinContent(578,17);
   hcal_h6->SetBinContent(579,16);
   hcal_h6->SetBinContent(580,16);
   hcal_h6->SetBinContent(581,17);
   hcal_h6->SetBinContent(582,18);
   hcal_h6->SetBinContent(583,15);
   hcal_h6->SetBinContent(584,22);
   hcal_h6->SetBinContent(585,17);
   hcal_h6->SetBinContent(586,23);
   hcal_h6->SetBinContent(587,20);
   hcal_h6->SetBinContent(588,11);
   hcal_h6->SetBinContent(589,8);
   hcal_h6->SetBinContent(590,8);
   hcal_h6->SetBinContent(591,19);
   hcal_h6->SetBinContent(592,24);
   hcal_h6->SetBinContent(593,13);
   hcal_h6->SetBinContent(594,16);
   hcal_h6->SetBinContent(595,14);
   hcal_h6->SetBinContent(596,18);
   hcal_h6->SetBinContent(597,23);
   hcal_h6->SetBinContent(598,16);
   hcal_h6->SetBinContent(599,9);
   hcal_h6->SetBinContent(600,11);
   hcal_h6->SetBinContent(601,15);
   hcal_h6->SetBinContent(602,17);
   hcal_h6->SetBinContent(603,16);
   hcal_h6->SetBinContent(604,13);
   hcal_h6->SetBinContent(605,12);
   hcal_h6->SetBinContent(606,12);
   hcal_h6->SetBinContent(607,10);
   hcal_h6->SetBinContent(608,10);
   hcal_h6->SetBinContent(609,9);
   hcal_h6->SetBinContent(610,10);
   hcal_h6->SetBinContent(611,18);
   hcal_h6->SetBinContent(612,8);
   hcal_h6->SetBinContent(613,6);
   hcal_h6->SetBinContent(614,9);
   hcal_h6->SetBinContent(615,6);
   hcal_h6->SetBinContent(616,7);
   hcal_h6->SetBinContent(617,17);
   hcal_h6->SetBinContent(618,12);
   hcal_h6->SetBinContent(619,11);
   hcal_h6->SetBinContent(620,10);
   hcal_h6->SetBinContent(621,9);
   hcal_h6->SetBinContent(622,13);
   hcal_h6->SetBinContent(623,8);
   hcal_h6->SetBinContent(624,11);
   hcal_h6->SetBinContent(625,5);
   hcal_h6->SetBinContent(626,7);
   hcal_h6->SetBinContent(627,8);
   hcal_h6->SetBinContent(628,9);
   hcal_h6->SetBinContent(629,10);
   hcal_h6->SetBinContent(630,8);
   hcal_h6->SetBinContent(631,7);
   hcal_h6->SetBinContent(632,8);
   hcal_h6->SetBinContent(633,11);
   hcal_h6->SetBinContent(634,5);
   hcal_h6->SetBinContent(635,5);
   hcal_h6->SetBinContent(636,10);
   hcal_h6->SetBinContent(637,8);
   hcal_h6->SetBinContent(638,12);
   hcal_h6->SetBinContent(639,5);
   hcal_h6->SetBinContent(640,8);
   hcal_h6->SetBinContent(641,12);
   hcal_h6->SetBinContent(642,6);
   hcal_h6->SetBinContent(643,13);
   hcal_h6->SetBinContent(644,10);
   hcal_h6->SetBinContent(645,8);
   hcal_h6->SetBinContent(646,8);
   hcal_h6->SetBinContent(647,12);
   hcal_h6->SetBinContent(648,7);
   hcal_h6->SetBinContent(649,9);
   hcal_h6->SetBinContent(650,7);
   hcal_h6->SetBinContent(651,17);
   hcal_h6->SetBinContent(652,7);
   hcal_h6->SetBinContent(653,9);
   hcal_h6->SetBinContent(654,6);
   hcal_h6->SetBinContent(655,7);
   hcal_h6->SetBinContent(656,7);
   hcal_h6->SetBinContent(657,8);
   hcal_h6->SetBinContent(658,13);
   hcal_h6->SetBinContent(659,7);
   hcal_h6->SetBinContent(660,7);
   hcal_h6->SetBinContent(661,8);
   hcal_h6->SetBinContent(662,8);
   hcal_h6->SetBinContent(663,5);
   hcal_h6->SetBinContent(664,9);
   hcal_h6->SetBinContent(665,4);
   hcal_h6->SetBinContent(666,8);
   hcal_h6->SetBinContent(667,5);
   hcal_h6->SetBinContent(668,10);
   hcal_h6->SetBinContent(669,4);
   hcal_h6->SetBinContent(670,3);
   hcal_h6->SetBinContent(671,5);
   hcal_h6->SetBinContent(672,8);
   hcal_h6->SetBinContent(673,3);
   hcal_h6->SetBinContent(674,11);
   hcal_h6->SetBinContent(675,3);
   hcal_h6->SetBinContent(676,9);
   hcal_h6->SetBinContent(677,6);
   hcal_h6->SetBinContent(678,7);
   hcal_h6->SetBinContent(679,8);
   hcal_h6->SetBinContent(680,2);
   hcal_h6->SetBinContent(681,5);
   hcal_h6->SetBinContent(682,7);
   hcal_h6->SetBinContent(683,7);
   hcal_h6->SetBinContent(684,3);
   hcal_h6->SetBinContent(685,6);
   hcal_h6->SetBinContent(686,1);
   hcal_h6->SetBinContent(687,9);
   hcal_h6->SetBinContent(688,7);
   hcal_h6->SetBinContent(689,6);
   hcal_h6->SetBinContent(690,11);
   hcal_h6->SetBinContent(691,2);
   hcal_h6->SetBinContent(692,3);
   hcal_h6->SetBinContent(693,6);
   hcal_h6->SetBinContent(694,3);
   hcal_h6->SetBinContent(695,2);
   hcal_h6->SetBinContent(696,3);
   hcal_h6->SetBinContent(697,3);
   hcal_h6->SetBinContent(698,3);
   hcal_h6->SetBinContent(699,3);
   hcal_h6->SetBinContent(700,1);
   hcal_h6->SetBinContent(701,4);
   hcal_h6->SetBinContent(702,3);
   hcal_h6->SetBinContent(703,6);
   hcal_h6->SetBinContent(704,3);
   hcal_h6->SetBinContent(705,6);
   hcal_h6->SetBinContent(706,3);
   hcal_h6->SetBinContent(707,3);
   hcal_h6->SetBinContent(708,6);
   hcal_h6->SetBinContent(709,5);
   hcal_h6->SetBinContent(710,3);
   hcal_h6->SetBinContent(711,4);
   hcal_h6->SetBinContent(712,5);
   hcal_h6->SetBinContent(713,6);
   hcal_h6->SetBinContent(714,6);
   hcal_h6->SetBinContent(715,4);
   hcal_h6->SetBinContent(716,3);
   hcal_h6->SetBinContent(717,2);
   hcal_h6->SetBinContent(718,2);
   hcal_h6->SetBinContent(719,5);
   hcal_h6->SetBinContent(720,5);
   hcal_h6->SetBinContent(721,3);
   hcal_h6->SetBinContent(723,6);
   hcal_h6->SetBinContent(724,7);
   hcal_h6->SetBinContent(725,5);
   hcal_h6->SetBinContent(726,5);
   hcal_h6->SetBinContent(727,1);
   hcal_h6->SetBinContent(728,4);
   hcal_h6->SetBinContent(729,2);
   hcal_h6->SetBinContent(730,3);
   hcal_h6->SetBinContent(731,1);
   hcal_h6->SetBinContent(732,5);
   hcal_h6->SetBinContent(733,1);
   hcal_h6->SetBinContent(734,4);
   hcal_h6->SetBinContent(735,1);
   hcal_h6->SetBinContent(736,2);
   hcal_h6->SetBinContent(737,3);
   hcal_h6->SetBinContent(738,2);
   hcal_h6->SetBinContent(739,1);
   hcal_h6->SetBinContent(740,2);
   hcal_h6->SetBinContent(741,5);
   hcal_h6->SetBinContent(742,6);
   hcal_h6->SetBinContent(743,1);
   hcal_h6->SetBinContent(744,3);
   hcal_h6->SetBinContent(745,5);
   hcal_h6->SetBinContent(746,2);
   hcal_h6->SetBinContent(748,3);
   hcal_h6->SetBinContent(749,4);
   hcal_h6->SetBinContent(750,3);
   hcal_h6->SetBinContent(751,3);
   hcal_h6->SetBinContent(752,6);
   hcal_h6->SetBinContent(753,2);
   hcal_h6->SetBinContent(754,3);
   hcal_h6->SetBinContent(755,4);
   hcal_h6->SetBinContent(756,2);
   hcal_h6->SetBinContent(757,3);
   hcal_h6->SetBinContent(758,4);
   hcal_h6->SetBinContent(759,4);
   hcal_h6->SetBinContent(760,3);
   hcal_h6->SetBinContent(761,2);
   hcal_h6->SetBinContent(762,1);
   hcal_h6->SetBinContent(764,3);
   hcal_h6->SetBinContent(765,3);
   hcal_h6->SetBinContent(767,3);
   hcal_h6->SetBinContent(768,3);
   hcal_h6->SetBinContent(769,5);
   hcal_h6->SetBinContent(770,2);
   hcal_h6->SetBinContent(771,3);
   hcal_h6->SetBinContent(772,2);
   hcal_h6->SetBinContent(773,1);
   hcal_h6->SetBinContent(775,1);
   hcal_h6->SetBinContent(776,2);
   hcal_h6->SetBinContent(777,3);
   hcal_h6->SetBinContent(778,3);
   hcal_h6->SetBinContent(779,2);
   hcal_h6->SetBinContent(782,2);
   hcal_h6->SetBinContent(783,2);
   hcal_h6->SetBinContent(784,4);
   hcal_h6->SetBinContent(785,1);
   hcal_h6->SetBinContent(786,3);
   hcal_h6->SetBinContent(787,4);
   hcal_h6->SetBinContent(789,2);
   hcal_h6->SetBinContent(792,9);
   hcal_h6->SetBinContent(793,2);
   hcal_h6->SetBinContent(794,1);
   hcal_h6->SetBinContent(795,2);
   hcal_h6->SetBinContent(796,1);
   hcal_h6->SetBinContent(800,2);
   hcal_h6->SetBinContent(801,2);
   hcal_h6->SetBinContent(803,2);
   hcal_h6->SetBinContent(805,1);
   hcal_h6->SetBinContent(806,2);
   hcal_h6->SetBinContent(807,2);
   hcal_h6->SetBinContent(808,2);
   hcal_h6->SetBinContent(809,1);
   hcal_h6->SetBinContent(810,1);
   hcal_h6->SetBinContent(811,1);
   hcal_h6->SetBinContent(813,2);
   hcal_h6->SetBinContent(814,3);
   hcal_h6->SetBinContent(815,1);
   hcal_h6->SetBinContent(817,2);
   hcal_h6->SetBinContent(818,1);
   hcal_h6->SetBinContent(820,1);
   hcal_h6->SetBinContent(821,2);
   hcal_h6->SetBinContent(822,2);
   hcal_h6->SetBinContent(823,2);
   hcal_h6->SetBinContent(824,2);
   hcal_h6->SetBinContent(826,1);
   hcal_h6->SetBinContent(828,1);
   hcal_h6->SetBinContent(829,1);
   hcal_h6->SetBinContent(831,3);
   hcal_h6->SetBinContent(832,4);
   hcal_h6->SetBinContent(833,1);
   hcal_h6->SetBinContent(834,1);
   hcal_h6->SetBinContent(835,2);
   hcal_h6->SetBinContent(836,4);
   hcal_h6->SetBinContent(839,1);
   hcal_h6->SetBinContent(841,1);
   hcal_h6->SetBinContent(843,2);
   hcal_h6->SetBinContent(844,1);
   hcal_h6->SetBinContent(845,1);
   hcal_h6->SetBinContent(847,1);
   hcal_h6->SetBinContent(848,1);
   hcal_h6->SetBinContent(849,2);
   hcal_h6->SetBinContent(850,1);
   hcal_h6->SetBinContent(853,2);
   hcal_h6->SetBinContent(854,1);
   hcal_h6->SetBinContent(855,1);
   hcal_h6->SetBinContent(856,1);
   hcal_h6->SetBinContent(858,2);
   hcal_h6->SetBinContent(862,1);
   hcal_h6->SetBinContent(863,1);
   hcal_h6->SetBinContent(864,1);
   hcal_h6->SetBinContent(865,1);
   hcal_h6->SetBinContent(867,2);
   hcal_h6->SetBinContent(870,2);
   hcal_h6->SetBinContent(875,1);
   hcal_h6->SetBinContent(876,2);
   hcal_h6->SetBinContent(878,1);
   hcal_h6->SetBinContent(879,1);
   hcal_h6->SetBinContent(880,2);
   hcal_h6->SetBinContent(883,2);
   hcal_h6->SetBinContent(887,2);
   hcal_h6->SetBinContent(889,1);
   hcal_h6->SetBinContent(890,1);
   hcal_h6->SetBinContent(893,1);
   hcal_h6->SetBinContent(896,1);
   hcal_h6->SetBinContent(898,1);
   hcal_h6->SetBinContent(900,2);
   hcal_h6->SetBinContent(902,1);
   hcal_h6->SetBinContent(904,1);
   hcal_h6->SetBinContent(906,1);
   hcal_h6->SetBinContent(909,1);
   hcal_h6->SetBinContent(922,2);
   hcal_h6->SetBinContent(929,1);
   hcal_h6->SetBinContent(931,1);
   hcal_h6->SetBinContent(932,1);
   hcal_h6->SetBinContent(934,1);
   hcal_h6->SetBinContent(937,1);
   hcal_h6->SetBinContent(941,1);
   hcal_h6->SetBinContent(942,1);
   hcal_h6->SetBinContent(943,1);
   hcal_h6->SetBinContent(945,1);
   hcal_h6->SetBinContent(946,1);
   hcal_h6->SetBinContent(947,1);
   hcal_h6->SetBinContent(952,1);
   hcal_h6->SetBinContent(953,1);
   hcal_h6->SetBinContent(959,1);
   hcal_h6->SetBinContent(968,1);
   hcal_h6->SetBinContent(975,1);
   hcal_h6->SetBinContent(977,1);
   hcal_h6->SetBinContent(979,2);
   hcal_h6->SetBinContent(980,1);
   hcal_h6->SetBinContent(981,1);
   hcal_h6->SetBinContent(989,1);
   hcal_h6->SetBinContent(990,1);
   hcal_h6->SetBinContent(1005,1);
   hcal_h6->SetBinContent(1014,1);
   hcal_h6->SetBinContent(1024,1);
   hcal_h6->SetBinContent(1040,2);
   hcal_h6->SetBinContent(1053,1);
   hcal_h6->SetBinContent(1057,1);
   hcal_h6->SetBinContent(1081,1);
   hcal_h6->SetBinContent(1095,1);
   hcal_h6->SetBinContent(1098,1);
   hcal_h6->SetBinContent(1102,1);
   hcal_h6->SetBinContent(1109,1);
   hcal_h6->SetBinContent(1145,1);
   hcal_h6->SetBinContent(1217,1);
   hcal_h6->SetBinContent(1258,1);
   hcal_h6->SetMaximum(1.085992e+08);
   hcal_h6->SetEntries(1.405148e+07);
   hcal_h6->SetStats(0);

   ci = TColor::GetColor("#006699");
   hcal_h6->SetFillColor(ci);
   hcal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h6->GetXaxis()->SetRange(10,18);
   hcal_h6->GetXaxis()->SetLabelFont(42);
   hcal_h6->GetXaxis()->SetLabelSize(0.035);
   hcal_h6->GetXaxis()->SetTitleSize(0.035);
   hcal_h6->GetXaxis()->SetTitleFont(42);
   hcal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h6->GetYaxis()->SetLabelFont(42);
   hcal_h6->GetYaxis()->SetLabelSize(0.035);
   hcal_h6->GetYaxis()->SetTitleSize(0.035);
   hcal_h6->GetYaxis()->SetTitleFont(42);
   hcal_h6->GetZaxis()->SetLabelFont(42);
   hcal_h6->GetZaxis()->SetLabelSize(0.035);
   hcal_h6->GetZaxis()->SetTitleSize(0.035);
   hcal_h6->GetZaxis()->SetTitleFont(42);
   hcal_h6->Draw("hist same");
   
   TH1F *hcal_h6 = new TH1F("hcal_h6","",9000,0,2000);
   hcal_h6->SetBinContent(3,2171983);
   hcal_h6->SetBinContent(4,1593916);
   hcal_h6->SetBinContent(5,1178428);
   hcal_h6->SetBinContent(6,1004540);
   hcal_h6->SetBinContent(7,865848);
   hcal_h6->SetBinContent(8,733520);
   hcal_h6->SetBinContent(9,614707);
   hcal_h6->SetBinContent(10,515900);
   hcal_h6->SetBinContent(11,439795);
   hcal_h6->SetBinContent(12,379944);
   hcal_h6->SetBinContent(13,334912);
   hcal_h6->SetBinContent(14,295768);
   hcal_h6->SetBinContent(15,263177);
   hcal_h6->SetBinContent(16,234820);
   hcal_h6->SetBinContent(17,211523);
   hcal_h6->SetBinContent(18,190344);
   hcal_h6->SetBinContent(19,171670);
   hcal_h6->SetBinContent(20,154919);
   hcal_h6->SetBinContent(21,141179);
   hcal_h6->SetBinContent(22,129385);
   hcal_h6->SetBinContent(23,118445);
   hcal_h6->SetBinContent(24,109036);
   hcal_h6->SetBinContent(25,100510);
   hcal_h6->SetBinContent(26,92839);
   hcal_h6->SetBinContent(27,87032);
   hcal_h6->SetBinContent(28,80694);
   hcal_h6->SetBinContent(29,75973);
   hcal_h6->SetBinContent(30,71123);
   hcal_h6->SetBinContent(31,66693);
   hcal_h6->SetBinContent(32,62322);
   hcal_h6->SetBinContent(33,58786);
   hcal_h6->SetBinContent(34,55629);
   hcal_h6->SetBinContent(35,52348);
   hcal_h6->SetBinContent(36,49094);
   hcal_h6->SetBinContent(37,46761);
   hcal_h6->SetBinContent(38,44026);
   hcal_h6->SetBinContent(39,41776);
   hcal_h6->SetBinContent(40,39172);
   hcal_h6->SetBinContent(41,37457);
   hcal_h6->SetBinContent(42,35531);
   hcal_h6->SetBinContent(43,33925);
   hcal_h6->SetBinContent(44,31985);
   hcal_h6->SetBinContent(45,30703);
   hcal_h6->SetBinContent(46,29704);
   hcal_h6->SetBinContent(47,28349);
   hcal_h6->SetBinContent(48,26929);
   hcal_h6->SetBinContent(49,25665);
   hcal_h6->SetBinContent(50,24553);
   hcal_h6->SetBinContent(51,23459);
   hcal_h6->SetBinContent(52,22908);
   hcal_h6->SetBinContent(53,21831);
   hcal_h6->SetBinContent(54,21215);
   hcal_h6->SetBinContent(55,20213);
   hcal_h6->SetBinContent(56,19491);
   hcal_h6->SetBinContent(57,18687);
   hcal_h6->SetBinContent(58,18023);
   hcal_h6->SetBinContent(59,17294);
   hcal_h6->SetBinContent(60,16742);
   hcal_h6->SetBinContent(61,15911);
   hcal_h6->SetBinContent(62,15513);
   hcal_h6->SetBinContent(63,15138);
   hcal_h6->SetBinContent(64,14667);
   hcal_h6->SetBinContent(65,14093);
   hcal_h6->SetBinContent(66,13639);
   hcal_h6->SetBinContent(67,13039);
   hcal_h6->SetBinContent(68,12674);
   hcal_h6->SetBinContent(69,12183);
   hcal_h6->SetBinContent(70,12044);
   hcal_h6->SetBinContent(71,11686);
   hcal_h6->SetBinContent(72,11375);
   hcal_h6->SetBinContent(73,10979);
   hcal_h6->SetBinContent(74,10609);
   hcal_h6->SetBinContent(75,10162);
   hcal_h6->SetBinContent(76,10044);
   hcal_h6->SetBinContent(77,10001);
   hcal_h6->SetBinContent(78,9351);
   hcal_h6->SetBinContent(79,9246);
   hcal_h6->SetBinContent(80,8927);
   hcal_h6->SetBinContent(81,8730);
   hcal_h6->SetBinContent(82,8497);
   hcal_h6->SetBinContent(83,8366);
   hcal_h6->SetBinContent(84,7908);
   hcal_h6->SetBinContent(85,7810);
   hcal_h6->SetBinContent(86,7528);
   hcal_h6->SetBinContent(87,7311);
   hcal_h6->SetBinContent(88,7287);
   hcal_h6->SetBinContent(89,7036);
   hcal_h6->SetBinContent(90,6820);
   hcal_h6->SetBinContent(91,6610);
   hcal_h6->SetBinContent(92,6402);
   hcal_h6->SetBinContent(93,6157);
   hcal_h6->SetBinContent(94,6125);
   hcal_h6->SetBinContent(95,6030);
   hcal_h6->SetBinContent(96,5851);
   hcal_h6->SetBinContent(97,5688);
   hcal_h6->SetBinContent(98,5605);
   hcal_h6->SetBinContent(99,5411);
   hcal_h6->SetBinContent(100,5289);
   hcal_h6->SetBinContent(101,5184);
   hcal_h6->SetBinContent(102,4964);
   hcal_h6->SetBinContent(103,4906);
   hcal_h6->SetBinContent(104,4832);
   hcal_h6->SetBinContent(105,4666);
   hcal_h6->SetBinContent(106,4586);
   hcal_h6->SetBinContent(107,4460);
   hcal_h6->SetBinContent(108,4430);
   hcal_h6->SetBinContent(109,4212);
   hcal_h6->SetBinContent(110,4108);
   hcal_h6->SetBinContent(111,4155);
   hcal_h6->SetBinContent(112,3998);
   hcal_h6->SetBinContent(113,3888);
   hcal_h6->SetBinContent(114,3716);
   hcal_h6->SetBinContent(115,3765);
   hcal_h6->SetBinContent(116,3513);
   hcal_h6->SetBinContent(117,3468);
   hcal_h6->SetBinContent(118,3518);
   hcal_h6->SetBinContent(119,3381);
   hcal_h6->SetBinContent(120,3422);
   hcal_h6->SetBinContent(121,3213);
   hcal_h6->SetBinContent(122,3150);
   hcal_h6->SetBinContent(123,3036);
   hcal_h6->SetBinContent(124,3014);
   hcal_h6->SetBinContent(125,3006);
   hcal_h6->SetBinContent(126,2993);
   hcal_h6->SetBinContent(127,2758);
   hcal_h6->SetBinContent(128,2731);
   hcal_h6->SetBinContent(129,2757);
   hcal_h6->SetBinContent(130,2695);
   hcal_h6->SetBinContent(131,2641);
   hcal_h6->SetBinContent(132,2582);
   hcal_h6->SetBinContent(133,2601);
   hcal_h6->SetBinContent(134,2501);
   hcal_h6->SetBinContent(135,2449);
   hcal_h6->SetBinContent(136,2375);
   hcal_h6->SetBinContent(137,2330);
   hcal_h6->SetBinContent(138,2318);
   hcal_h6->SetBinContent(139,2262);
   hcal_h6->SetBinContent(140,2268);
   hcal_h6->SetBinContent(141,2265);
   hcal_h6->SetBinContent(142,2206);
   hcal_h6->SetBinContent(143,2111);
   hcal_h6->SetBinContent(144,2067);
   hcal_h6->SetBinContent(145,2042);
   hcal_h6->SetBinContent(146,2021);
   hcal_h6->SetBinContent(147,1964);
   hcal_h6->SetBinContent(148,1907);
   hcal_h6->SetBinContent(149,1847);
   hcal_h6->SetBinContent(150,1869);
   hcal_h6->SetBinContent(151,1886);
   hcal_h6->SetBinContent(152,1727);
   hcal_h6->SetBinContent(153,1723);
   hcal_h6->SetBinContent(154,1676);
   hcal_h6->SetBinContent(155,1687);
   hcal_h6->SetBinContent(156,1669);
   hcal_h6->SetBinContent(157,1672);
   hcal_h6->SetBinContent(158,1601);
   hcal_h6->SetBinContent(159,1607);
   hcal_h6->SetBinContent(160,1554);
   hcal_h6->SetBinContent(161,1549);
   hcal_h6->SetBinContent(162,1508);
   hcal_h6->SetBinContent(163,1494);
   hcal_h6->SetBinContent(164,1466);
   hcal_h6->SetBinContent(165,1436);
   hcal_h6->SetBinContent(166,1372);
   hcal_h6->SetBinContent(167,1385);
   hcal_h6->SetBinContent(168,1316);
   hcal_h6->SetBinContent(169,1417);
   hcal_h6->SetBinContent(170,1363);
   hcal_h6->SetBinContent(171,1338);
   hcal_h6->SetBinContent(172,1250);
   hcal_h6->SetBinContent(173,1261);
   hcal_h6->SetBinContent(174,1238);
   hcal_h6->SetBinContent(175,1275);
   hcal_h6->SetBinContent(176,1201);
   hcal_h6->SetBinContent(177,1220);
   hcal_h6->SetBinContent(178,1165);
   hcal_h6->SetBinContent(179,1128);
   hcal_h6->SetBinContent(180,1149);
   hcal_h6->SetBinContent(181,1123);
   hcal_h6->SetBinContent(182,1039);
   hcal_h6->SetBinContent(183,1096);
   hcal_h6->SetBinContent(184,1077);
   hcal_h6->SetBinContent(185,1065);
   hcal_h6->SetBinContent(186,1005);
   hcal_h6->SetBinContent(187,1039);
   hcal_h6->SetBinContent(188,977);
   hcal_h6->SetBinContent(189,1011);
   hcal_h6->SetBinContent(190,949);
   hcal_h6->SetBinContent(191,989);
   hcal_h6->SetBinContent(192,932);
   hcal_h6->SetBinContent(193,927);
   hcal_h6->SetBinContent(194,952);
   hcal_h6->SetBinContent(195,894);
   hcal_h6->SetBinContent(196,957);
   hcal_h6->SetBinContent(197,886);
   hcal_h6->SetBinContent(198,843);
   hcal_h6->SetBinContent(199,910);
   hcal_h6->SetBinContent(200,859);
   hcal_h6->SetBinContent(201,795);
   hcal_h6->SetBinContent(202,828);
   hcal_h6->SetBinContent(203,809);
   hcal_h6->SetBinContent(204,850);
   hcal_h6->SetBinContent(205,840);
   hcal_h6->SetBinContent(206,764);
   hcal_h6->SetBinContent(207,759);
   hcal_h6->SetBinContent(208,793);
   hcal_h6->SetBinContent(209,740);
   hcal_h6->SetBinContent(210,736);
   hcal_h6->SetBinContent(211,752);
   hcal_h6->SetBinContent(212,783);
   hcal_h6->SetBinContent(213,731);
   hcal_h6->SetBinContent(214,656);
   hcal_h6->SetBinContent(215,685);
   hcal_h6->SetBinContent(216,724);
   hcal_h6->SetBinContent(217,622);
   hcal_h6->SetBinContent(218,678);
   hcal_h6->SetBinContent(219,594);
   hcal_h6->SetBinContent(220,614);
   hcal_h6->SetBinContent(221,667);
   hcal_h6->SetBinContent(222,620);
   hcal_h6->SetBinContent(223,591);
   hcal_h6->SetBinContent(224,606);
   hcal_h6->SetBinContent(225,581);
   hcal_h6->SetBinContent(226,588);
   hcal_h6->SetBinContent(227,619);
   hcal_h6->SetBinContent(228,573);
   hcal_h6->SetBinContent(229,572);
   hcal_h6->SetBinContent(230,571);
   hcal_h6->SetBinContent(231,565);
   hcal_h6->SetBinContent(232,563);
   hcal_h6->SetBinContent(233,538);
   hcal_h6->SetBinContent(234,531);
   hcal_h6->SetBinContent(235,530);
   hcal_h6->SetBinContent(236,488);
   hcal_h6->SetBinContent(237,524);
   hcal_h6->SetBinContent(238,501);
   hcal_h6->SetBinContent(239,491);
   hcal_h6->SetBinContent(240,484);
   hcal_h6->SetBinContent(241,487);
   hcal_h6->SetBinContent(242,456);
   hcal_h6->SetBinContent(243,433);
   hcal_h6->SetBinContent(244,450);
   hcal_h6->SetBinContent(245,459);
   hcal_h6->SetBinContent(246,475);
   hcal_h6->SetBinContent(247,493);
   hcal_h6->SetBinContent(248,447);
   hcal_h6->SetBinContent(249,430);
   hcal_h6->SetBinContent(250,446);
   hcal_h6->SetBinContent(251,429);
   hcal_h6->SetBinContent(252,422);
   hcal_h6->SetBinContent(253,394);
   hcal_h6->SetBinContent(254,389);
   hcal_h6->SetBinContent(255,405);
   hcal_h6->SetBinContent(256,375);
   hcal_h6->SetBinContent(257,399);
   hcal_h6->SetBinContent(258,411);
   hcal_h6->SetBinContent(259,390);
   hcal_h6->SetBinContent(260,385);
   hcal_h6->SetBinContent(261,415);
   hcal_h6->SetBinContent(262,377);
   hcal_h6->SetBinContent(263,365);
   hcal_h6->SetBinContent(264,362);
   hcal_h6->SetBinContent(265,374);
   hcal_h6->SetBinContent(266,362);
   hcal_h6->SetBinContent(267,352);
   hcal_h6->SetBinContent(268,347);
   hcal_h6->SetBinContent(269,353);
   hcal_h6->SetBinContent(270,358);
   hcal_h6->SetBinContent(271,312);
   hcal_h6->SetBinContent(272,331);
   hcal_h6->SetBinContent(273,306);
   hcal_h6->SetBinContent(274,307);
   hcal_h6->SetBinContent(275,314);
   hcal_h6->SetBinContent(276,324);
   hcal_h6->SetBinContent(277,319);
   hcal_h6->SetBinContent(278,319);
   hcal_h6->SetBinContent(279,325);
   hcal_h6->SetBinContent(280,264);
   hcal_h6->SetBinContent(281,281);
   hcal_h6->SetBinContent(282,283);
   hcal_h6->SetBinContent(283,300);
   hcal_h6->SetBinContent(284,320);
   hcal_h6->SetBinContent(285,301);
   hcal_h6->SetBinContent(286,277);
   hcal_h6->SetBinContent(287,301);
   hcal_h6->SetBinContent(288,264);
   hcal_h6->SetBinContent(289,255);
   hcal_h6->SetBinContent(290,281);
   hcal_h6->SetBinContent(291,275);
   hcal_h6->SetBinContent(292,277);
   hcal_h6->SetBinContent(293,247);
   hcal_h6->SetBinContent(294,275);
   hcal_h6->SetBinContent(295,243);
   hcal_h6->SetBinContent(296,244);
   hcal_h6->SetBinContent(297,234);
   hcal_h6->SetBinContent(298,275);
   hcal_h6->SetBinContent(299,242);
   hcal_h6->SetBinContent(300,248);
   hcal_h6->SetBinContent(301,218);
   hcal_h6->SetBinContent(302,228);
   hcal_h6->SetBinContent(303,234);
   hcal_h6->SetBinContent(304,223);
   hcal_h6->SetBinContent(305,213);
   hcal_h6->SetBinContent(306,212);
   hcal_h6->SetBinContent(307,218);
   hcal_h6->SetBinContent(308,211);
   hcal_h6->SetBinContent(309,206);
   hcal_h6->SetBinContent(310,210);
   hcal_h6->SetBinContent(311,236);
   hcal_h6->SetBinContent(312,175);
   hcal_h6->SetBinContent(313,206);
   hcal_h6->SetBinContent(314,181);
   hcal_h6->SetBinContent(315,198);
   hcal_h6->SetBinContent(316,203);
   hcal_h6->SetBinContent(317,195);
   hcal_h6->SetBinContent(318,223);
   hcal_h6->SetBinContent(319,200);
   hcal_h6->SetBinContent(320,179);
   hcal_h6->SetBinContent(321,211);
   hcal_h6->SetBinContent(322,188);
   hcal_h6->SetBinContent(323,197);
   hcal_h6->SetBinContent(324,195);
   hcal_h6->SetBinContent(325,176);
   hcal_h6->SetBinContent(326,178);
   hcal_h6->SetBinContent(327,171);
   hcal_h6->SetBinContent(328,168);
   hcal_h6->SetBinContent(329,152);
   hcal_h6->SetBinContent(330,163);
   hcal_h6->SetBinContent(331,162);
   hcal_h6->SetBinContent(332,157);
   hcal_h6->SetBinContent(333,148);
   hcal_h6->SetBinContent(334,165);
   hcal_h6->SetBinContent(335,164);
   hcal_h6->SetBinContent(336,134);
   hcal_h6->SetBinContent(337,161);
   hcal_h6->SetBinContent(338,170);
   hcal_h6->SetBinContent(339,169);
   hcal_h6->SetBinContent(340,154);
   hcal_h6->SetBinContent(341,176);
   hcal_h6->SetBinContent(342,165);
   hcal_h6->SetBinContent(343,142);
   hcal_h6->SetBinContent(344,162);
   hcal_h6->SetBinContent(345,160);
   hcal_h6->SetBinContent(346,142);
   hcal_h6->SetBinContent(347,133);
   hcal_h6->SetBinContent(348,147);
   hcal_h6->SetBinContent(349,148);
   hcal_h6->SetBinContent(350,149);
   hcal_h6->SetBinContent(351,118);
   hcal_h6->SetBinContent(352,147);
   hcal_h6->SetBinContent(353,127);
   hcal_h6->SetBinContent(354,159);
   hcal_h6->SetBinContent(355,156);
   hcal_h6->SetBinContent(356,141);
   hcal_h6->SetBinContent(357,147);
   hcal_h6->SetBinContent(358,136);
   hcal_h6->SetBinContent(359,131);
   hcal_h6->SetBinContent(360,106);
   hcal_h6->SetBinContent(361,136);
   hcal_h6->SetBinContent(362,148);
   hcal_h6->SetBinContent(363,120);
   hcal_h6->SetBinContent(364,107);
   hcal_h6->SetBinContent(365,107);
   hcal_h6->SetBinContent(366,118);
   hcal_h6->SetBinContent(367,125);
   hcal_h6->SetBinContent(368,125);
   hcal_h6->SetBinContent(369,119);
   hcal_h6->SetBinContent(370,110);
   hcal_h6->SetBinContent(371,108);
   hcal_h6->SetBinContent(372,125);
   hcal_h6->SetBinContent(373,118);
   hcal_h6->SetBinContent(374,106);
   hcal_h6->SetBinContent(375,112);
   hcal_h6->SetBinContent(376,103);
   hcal_h6->SetBinContent(377,125);
   hcal_h6->SetBinContent(378,122);
   hcal_h6->SetBinContent(379,113);
   hcal_h6->SetBinContent(380,109);
   hcal_h6->SetBinContent(381,102);
   hcal_h6->SetBinContent(382,85);
   hcal_h6->SetBinContent(383,87);
   hcal_h6->SetBinContent(384,88);
   hcal_h6->SetBinContent(385,107);
   hcal_h6->SetBinContent(386,100);
   hcal_h6->SetBinContent(387,92);
   hcal_h6->SetBinContent(388,104);
   hcal_h6->SetBinContent(389,91);
   hcal_h6->SetBinContent(390,95);
   hcal_h6->SetBinContent(391,101);
   hcal_h6->SetBinContent(392,99);
   hcal_h6->SetBinContent(393,109);
   hcal_h6->SetBinContent(394,87);
   hcal_h6->SetBinContent(395,94);
   hcal_h6->SetBinContent(396,95);
   hcal_h6->SetBinContent(397,95);
   hcal_h6->SetBinContent(398,93);
   hcal_h6->SetBinContent(399,83);
   hcal_h6->SetBinContent(400,75);
   hcal_h6->SetBinContent(401,85);
   hcal_h6->SetBinContent(402,79);
   hcal_h6->SetBinContent(403,60);
   hcal_h6->SetBinContent(404,88);
   hcal_h6->SetBinContent(405,89);
   hcal_h6->SetBinContent(406,80);
   hcal_h6->SetBinContent(407,80);
   hcal_h6->SetBinContent(408,75);
   hcal_h6->SetBinContent(409,68);
   hcal_h6->SetBinContent(410,76);
   hcal_h6->SetBinContent(411,85);
   hcal_h6->SetBinContent(412,65);
   hcal_h6->SetBinContent(413,76);
   hcal_h6->SetBinContent(414,81);
   hcal_h6->SetBinContent(415,79);
   hcal_h6->SetBinContent(416,67);
   hcal_h6->SetBinContent(417,75);
   hcal_h6->SetBinContent(418,79);
   hcal_h6->SetBinContent(419,78);
   hcal_h6->SetBinContent(420,75);
   hcal_h6->SetBinContent(421,68);
   hcal_h6->SetBinContent(422,64);
   hcal_h6->SetBinContent(423,63);
   hcal_h6->SetBinContent(424,82);
   hcal_h6->SetBinContent(425,60);
   hcal_h6->SetBinContent(426,71);
   hcal_h6->SetBinContent(427,77);
   hcal_h6->SetBinContent(428,77);
   hcal_h6->SetBinContent(429,73);
   hcal_h6->SetBinContent(430,62);
   hcal_h6->SetBinContent(431,67);
   hcal_h6->SetBinContent(432,53);
   hcal_h6->SetBinContent(433,70);
   hcal_h6->SetBinContent(434,55);
   hcal_h6->SetBinContent(435,66);
   hcal_h6->SetBinContent(436,68);
   hcal_h6->SetBinContent(437,60);
   hcal_h6->SetBinContent(438,49);
   hcal_h6->SetBinContent(439,71);
   hcal_h6->SetBinContent(440,63);
   hcal_h6->SetBinContent(441,62);
   hcal_h6->SetBinContent(442,72);
   hcal_h6->SetBinContent(443,54);
   hcal_h6->SetBinContent(444,70);
   hcal_h6->SetBinContent(445,45);
   hcal_h6->SetBinContent(446,57);
   hcal_h6->SetBinContent(447,57);
   hcal_h6->SetBinContent(448,71);
   hcal_h6->SetBinContent(449,48);
   hcal_h6->SetBinContent(450,38);
   hcal_h6->SetBinContent(451,53);
   hcal_h6->SetBinContent(452,55);
   hcal_h6->SetBinContent(453,66);
   hcal_h6->SetBinContent(454,54);
   hcal_h6->SetBinContent(455,46);
   hcal_h6->SetBinContent(456,43);
   hcal_h6->SetBinContent(457,71);
   hcal_h6->SetBinContent(458,59);
   hcal_h6->SetBinContent(459,52);
   hcal_h6->SetBinContent(460,46);
   hcal_h6->SetBinContent(461,43);
   hcal_h6->SetBinContent(462,50);
   hcal_h6->SetBinContent(463,43);
   hcal_h6->SetBinContent(464,56);
   hcal_h6->SetBinContent(465,48);
   hcal_h6->SetBinContent(466,32);
   hcal_h6->SetBinContent(467,47);
   hcal_h6->SetBinContent(468,44);
   hcal_h6->SetBinContent(469,47);
   hcal_h6->SetBinContent(470,40);
   hcal_h6->SetBinContent(471,38);
   hcal_h6->SetBinContent(472,39);
   hcal_h6->SetBinContent(473,52);
   hcal_h6->SetBinContent(474,42);
   hcal_h6->SetBinContent(475,59);
   hcal_h6->SetBinContent(476,48);
   hcal_h6->SetBinContent(477,37);
   hcal_h6->SetBinContent(478,50);
   hcal_h6->SetBinContent(479,46);
   hcal_h6->SetBinContent(480,29);
   hcal_h6->SetBinContent(481,39);
   hcal_h6->SetBinContent(482,37);
   hcal_h6->SetBinContent(483,31);
   hcal_h6->SetBinContent(484,44);
   hcal_h6->SetBinContent(485,35);
   hcal_h6->SetBinContent(486,49);
   hcal_h6->SetBinContent(487,36);
   hcal_h6->SetBinContent(488,44);
   hcal_h6->SetBinContent(489,37);
   hcal_h6->SetBinContent(490,38);
   hcal_h6->SetBinContent(491,40);
   hcal_h6->SetBinContent(492,45);
   hcal_h6->SetBinContent(493,39);
   hcal_h6->SetBinContent(494,39);
   hcal_h6->SetBinContent(495,41);
   hcal_h6->SetBinContent(496,36);
   hcal_h6->SetBinContent(497,41);
   hcal_h6->SetBinContent(498,37);
   hcal_h6->SetBinContent(499,36);
   hcal_h6->SetBinContent(500,34);
   hcal_h6->SetBinContent(501,38);
   hcal_h6->SetBinContent(502,30);
   hcal_h6->SetBinContent(503,36);
   hcal_h6->SetBinContent(504,31);
   hcal_h6->SetBinContent(505,22);
   hcal_h6->SetBinContent(506,28);
   hcal_h6->SetBinContent(507,28);
   hcal_h6->SetBinContent(508,38);
   hcal_h6->SetBinContent(509,28);
   hcal_h6->SetBinContent(510,34);
   hcal_h6->SetBinContent(511,21);
   hcal_h6->SetBinContent(512,32);
   hcal_h6->SetBinContent(513,32);
   hcal_h6->SetBinContent(514,28);
   hcal_h6->SetBinContent(515,28);
   hcal_h6->SetBinContent(516,36);
   hcal_h6->SetBinContent(517,27);
   hcal_h6->SetBinContent(518,29);
   hcal_h6->SetBinContent(519,31);
   hcal_h6->SetBinContent(520,29);
   hcal_h6->SetBinContent(521,26);
   hcal_h6->SetBinContent(522,18);
   hcal_h6->SetBinContent(523,23);
   hcal_h6->SetBinContent(524,30);
   hcal_h6->SetBinContent(525,39);
   hcal_h6->SetBinContent(526,21);
   hcal_h6->SetBinContent(527,29);
   hcal_h6->SetBinContent(528,36);
   hcal_h6->SetBinContent(529,20);
   hcal_h6->SetBinContent(530,33);
   hcal_h6->SetBinContent(531,31);
   hcal_h6->SetBinContent(532,27);
   hcal_h6->SetBinContent(533,27);
   hcal_h6->SetBinContent(534,18);
   hcal_h6->SetBinContent(535,15);
   hcal_h6->SetBinContent(536,29);
   hcal_h6->SetBinContent(537,38);
   hcal_h6->SetBinContent(538,23);
   hcal_h6->SetBinContent(539,24);
   hcal_h6->SetBinContent(540,25);
   hcal_h6->SetBinContent(541,29);
   hcal_h6->SetBinContent(542,29);
   hcal_h6->SetBinContent(543,14);
   hcal_h6->SetBinContent(544,19);
   hcal_h6->SetBinContent(545,15);
   hcal_h6->SetBinContent(546,22);
   hcal_h6->SetBinContent(547,33);
   hcal_h6->SetBinContent(548,33);
   hcal_h6->SetBinContent(549,16);
   hcal_h6->SetBinContent(550,20);
   hcal_h6->SetBinContent(551,29);
   hcal_h6->SetBinContent(552,20);
   hcal_h6->SetBinContent(553,22);
   hcal_h6->SetBinContent(554,25);
   hcal_h6->SetBinContent(555,10);
   hcal_h6->SetBinContent(556,18);
   hcal_h6->SetBinContent(557,15);
   hcal_h6->SetBinContent(558,21);
   hcal_h6->SetBinContent(559,16);
   hcal_h6->SetBinContent(560,14);
   hcal_h6->SetBinContent(561,18);
   hcal_h6->SetBinContent(562,21);
   hcal_h6->SetBinContent(563,14);
   hcal_h6->SetBinContent(564,19);
   hcal_h6->SetBinContent(565,23);
   hcal_h6->SetBinContent(566,22);
   hcal_h6->SetBinContent(567,27);
   hcal_h6->SetBinContent(568,25);
   hcal_h6->SetBinContent(569,21);
   hcal_h6->SetBinContent(570,22);
   hcal_h6->SetBinContent(571,19);
   hcal_h6->SetBinContent(572,12);
   hcal_h6->SetBinContent(573,10);
   hcal_h6->SetBinContent(574,20);
   hcal_h6->SetBinContent(575,18);
   hcal_h6->SetBinContent(576,14);
   hcal_h6->SetBinContent(577,11);
   hcal_h6->SetBinContent(578,17);
   hcal_h6->SetBinContent(579,16);
   hcal_h6->SetBinContent(580,16);
   hcal_h6->SetBinContent(581,17);
   hcal_h6->SetBinContent(582,18);
   hcal_h6->SetBinContent(583,15);
   hcal_h6->SetBinContent(584,22);
   hcal_h6->SetBinContent(585,17);
   hcal_h6->SetBinContent(586,23);
   hcal_h6->SetBinContent(587,20);
   hcal_h6->SetBinContent(588,11);
   hcal_h6->SetBinContent(589,8);
   hcal_h6->SetBinContent(590,8);
   hcal_h6->SetBinContent(591,19);
   hcal_h6->SetBinContent(592,24);
   hcal_h6->SetBinContent(593,13);
   hcal_h6->SetBinContent(594,16);
   hcal_h6->SetBinContent(595,14);
   hcal_h6->SetBinContent(596,18);
   hcal_h6->SetBinContent(597,23);
   hcal_h6->SetBinContent(598,16);
   hcal_h6->SetBinContent(599,9);
   hcal_h6->SetBinContent(600,11);
   hcal_h6->SetBinContent(601,15);
   hcal_h6->SetBinContent(602,17);
   hcal_h6->SetBinContent(603,16);
   hcal_h6->SetBinContent(604,13);
   hcal_h6->SetBinContent(605,12);
   hcal_h6->SetBinContent(606,12);
   hcal_h6->SetBinContent(607,10);
   hcal_h6->SetBinContent(608,10);
   hcal_h6->SetBinContent(609,9);
   hcal_h6->SetBinContent(610,10);
   hcal_h6->SetBinContent(611,18);
   hcal_h6->SetBinContent(612,8);
   hcal_h6->SetBinContent(613,6);
   hcal_h6->SetBinContent(614,9);
   hcal_h6->SetBinContent(615,6);
   hcal_h6->SetBinContent(616,7);
   hcal_h6->SetBinContent(617,17);
   hcal_h6->SetBinContent(618,12);
   hcal_h6->SetBinContent(619,11);
   hcal_h6->SetBinContent(620,10);
   hcal_h6->SetBinContent(621,9);
   hcal_h6->SetBinContent(622,13);
   hcal_h6->SetBinContent(623,8);
   hcal_h6->SetBinContent(624,11);
   hcal_h6->SetBinContent(625,5);
   hcal_h6->SetBinContent(626,7);
   hcal_h6->SetBinContent(627,8);
   hcal_h6->SetBinContent(628,9);
   hcal_h6->SetBinContent(629,10);
   hcal_h6->SetBinContent(630,8);
   hcal_h6->SetBinContent(631,7);
   hcal_h6->SetBinContent(632,8);
   hcal_h6->SetBinContent(633,11);
   hcal_h6->SetBinContent(634,5);
   hcal_h6->SetBinContent(635,5);
   hcal_h6->SetBinContent(636,10);
   hcal_h6->SetBinContent(637,8);
   hcal_h6->SetBinContent(638,12);
   hcal_h6->SetBinContent(639,5);
   hcal_h6->SetBinContent(640,8);
   hcal_h6->SetBinContent(641,12);
   hcal_h6->SetBinContent(642,6);
   hcal_h6->SetBinContent(643,13);
   hcal_h6->SetBinContent(644,10);
   hcal_h6->SetBinContent(645,8);
   hcal_h6->SetBinContent(646,8);
   hcal_h6->SetBinContent(647,12);
   hcal_h6->SetBinContent(648,7);
   hcal_h6->SetBinContent(649,9);
   hcal_h6->SetBinContent(650,7);
   hcal_h6->SetBinContent(651,17);
   hcal_h6->SetBinContent(652,7);
   hcal_h6->SetBinContent(653,9);
   hcal_h6->SetBinContent(654,6);
   hcal_h6->SetBinContent(655,7);
   hcal_h6->SetBinContent(656,7);
   hcal_h6->SetBinContent(657,8);
   hcal_h6->SetBinContent(658,13);
   hcal_h6->SetBinContent(659,7);
   hcal_h6->SetBinContent(660,7);
   hcal_h6->SetBinContent(661,8);
   hcal_h6->SetBinContent(662,8);
   hcal_h6->SetBinContent(663,5);
   hcal_h6->SetBinContent(664,9);
   hcal_h6->SetBinContent(665,4);
   hcal_h6->SetBinContent(666,8);
   hcal_h6->SetBinContent(667,5);
   hcal_h6->SetBinContent(668,10);
   hcal_h6->SetBinContent(669,4);
   hcal_h6->SetBinContent(670,3);
   hcal_h6->SetBinContent(671,5);
   hcal_h6->SetBinContent(672,8);
   hcal_h6->SetBinContent(673,3);
   hcal_h6->SetBinContent(674,11);
   hcal_h6->SetBinContent(675,3);
   hcal_h6->SetBinContent(676,9);
   hcal_h6->SetBinContent(677,6);
   hcal_h6->SetBinContent(678,7);
   hcal_h6->SetBinContent(679,8);
   hcal_h6->SetBinContent(680,2);
   hcal_h6->SetBinContent(681,5);
   hcal_h6->SetBinContent(682,7);
   hcal_h6->SetBinContent(683,7);
   hcal_h6->SetBinContent(684,3);
   hcal_h6->SetBinContent(685,6);
   hcal_h6->SetBinContent(686,1);
   hcal_h6->SetBinContent(687,9);
   hcal_h6->SetBinContent(688,7);
   hcal_h6->SetBinContent(689,6);
   hcal_h6->SetBinContent(690,11);
   hcal_h6->SetBinContent(691,2);
   hcal_h6->SetBinContent(692,3);
   hcal_h6->SetBinContent(693,6);
   hcal_h6->SetBinContent(694,3);
   hcal_h6->SetBinContent(695,2);
   hcal_h6->SetBinContent(696,3);
   hcal_h6->SetBinContent(697,3);
   hcal_h6->SetBinContent(698,3);
   hcal_h6->SetBinContent(699,3);
   hcal_h6->SetBinContent(700,1);
   hcal_h6->SetBinContent(701,4);
   hcal_h6->SetBinContent(702,3);
   hcal_h6->SetBinContent(703,6);
   hcal_h6->SetBinContent(704,3);
   hcal_h6->SetBinContent(705,6);
   hcal_h6->SetBinContent(706,3);
   hcal_h6->SetBinContent(707,3);
   hcal_h6->SetBinContent(708,6);
   hcal_h6->SetBinContent(709,5);
   hcal_h6->SetBinContent(710,3);
   hcal_h6->SetBinContent(711,4);
   hcal_h6->SetBinContent(712,5);
   hcal_h6->SetBinContent(713,6);
   hcal_h6->SetBinContent(714,6);
   hcal_h6->SetBinContent(715,4);
   hcal_h6->SetBinContent(716,3);
   hcal_h6->SetBinContent(717,2);
   hcal_h6->SetBinContent(718,2);
   hcal_h6->SetBinContent(719,5);
   hcal_h6->SetBinContent(720,5);
   hcal_h6->SetBinContent(721,3);
   hcal_h6->SetBinContent(723,6);
   hcal_h6->SetBinContent(724,7);
   hcal_h6->SetBinContent(725,5);
   hcal_h6->SetBinContent(726,5);
   hcal_h6->SetBinContent(727,1);
   hcal_h6->SetBinContent(728,4);
   hcal_h6->SetBinContent(729,2);
   hcal_h6->SetBinContent(730,3);
   hcal_h6->SetBinContent(731,1);
   hcal_h6->SetBinContent(732,5);
   hcal_h6->SetBinContent(733,1);
   hcal_h6->SetBinContent(734,4);
   hcal_h6->SetBinContent(735,1);
   hcal_h6->SetBinContent(736,2);
   hcal_h6->SetBinContent(737,3);
   hcal_h6->SetBinContent(738,2);
   hcal_h6->SetBinContent(739,1);
   hcal_h6->SetBinContent(740,2);
   hcal_h6->SetBinContent(741,5);
   hcal_h6->SetBinContent(742,6);
   hcal_h6->SetBinContent(743,1);
   hcal_h6->SetBinContent(744,3);
   hcal_h6->SetBinContent(745,5);
   hcal_h6->SetBinContent(746,2);
   hcal_h6->SetBinContent(748,3);
   hcal_h6->SetBinContent(749,4);
   hcal_h6->SetBinContent(750,3);
   hcal_h6->SetBinContent(751,3);
   hcal_h6->SetBinContent(752,6);
   hcal_h6->SetBinContent(753,2);
   hcal_h6->SetBinContent(754,3);
   hcal_h6->SetBinContent(755,4);
   hcal_h6->SetBinContent(756,2);
   hcal_h6->SetBinContent(757,3);
   hcal_h6->SetBinContent(758,4);
   hcal_h6->SetBinContent(759,4);
   hcal_h6->SetBinContent(760,3);
   hcal_h6->SetBinContent(761,2);
   hcal_h6->SetBinContent(762,1);
   hcal_h6->SetBinContent(764,3);
   hcal_h6->SetBinContent(765,3);
   hcal_h6->SetBinContent(767,3);
   hcal_h6->SetBinContent(768,3);
   hcal_h6->SetBinContent(769,5);
   hcal_h6->SetBinContent(770,2);
   hcal_h6->SetBinContent(771,3);
   hcal_h6->SetBinContent(772,2);
   hcal_h6->SetBinContent(773,1);
   hcal_h6->SetBinContent(775,1);
   hcal_h6->SetBinContent(776,2);
   hcal_h6->SetBinContent(777,3);
   hcal_h6->SetBinContent(778,3);
   hcal_h6->SetBinContent(779,2);
   hcal_h6->SetBinContent(782,2);
   hcal_h6->SetBinContent(783,2);
   hcal_h6->SetBinContent(784,4);
   hcal_h6->SetBinContent(785,1);
   hcal_h6->SetBinContent(786,3);
   hcal_h6->SetBinContent(787,4);
   hcal_h6->SetBinContent(789,2);
   hcal_h6->SetBinContent(792,9);
   hcal_h6->SetBinContent(793,2);
   hcal_h6->SetBinContent(794,1);
   hcal_h6->SetBinContent(795,2);
   hcal_h6->SetBinContent(796,1);
   hcal_h6->SetBinContent(800,2);
   hcal_h6->SetBinContent(801,2);
   hcal_h6->SetBinContent(803,2);
   hcal_h6->SetBinContent(805,1);
   hcal_h6->SetBinContent(806,2);
   hcal_h6->SetBinContent(807,2);
   hcal_h6->SetBinContent(808,2);
   hcal_h6->SetBinContent(809,1);
   hcal_h6->SetBinContent(810,1);
   hcal_h6->SetBinContent(811,1);
   hcal_h6->SetBinContent(813,2);
   hcal_h6->SetBinContent(814,3);
   hcal_h6->SetBinContent(815,1);
   hcal_h6->SetBinContent(817,2);
   hcal_h6->SetBinContent(818,1);
   hcal_h6->SetBinContent(820,1);
   hcal_h6->SetBinContent(821,2);
   hcal_h6->SetBinContent(822,2);
   hcal_h6->SetBinContent(823,2);
   hcal_h6->SetBinContent(824,2);
   hcal_h6->SetBinContent(826,1);
   hcal_h6->SetBinContent(828,1);
   hcal_h6->SetBinContent(829,1);
   hcal_h6->SetBinContent(831,3);
   hcal_h6->SetBinContent(832,4);
   hcal_h6->SetBinContent(833,1);
   hcal_h6->SetBinContent(834,1);
   hcal_h6->SetBinContent(835,2);
   hcal_h6->SetBinContent(836,4);
   hcal_h6->SetBinContent(839,1);
   hcal_h6->SetBinContent(841,1);
   hcal_h6->SetBinContent(843,2);
   hcal_h6->SetBinContent(844,1);
   hcal_h6->SetBinContent(845,1);
   hcal_h6->SetBinContent(847,1);
   hcal_h6->SetBinContent(848,1);
   hcal_h6->SetBinContent(849,2);
   hcal_h6->SetBinContent(850,1);
   hcal_h6->SetBinContent(853,2);
   hcal_h6->SetBinContent(854,1);
   hcal_h6->SetBinContent(855,1);
   hcal_h6->SetBinContent(856,1);
   hcal_h6->SetBinContent(858,2);
   hcal_h6->SetBinContent(862,1);
   hcal_h6->SetBinContent(863,1);
   hcal_h6->SetBinContent(864,1);
   hcal_h6->SetBinContent(865,1);
   hcal_h6->SetBinContent(867,2);
   hcal_h6->SetBinContent(870,2);
   hcal_h6->SetBinContent(875,1);
   hcal_h6->SetBinContent(876,2);
   hcal_h6->SetBinContent(878,1);
   hcal_h6->SetBinContent(879,1);
   hcal_h6->SetBinContent(880,2);
   hcal_h6->SetBinContent(883,2);
   hcal_h6->SetBinContent(887,2);
   hcal_h6->SetBinContent(889,1);
   hcal_h6->SetBinContent(890,1);
   hcal_h6->SetBinContent(893,1);
   hcal_h6->SetBinContent(896,1);
   hcal_h6->SetBinContent(898,1);
   hcal_h6->SetBinContent(900,2);
   hcal_h6->SetBinContent(902,1);
   hcal_h6->SetBinContent(904,1);
   hcal_h6->SetBinContent(906,1);
   hcal_h6->SetBinContent(909,1);
   hcal_h6->SetBinContent(922,2);
   hcal_h6->SetBinContent(929,1);
   hcal_h6->SetBinContent(931,1);
   hcal_h6->SetBinContent(932,1);
   hcal_h6->SetBinContent(934,1);
   hcal_h6->SetBinContent(937,1);
   hcal_h6->SetBinContent(941,1);
   hcal_h6->SetBinContent(942,1);
   hcal_h6->SetBinContent(943,1);
   hcal_h6->SetBinContent(945,1);
   hcal_h6->SetBinContent(946,1);
   hcal_h6->SetBinContent(947,1);
   hcal_h6->SetBinContent(952,1);
   hcal_h6->SetBinContent(953,1);
   hcal_h6->SetBinContent(959,1);
   hcal_h6->SetBinContent(968,1);
   hcal_h6->SetBinContent(975,1);
   hcal_h6->SetBinContent(977,1);
   hcal_h6->SetBinContent(979,2);
   hcal_h6->SetBinContent(980,1);
   hcal_h6->SetBinContent(981,1);
   hcal_h6->SetBinContent(989,1);
   hcal_h6->SetBinContent(990,1);
   hcal_h6->SetBinContent(1005,1);
   hcal_h6->SetBinContent(1014,1);
   hcal_h6->SetBinContent(1024,1);
   hcal_h6->SetBinContent(1040,2);
   hcal_h6->SetBinContent(1053,1);
   hcal_h6->SetBinContent(1057,1);
   hcal_h6->SetBinContent(1081,1);
   hcal_h6->SetBinContent(1095,1);
   hcal_h6->SetBinContent(1098,1);
   hcal_h6->SetBinContent(1102,1);
   hcal_h6->SetBinContent(1109,1);
   hcal_h6->SetBinContent(1145,1);
   hcal_h6->SetBinContent(1217,1);
   hcal_h6->SetBinContent(1258,1);
   hcal_h6->SetMaximum(1.085992e+08);
   hcal_h6->SetEntries(1.405148e+07);
   hcal_h6->SetStats(0);

   ci = TColor::GetColor("#009999");
   hcal_h6->SetFillColor(ci);
   hcal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h6->GetXaxis()->SetRange(19,30);
   hcal_h6->GetXaxis()->SetLabelFont(42);
   hcal_h6->GetXaxis()->SetLabelSize(0.035);
   hcal_h6->GetXaxis()->SetTitleSize(0.035);
   hcal_h6->GetXaxis()->SetTitleFont(42);
   hcal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h6->GetYaxis()->SetLabelFont(42);
   hcal_h6->GetYaxis()->SetLabelSize(0.035);
   hcal_h6->GetYaxis()->SetTitleSize(0.035);
   hcal_h6->GetYaxis()->SetTitleFont(42);
   hcal_h6->GetZaxis()->SetLabelFont(42);
   hcal_h6->GetZaxis()->SetLabelSize(0.035);
   hcal_h6->GetZaxis()->SetTitleSize(0.035);
   hcal_h6->GetZaxis()->SetTitleFont(42);
   hcal_h6->Draw("hist same");
   
   TH1F *hcal_h6 = new TH1F("hcal_h6","",9000,0,2000);
   hcal_h6->SetBinContent(3,2171983);
   hcal_h6->SetBinContent(4,1593916);
   hcal_h6->SetBinContent(5,1178428);
   hcal_h6->SetBinContent(6,1004540);
   hcal_h6->SetBinContent(7,865848);
   hcal_h6->SetBinContent(8,733520);
   hcal_h6->SetBinContent(9,614707);
   hcal_h6->SetBinContent(10,515900);
   hcal_h6->SetBinContent(11,439795);
   hcal_h6->SetBinContent(12,379944);
   hcal_h6->SetBinContent(13,334912);
   hcal_h6->SetBinContent(14,295768);
   hcal_h6->SetBinContent(15,263177);
   hcal_h6->SetBinContent(16,234820);
   hcal_h6->SetBinContent(17,211523);
   hcal_h6->SetBinContent(18,190344);
   hcal_h6->SetBinContent(19,171670);
   hcal_h6->SetBinContent(20,154919);
   hcal_h6->SetBinContent(21,141179);
   hcal_h6->SetBinContent(22,129385);
   hcal_h6->SetBinContent(23,118445);
   hcal_h6->SetBinContent(24,109036);
   hcal_h6->SetBinContent(25,100510);
   hcal_h6->SetBinContent(26,92839);
   hcal_h6->SetBinContent(27,87032);
   hcal_h6->SetBinContent(28,80694);
   hcal_h6->SetBinContent(29,75973);
   hcal_h6->SetBinContent(30,71123);
   hcal_h6->SetBinContent(31,66693);
   hcal_h6->SetBinContent(32,62322);
   hcal_h6->SetBinContent(33,58786);
   hcal_h6->SetBinContent(34,55629);
   hcal_h6->SetBinContent(35,52348);
   hcal_h6->SetBinContent(36,49094);
   hcal_h6->SetBinContent(37,46761);
   hcal_h6->SetBinContent(38,44026);
   hcal_h6->SetBinContent(39,41776);
   hcal_h6->SetBinContent(40,39172);
   hcal_h6->SetBinContent(41,37457);
   hcal_h6->SetBinContent(42,35531);
   hcal_h6->SetBinContent(43,33925);
   hcal_h6->SetBinContent(44,31985);
   hcal_h6->SetBinContent(45,30703);
   hcal_h6->SetBinContent(46,29704);
   hcal_h6->SetBinContent(47,28349);
   hcal_h6->SetBinContent(48,26929);
   hcal_h6->SetBinContent(49,25665);
   hcal_h6->SetBinContent(50,24553);
   hcal_h6->SetBinContent(51,23459);
   hcal_h6->SetBinContent(52,22908);
   hcal_h6->SetBinContent(53,21831);
   hcal_h6->SetBinContent(54,21215);
   hcal_h6->SetBinContent(55,20213);
   hcal_h6->SetBinContent(56,19491);
   hcal_h6->SetBinContent(57,18687);
   hcal_h6->SetBinContent(58,18023);
   hcal_h6->SetBinContent(59,17294);
   hcal_h6->SetBinContent(60,16742);
   hcal_h6->SetBinContent(61,15911);
   hcal_h6->SetBinContent(62,15513);
   hcal_h6->SetBinContent(63,15138);
   hcal_h6->SetBinContent(64,14667);
   hcal_h6->SetBinContent(65,14093);
   hcal_h6->SetBinContent(66,13639);
   hcal_h6->SetBinContent(67,13039);
   hcal_h6->SetBinContent(68,12674);
   hcal_h6->SetBinContent(69,12183);
   hcal_h6->SetBinContent(70,12044);
   hcal_h6->SetBinContent(71,11686);
   hcal_h6->SetBinContent(72,11375);
   hcal_h6->SetBinContent(73,10979);
   hcal_h6->SetBinContent(74,10609);
   hcal_h6->SetBinContent(75,10162);
   hcal_h6->SetBinContent(76,10044);
   hcal_h6->SetBinContent(77,10001);
   hcal_h6->SetBinContent(78,9351);
   hcal_h6->SetBinContent(79,9246);
   hcal_h6->SetBinContent(80,8927);
   hcal_h6->SetBinContent(81,8730);
   hcal_h6->SetBinContent(82,8497);
   hcal_h6->SetBinContent(83,8366);
   hcal_h6->SetBinContent(84,7908);
   hcal_h6->SetBinContent(85,7810);
   hcal_h6->SetBinContent(86,7528);
   hcal_h6->SetBinContent(87,7311);
   hcal_h6->SetBinContent(88,7287);
   hcal_h6->SetBinContent(89,7036);
   hcal_h6->SetBinContent(90,6820);
   hcal_h6->SetBinContent(91,6610);
   hcal_h6->SetBinContent(92,6402);
   hcal_h6->SetBinContent(93,6157);
   hcal_h6->SetBinContent(94,6125);
   hcal_h6->SetBinContent(95,6030);
   hcal_h6->SetBinContent(96,5851);
   hcal_h6->SetBinContent(97,5688);
   hcal_h6->SetBinContent(98,5605);
   hcal_h6->SetBinContent(99,5411);
   hcal_h6->SetBinContent(100,5289);
   hcal_h6->SetBinContent(101,5184);
   hcal_h6->SetBinContent(102,4964);
   hcal_h6->SetBinContent(103,4906);
   hcal_h6->SetBinContent(104,4832);
   hcal_h6->SetBinContent(105,4666);
   hcal_h6->SetBinContent(106,4586);
   hcal_h6->SetBinContent(107,4460);
   hcal_h6->SetBinContent(108,4430);
   hcal_h6->SetBinContent(109,4212);
   hcal_h6->SetBinContent(110,4108);
   hcal_h6->SetBinContent(111,4155);
   hcal_h6->SetBinContent(112,3998);
   hcal_h6->SetBinContent(113,3888);
   hcal_h6->SetBinContent(114,3716);
   hcal_h6->SetBinContent(115,3765);
   hcal_h6->SetBinContent(116,3513);
   hcal_h6->SetBinContent(117,3468);
   hcal_h6->SetBinContent(118,3518);
   hcal_h6->SetBinContent(119,3381);
   hcal_h6->SetBinContent(120,3422);
   hcal_h6->SetBinContent(121,3213);
   hcal_h6->SetBinContent(122,3150);
   hcal_h6->SetBinContent(123,3036);
   hcal_h6->SetBinContent(124,3014);
   hcal_h6->SetBinContent(125,3006);
   hcal_h6->SetBinContent(126,2993);
   hcal_h6->SetBinContent(127,2758);
   hcal_h6->SetBinContent(128,2731);
   hcal_h6->SetBinContent(129,2757);
   hcal_h6->SetBinContent(130,2695);
   hcal_h6->SetBinContent(131,2641);
   hcal_h6->SetBinContent(132,2582);
   hcal_h6->SetBinContent(133,2601);
   hcal_h6->SetBinContent(134,2501);
   hcal_h6->SetBinContent(135,2449);
   hcal_h6->SetBinContent(136,2375);
   hcal_h6->SetBinContent(137,2330);
   hcal_h6->SetBinContent(138,2318);
   hcal_h6->SetBinContent(139,2262);
   hcal_h6->SetBinContent(140,2268);
   hcal_h6->SetBinContent(141,2265);
   hcal_h6->SetBinContent(142,2206);
   hcal_h6->SetBinContent(143,2111);
   hcal_h6->SetBinContent(144,2067);
   hcal_h6->SetBinContent(145,2042);
   hcal_h6->SetBinContent(146,2021);
   hcal_h6->SetBinContent(147,1964);
   hcal_h6->SetBinContent(148,1907);
   hcal_h6->SetBinContent(149,1847);
   hcal_h6->SetBinContent(150,1869);
   hcal_h6->SetBinContent(151,1886);
   hcal_h6->SetBinContent(152,1727);
   hcal_h6->SetBinContent(153,1723);
   hcal_h6->SetBinContent(154,1676);
   hcal_h6->SetBinContent(155,1687);
   hcal_h6->SetBinContent(156,1669);
   hcal_h6->SetBinContent(157,1672);
   hcal_h6->SetBinContent(158,1601);
   hcal_h6->SetBinContent(159,1607);
   hcal_h6->SetBinContent(160,1554);
   hcal_h6->SetBinContent(161,1549);
   hcal_h6->SetBinContent(162,1508);
   hcal_h6->SetBinContent(163,1494);
   hcal_h6->SetBinContent(164,1466);
   hcal_h6->SetBinContent(165,1436);
   hcal_h6->SetBinContent(166,1372);
   hcal_h6->SetBinContent(167,1385);
   hcal_h6->SetBinContent(168,1316);
   hcal_h6->SetBinContent(169,1417);
   hcal_h6->SetBinContent(170,1363);
   hcal_h6->SetBinContent(171,1338);
   hcal_h6->SetBinContent(172,1250);
   hcal_h6->SetBinContent(173,1261);
   hcal_h6->SetBinContent(174,1238);
   hcal_h6->SetBinContent(175,1275);
   hcal_h6->SetBinContent(176,1201);
   hcal_h6->SetBinContent(177,1220);
   hcal_h6->SetBinContent(178,1165);
   hcal_h6->SetBinContent(179,1128);
   hcal_h6->SetBinContent(180,1149);
   hcal_h6->SetBinContent(181,1123);
   hcal_h6->SetBinContent(182,1039);
   hcal_h6->SetBinContent(183,1096);
   hcal_h6->SetBinContent(184,1077);
   hcal_h6->SetBinContent(185,1065);
   hcal_h6->SetBinContent(186,1005);
   hcal_h6->SetBinContent(187,1039);
   hcal_h6->SetBinContent(188,977);
   hcal_h6->SetBinContent(189,1011);
   hcal_h6->SetBinContent(190,949);
   hcal_h6->SetBinContent(191,989);
   hcal_h6->SetBinContent(192,932);
   hcal_h6->SetBinContent(193,927);
   hcal_h6->SetBinContent(194,952);
   hcal_h6->SetBinContent(195,894);
   hcal_h6->SetBinContent(196,957);
   hcal_h6->SetBinContent(197,886);
   hcal_h6->SetBinContent(198,843);
   hcal_h6->SetBinContent(199,910);
   hcal_h6->SetBinContent(200,859);
   hcal_h6->SetBinContent(201,795);
   hcal_h6->SetBinContent(202,828);
   hcal_h6->SetBinContent(203,809);
   hcal_h6->SetBinContent(204,850);
   hcal_h6->SetBinContent(205,840);
   hcal_h6->SetBinContent(206,764);
   hcal_h6->SetBinContent(207,759);
   hcal_h6->SetBinContent(208,793);
   hcal_h6->SetBinContent(209,740);
   hcal_h6->SetBinContent(210,736);
   hcal_h6->SetBinContent(211,752);
   hcal_h6->SetBinContent(212,783);
   hcal_h6->SetBinContent(213,731);
   hcal_h6->SetBinContent(214,656);
   hcal_h6->SetBinContent(215,685);
   hcal_h6->SetBinContent(216,724);
   hcal_h6->SetBinContent(217,622);
   hcal_h6->SetBinContent(218,678);
   hcal_h6->SetBinContent(219,594);
   hcal_h6->SetBinContent(220,614);
   hcal_h6->SetBinContent(221,667);
   hcal_h6->SetBinContent(222,620);
   hcal_h6->SetBinContent(223,591);
   hcal_h6->SetBinContent(224,606);
   hcal_h6->SetBinContent(225,581);
   hcal_h6->SetBinContent(226,588);
   hcal_h6->SetBinContent(227,619);
   hcal_h6->SetBinContent(228,573);
   hcal_h6->SetBinContent(229,572);
   hcal_h6->SetBinContent(230,571);
   hcal_h6->SetBinContent(231,565);
   hcal_h6->SetBinContent(232,563);
   hcal_h6->SetBinContent(233,538);
   hcal_h6->SetBinContent(234,531);
   hcal_h6->SetBinContent(235,530);
   hcal_h6->SetBinContent(236,488);
   hcal_h6->SetBinContent(237,524);
   hcal_h6->SetBinContent(238,501);
   hcal_h6->SetBinContent(239,491);
   hcal_h6->SetBinContent(240,484);
   hcal_h6->SetBinContent(241,487);
   hcal_h6->SetBinContent(242,456);
   hcal_h6->SetBinContent(243,433);
   hcal_h6->SetBinContent(244,450);
   hcal_h6->SetBinContent(245,459);
   hcal_h6->SetBinContent(246,475);
   hcal_h6->SetBinContent(247,493);
   hcal_h6->SetBinContent(248,447);
   hcal_h6->SetBinContent(249,430);
   hcal_h6->SetBinContent(250,446);
   hcal_h6->SetBinContent(251,429);
   hcal_h6->SetBinContent(252,422);
   hcal_h6->SetBinContent(253,394);
   hcal_h6->SetBinContent(254,389);
   hcal_h6->SetBinContent(255,405);
   hcal_h6->SetBinContent(256,375);
   hcal_h6->SetBinContent(257,399);
   hcal_h6->SetBinContent(258,411);
   hcal_h6->SetBinContent(259,390);
   hcal_h6->SetBinContent(260,385);
   hcal_h6->SetBinContent(261,415);
   hcal_h6->SetBinContent(262,377);
   hcal_h6->SetBinContent(263,365);
   hcal_h6->SetBinContent(264,362);
   hcal_h6->SetBinContent(265,374);
   hcal_h6->SetBinContent(266,362);
   hcal_h6->SetBinContent(267,352);
   hcal_h6->SetBinContent(268,347);
   hcal_h6->SetBinContent(269,353);
   hcal_h6->SetBinContent(270,358);
   hcal_h6->SetBinContent(271,312);
   hcal_h6->SetBinContent(272,331);
   hcal_h6->SetBinContent(273,306);
   hcal_h6->SetBinContent(274,307);
   hcal_h6->SetBinContent(275,314);
   hcal_h6->SetBinContent(276,324);
   hcal_h6->SetBinContent(277,319);
   hcal_h6->SetBinContent(278,319);
   hcal_h6->SetBinContent(279,325);
   hcal_h6->SetBinContent(280,264);
   hcal_h6->SetBinContent(281,281);
   hcal_h6->SetBinContent(282,283);
   hcal_h6->SetBinContent(283,300);
   hcal_h6->SetBinContent(284,320);
   hcal_h6->SetBinContent(285,301);
   hcal_h6->SetBinContent(286,277);
   hcal_h6->SetBinContent(287,301);
   hcal_h6->SetBinContent(288,264);
   hcal_h6->SetBinContent(289,255);
   hcal_h6->SetBinContent(290,281);
   hcal_h6->SetBinContent(291,275);
   hcal_h6->SetBinContent(292,277);
   hcal_h6->SetBinContent(293,247);
   hcal_h6->SetBinContent(294,275);
   hcal_h6->SetBinContent(295,243);
   hcal_h6->SetBinContent(296,244);
   hcal_h6->SetBinContent(297,234);
   hcal_h6->SetBinContent(298,275);
   hcal_h6->SetBinContent(299,242);
   hcal_h6->SetBinContent(300,248);
   hcal_h6->SetBinContent(301,218);
   hcal_h6->SetBinContent(302,228);
   hcal_h6->SetBinContent(303,234);
   hcal_h6->SetBinContent(304,223);
   hcal_h6->SetBinContent(305,213);
   hcal_h6->SetBinContent(306,212);
   hcal_h6->SetBinContent(307,218);
   hcal_h6->SetBinContent(308,211);
   hcal_h6->SetBinContent(309,206);
   hcal_h6->SetBinContent(310,210);
   hcal_h6->SetBinContent(311,236);
   hcal_h6->SetBinContent(312,175);
   hcal_h6->SetBinContent(313,206);
   hcal_h6->SetBinContent(314,181);
   hcal_h6->SetBinContent(315,198);
   hcal_h6->SetBinContent(316,203);
   hcal_h6->SetBinContent(317,195);
   hcal_h6->SetBinContent(318,223);
   hcal_h6->SetBinContent(319,200);
   hcal_h6->SetBinContent(320,179);
   hcal_h6->SetBinContent(321,211);
   hcal_h6->SetBinContent(322,188);
   hcal_h6->SetBinContent(323,197);
   hcal_h6->SetBinContent(324,195);
   hcal_h6->SetBinContent(325,176);
   hcal_h6->SetBinContent(326,178);
   hcal_h6->SetBinContent(327,171);
   hcal_h6->SetBinContent(328,168);
   hcal_h6->SetBinContent(329,152);
   hcal_h6->SetBinContent(330,163);
   hcal_h6->SetBinContent(331,162);
   hcal_h6->SetBinContent(332,157);
   hcal_h6->SetBinContent(333,148);
   hcal_h6->SetBinContent(334,165);
   hcal_h6->SetBinContent(335,164);
   hcal_h6->SetBinContent(336,134);
   hcal_h6->SetBinContent(337,161);
   hcal_h6->SetBinContent(338,170);
   hcal_h6->SetBinContent(339,169);
   hcal_h6->SetBinContent(340,154);
   hcal_h6->SetBinContent(341,176);
   hcal_h6->SetBinContent(342,165);
   hcal_h6->SetBinContent(343,142);
   hcal_h6->SetBinContent(344,162);
   hcal_h6->SetBinContent(345,160);
   hcal_h6->SetBinContent(346,142);
   hcal_h6->SetBinContent(347,133);
   hcal_h6->SetBinContent(348,147);
   hcal_h6->SetBinContent(349,148);
   hcal_h6->SetBinContent(350,149);
   hcal_h6->SetBinContent(351,118);
   hcal_h6->SetBinContent(352,147);
   hcal_h6->SetBinContent(353,127);
   hcal_h6->SetBinContent(354,159);
   hcal_h6->SetBinContent(355,156);
   hcal_h6->SetBinContent(356,141);
   hcal_h6->SetBinContent(357,147);
   hcal_h6->SetBinContent(358,136);
   hcal_h6->SetBinContent(359,131);
   hcal_h6->SetBinContent(360,106);
   hcal_h6->SetBinContent(361,136);
   hcal_h6->SetBinContent(362,148);
   hcal_h6->SetBinContent(363,120);
   hcal_h6->SetBinContent(364,107);
   hcal_h6->SetBinContent(365,107);
   hcal_h6->SetBinContent(366,118);
   hcal_h6->SetBinContent(367,125);
   hcal_h6->SetBinContent(368,125);
   hcal_h6->SetBinContent(369,119);
   hcal_h6->SetBinContent(370,110);
   hcal_h6->SetBinContent(371,108);
   hcal_h6->SetBinContent(372,125);
   hcal_h6->SetBinContent(373,118);
   hcal_h6->SetBinContent(374,106);
   hcal_h6->SetBinContent(375,112);
   hcal_h6->SetBinContent(376,103);
   hcal_h6->SetBinContent(377,125);
   hcal_h6->SetBinContent(378,122);
   hcal_h6->SetBinContent(379,113);
   hcal_h6->SetBinContent(380,109);
   hcal_h6->SetBinContent(381,102);
   hcal_h6->SetBinContent(382,85);
   hcal_h6->SetBinContent(383,87);
   hcal_h6->SetBinContent(384,88);
   hcal_h6->SetBinContent(385,107);
   hcal_h6->SetBinContent(386,100);
   hcal_h6->SetBinContent(387,92);
   hcal_h6->SetBinContent(388,104);
   hcal_h6->SetBinContent(389,91);
   hcal_h6->SetBinContent(390,95);
   hcal_h6->SetBinContent(391,101);
   hcal_h6->SetBinContent(392,99);
   hcal_h6->SetBinContent(393,109);
   hcal_h6->SetBinContent(394,87);
   hcal_h6->SetBinContent(395,94);
   hcal_h6->SetBinContent(396,95);
   hcal_h6->SetBinContent(397,95);
   hcal_h6->SetBinContent(398,93);
   hcal_h6->SetBinContent(399,83);
   hcal_h6->SetBinContent(400,75);
   hcal_h6->SetBinContent(401,85);
   hcal_h6->SetBinContent(402,79);
   hcal_h6->SetBinContent(403,60);
   hcal_h6->SetBinContent(404,88);
   hcal_h6->SetBinContent(405,89);
   hcal_h6->SetBinContent(406,80);
   hcal_h6->SetBinContent(407,80);
   hcal_h6->SetBinContent(408,75);
   hcal_h6->SetBinContent(409,68);
   hcal_h6->SetBinContent(410,76);
   hcal_h6->SetBinContent(411,85);
   hcal_h6->SetBinContent(412,65);
   hcal_h6->SetBinContent(413,76);
   hcal_h6->SetBinContent(414,81);
   hcal_h6->SetBinContent(415,79);
   hcal_h6->SetBinContent(416,67);
   hcal_h6->SetBinContent(417,75);
   hcal_h6->SetBinContent(418,79);
   hcal_h6->SetBinContent(419,78);
   hcal_h6->SetBinContent(420,75);
   hcal_h6->SetBinContent(421,68);
   hcal_h6->SetBinContent(422,64);
   hcal_h6->SetBinContent(423,63);
   hcal_h6->SetBinContent(424,82);
   hcal_h6->SetBinContent(425,60);
   hcal_h6->SetBinContent(426,71);
   hcal_h6->SetBinContent(427,77);
   hcal_h6->SetBinContent(428,77);
   hcal_h6->SetBinContent(429,73);
   hcal_h6->SetBinContent(430,62);
   hcal_h6->SetBinContent(431,67);
   hcal_h6->SetBinContent(432,53);
   hcal_h6->SetBinContent(433,70);
   hcal_h6->SetBinContent(434,55);
   hcal_h6->SetBinContent(435,66);
   hcal_h6->SetBinContent(436,68);
   hcal_h6->SetBinContent(437,60);
   hcal_h6->SetBinContent(438,49);
   hcal_h6->SetBinContent(439,71);
   hcal_h6->SetBinContent(440,63);
   hcal_h6->SetBinContent(441,62);
   hcal_h6->SetBinContent(442,72);
   hcal_h6->SetBinContent(443,54);
   hcal_h6->SetBinContent(444,70);
   hcal_h6->SetBinContent(445,45);
   hcal_h6->SetBinContent(446,57);
   hcal_h6->SetBinContent(447,57);
   hcal_h6->SetBinContent(448,71);
   hcal_h6->SetBinContent(449,48);
   hcal_h6->SetBinContent(450,38);
   hcal_h6->SetBinContent(451,53);
   hcal_h6->SetBinContent(452,55);
   hcal_h6->SetBinContent(453,66);
   hcal_h6->SetBinContent(454,54);
   hcal_h6->SetBinContent(455,46);
   hcal_h6->SetBinContent(456,43);
   hcal_h6->SetBinContent(457,71);
   hcal_h6->SetBinContent(458,59);
   hcal_h6->SetBinContent(459,52);
   hcal_h6->SetBinContent(460,46);
   hcal_h6->SetBinContent(461,43);
   hcal_h6->SetBinContent(462,50);
   hcal_h6->SetBinContent(463,43);
   hcal_h6->SetBinContent(464,56);
   hcal_h6->SetBinContent(465,48);
   hcal_h6->SetBinContent(466,32);
   hcal_h6->SetBinContent(467,47);
   hcal_h6->SetBinContent(468,44);
   hcal_h6->SetBinContent(469,47);
   hcal_h6->SetBinContent(470,40);
   hcal_h6->SetBinContent(471,38);
   hcal_h6->SetBinContent(472,39);
   hcal_h6->SetBinContent(473,52);
   hcal_h6->SetBinContent(474,42);
   hcal_h6->SetBinContent(475,59);
   hcal_h6->SetBinContent(476,48);
   hcal_h6->SetBinContent(477,37);
   hcal_h6->SetBinContent(478,50);
   hcal_h6->SetBinContent(479,46);
   hcal_h6->SetBinContent(480,29);
   hcal_h6->SetBinContent(481,39);
   hcal_h6->SetBinContent(482,37);
   hcal_h6->SetBinContent(483,31);
   hcal_h6->SetBinContent(484,44);
   hcal_h6->SetBinContent(485,35);
   hcal_h6->SetBinContent(486,49);
   hcal_h6->SetBinContent(487,36);
   hcal_h6->SetBinContent(488,44);
   hcal_h6->SetBinContent(489,37);
   hcal_h6->SetBinContent(490,38);
   hcal_h6->SetBinContent(491,40);
   hcal_h6->SetBinContent(492,45);
   hcal_h6->SetBinContent(493,39);
   hcal_h6->SetBinContent(494,39);
   hcal_h6->SetBinContent(495,41);
   hcal_h6->SetBinContent(496,36);
   hcal_h6->SetBinContent(497,41);
   hcal_h6->SetBinContent(498,37);
   hcal_h6->SetBinContent(499,36);
   hcal_h6->SetBinContent(500,34);
   hcal_h6->SetBinContent(501,38);
   hcal_h6->SetBinContent(502,30);
   hcal_h6->SetBinContent(503,36);
   hcal_h6->SetBinContent(504,31);
   hcal_h6->SetBinContent(505,22);
   hcal_h6->SetBinContent(506,28);
   hcal_h6->SetBinContent(507,28);
   hcal_h6->SetBinContent(508,38);
   hcal_h6->SetBinContent(509,28);
   hcal_h6->SetBinContent(510,34);
   hcal_h6->SetBinContent(511,21);
   hcal_h6->SetBinContent(512,32);
   hcal_h6->SetBinContent(513,32);
   hcal_h6->SetBinContent(514,28);
   hcal_h6->SetBinContent(515,28);
   hcal_h6->SetBinContent(516,36);
   hcal_h6->SetBinContent(517,27);
   hcal_h6->SetBinContent(518,29);
   hcal_h6->SetBinContent(519,31);
   hcal_h6->SetBinContent(520,29);
   hcal_h6->SetBinContent(521,26);
   hcal_h6->SetBinContent(522,18);
   hcal_h6->SetBinContent(523,23);
   hcal_h6->SetBinContent(524,30);
   hcal_h6->SetBinContent(525,39);
   hcal_h6->SetBinContent(526,21);
   hcal_h6->SetBinContent(527,29);
   hcal_h6->SetBinContent(528,36);
   hcal_h6->SetBinContent(529,20);
   hcal_h6->SetBinContent(530,33);
   hcal_h6->SetBinContent(531,31);
   hcal_h6->SetBinContent(532,27);
   hcal_h6->SetBinContent(533,27);
   hcal_h6->SetBinContent(534,18);
   hcal_h6->SetBinContent(535,15);
   hcal_h6->SetBinContent(536,29);
   hcal_h6->SetBinContent(537,38);
   hcal_h6->SetBinContent(538,23);
   hcal_h6->SetBinContent(539,24);
   hcal_h6->SetBinContent(540,25);
   hcal_h6->SetBinContent(541,29);
   hcal_h6->SetBinContent(542,29);
   hcal_h6->SetBinContent(543,14);
   hcal_h6->SetBinContent(544,19);
   hcal_h6->SetBinContent(545,15);
   hcal_h6->SetBinContent(546,22);
   hcal_h6->SetBinContent(547,33);
   hcal_h6->SetBinContent(548,33);
   hcal_h6->SetBinContent(549,16);
   hcal_h6->SetBinContent(550,20);
   hcal_h6->SetBinContent(551,29);
   hcal_h6->SetBinContent(552,20);
   hcal_h6->SetBinContent(553,22);
   hcal_h6->SetBinContent(554,25);
   hcal_h6->SetBinContent(555,10);
   hcal_h6->SetBinContent(556,18);
   hcal_h6->SetBinContent(557,15);
   hcal_h6->SetBinContent(558,21);
   hcal_h6->SetBinContent(559,16);
   hcal_h6->SetBinContent(560,14);
   hcal_h6->SetBinContent(561,18);
   hcal_h6->SetBinContent(562,21);
   hcal_h6->SetBinContent(563,14);
   hcal_h6->SetBinContent(564,19);
   hcal_h6->SetBinContent(565,23);
   hcal_h6->SetBinContent(566,22);
   hcal_h6->SetBinContent(567,27);
   hcal_h6->SetBinContent(568,25);
   hcal_h6->SetBinContent(569,21);
   hcal_h6->SetBinContent(570,22);
   hcal_h6->SetBinContent(571,19);
   hcal_h6->SetBinContent(572,12);
   hcal_h6->SetBinContent(573,10);
   hcal_h6->SetBinContent(574,20);
   hcal_h6->SetBinContent(575,18);
   hcal_h6->SetBinContent(576,14);
   hcal_h6->SetBinContent(577,11);
   hcal_h6->SetBinContent(578,17);
   hcal_h6->SetBinContent(579,16);
   hcal_h6->SetBinContent(580,16);
   hcal_h6->SetBinContent(581,17);
   hcal_h6->SetBinContent(582,18);
   hcal_h6->SetBinContent(583,15);
   hcal_h6->SetBinContent(584,22);
   hcal_h6->SetBinContent(585,17);
   hcal_h6->SetBinContent(586,23);
   hcal_h6->SetBinContent(587,20);
   hcal_h6->SetBinContent(588,11);
   hcal_h6->SetBinContent(589,8);
   hcal_h6->SetBinContent(590,8);
   hcal_h6->SetBinContent(591,19);
   hcal_h6->SetBinContent(592,24);
   hcal_h6->SetBinContent(593,13);
   hcal_h6->SetBinContent(594,16);
   hcal_h6->SetBinContent(595,14);
   hcal_h6->SetBinContent(596,18);
   hcal_h6->SetBinContent(597,23);
   hcal_h6->SetBinContent(598,16);
   hcal_h6->SetBinContent(599,9);
   hcal_h6->SetBinContent(600,11);
   hcal_h6->SetBinContent(601,15);
   hcal_h6->SetBinContent(602,17);
   hcal_h6->SetBinContent(603,16);
   hcal_h6->SetBinContent(604,13);
   hcal_h6->SetBinContent(605,12);
   hcal_h6->SetBinContent(606,12);
   hcal_h6->SetBinContent(607,10);
   hcal_h6->SetBinContent(608,10);
   hcal_h6->SetBinContent(609,9);
   hcal_h6->SetBinContent(610,10);
   hcal_h6->SetBinContent(611,18);
   hcal_h6->SetBinContent(612,8);
   hcal_h6->SetBinContent(613,6);
   hcal_h6->SetBinContent(614,9);
   hcal_h6->SetBinContent(615,6);
   hcal_h6->SetBinContent(616,7);
   hcal_h6->SetBinContent(617,17);
   hcal_h6->SetBinContent(618,12);
   hcal_h6->SetBinContent(619,11);
   hcal_h6->SetBinContent(620,10);
   hcal_h6->SetBinContent(621,9);
   hcal_h6->SetBinContent(622,13);
   hcal_h6->SetBinContent(623,8);
   hcal_h6->SetBinContent(624,11);
   hcal_h6->SetBinContent(625,5);
   hcal_h6->SetBinContent(626,7);
   hcal_h6->SetBinContent(627,8);
   hcal_h6->SetBinContent(628,9);
   hcal_h6->SetBinContent(629,10);
   hcal_h6->SetBinContent(630,8);
   hcal_h6->SetBinContent(631,7);
   hcal_h6->SetBinContent(632,8);
   hcal_h6->SetBinContent(633,11);
   hcal_h6->SetBinContent(634,5);
   hcal_h6->SetBinContent(635,5);
   hcal_h6->SetBinContent(636,10);
   hcal_h6->SetBinContent(637,8);
   hcal_h6->SetBinContent(638,12);
   hcal_h6->SetBinContent(639,5);
   hcal_h6->SetBinContent(640,8);
   hcal_h6->SetBinContent(641,12);
   hcal_h6->SetBinContent(642,6);
   hcal_h6->SetBinContent(643,13);
   hcal_h6->SetBinContent(644,10);
   hcal_h6->SetBinContent(645,8);
   hcal_h6->SetBinContent(646,8);
   hcal_h6->SetBinContent(647,12);
   hcal_h6->SetBinContent(648,7);
   hcal_h6->SetBinContent(649,9);
   hcal_h6->SetBinContent(650,7);
   hcal_h6->SetBinContent(651,17);
   hcal_h6->SetBinContent(652,7);
   hcal_h6->SetBinContent(653,9);
   hcal_h6->SetBinContent(654,6);
   hcal_h6->SetBinContent(655,7);
   hcal_h6->SetBinContent(656,7);
   hcal_h6->SetBinContent(657,8);
   hcal_h6->SetBinContent(658,13);
   hcal_h6->SetBinContent(659,7);
   hcal_h6->SetBinContent(660,7);
   hcal_h6->SetBinContent(661,8);
   hcal_h6->SetBinContent(662,8);
   hcal_h6->SetBinContent(663,5);
   hcal_h6->SetBinContent(664,9);
   hcal_h6->SetBinContent(665,4);
   hcal_h6->SetBinContent(666,8);
   hcal_h6->SetBinContent(667,5);
   hcal_h6->SetBinContent(668,10);
   hcal_h6->SetBinContent(669,4);
   hcal_h6->SetBinContent(670,3);
   hcal_h6->SetBinContent(671,5);
   hcal_h6->SetBinContent(672,8);
   hcal_h6->SetBinContent(673,3);
   hcal_h6->SetBinContent(674,11);
   hcal_h6->SetBinContent(675,3);
   hcal_h6->SetBinContent(676,9);
   hcal_h6->SetBinContent(677,6);
   hcal_h6->SetBinContent(678,7);
   hcal_h6->SetBinContent(679,8);
   hcal_h6->SetBinContent(680,2);
   hcal_h6->SetBinContent(681,5);
   hcal_h6->SetBinContent(682,7);
   hcal_h6->SetBinContent(683,7);
   hcal_h6->SetBinContent(684,3);
   hcal_h6->SetBinContent(685,6);
   hcal_h6->SetBinContent(686,1);
   hcal_h6->SetBinContent(687,9);
   hcal_h6->SetBinContent(688,7);
   hcal_h6->SetBinContent(689,6);
   hcal_h6->SetBinContent(690,11);
   hcal_h6->SetBinContent(691,2);
   hcal_h6->SetBinContent(692,3);
   hcal_h6->SetBinContent(693,6);
   hcal_h6->SetBinContent(694,3);
   hcal_h6->SetBinContent(695,2);
   hcal_h6->SetBinContent(696,3);
   hcal_h6->SetBinContent(697,3);
   hcal_h6->SetBinContent(698,3);
   hcal_h6->SetBinContent(699,3);
   hcal_h6->SetBinContent(700,1);
   hcal_h6->SetBinContent(701,4);
   hcal_h6->SetBinContent(702,3);
   hcal_h6->SetBinContent(703,6);
   hcal_h6->SetBinContent(704,3);
   hcal_h6->SetBinContent(705,6);
   hcal_h6->SetBinContent(706,3);
   hcal_h6->SetBinContent(707,3);
   hcal_h6->SetBinContent(708,6);
   hcal_h6->SetBinContent(709,5);
   hcal_h6->SetBinContent(710,3);
   hcal_h6->SetBinContent(711,4);
   hcal_h6->SetBinContent(712,5);
   hcal_h6->SetBinContent(713,6);
   hcal_h6->SetBinContent(714,6);
   hcal_h6->SetBinContent(715,4);
   hcal_h6->SetBinContent(716,3);
   hcal_h6->SetBinContent(717,2);
   hcal_h6->SetBinContent(718,2);
   hcal_h6->SetBinContent(719,5);
   hcal_h6->SetBinContent(720,5);
   hcal_h6->SetBinContent(721,3);
   hcal_h6->SetBinContent(723,6);
   hcal_h6->SetBinContent(724,7);
   hcal_h6->SetBinContent(725,5);
   hcal_h6->SetBinContent(726,5);
   hcal_h6->SetBinContent(727,1);
   hcal_h6->SetBinContent(728,4);
   hcal_h6->SetBinContent(729,2);
   hcal_h6->SetBinContent(730,3);
   hcal_h6->SetBinContent(731,1);
   hcal_h6->SetBinContent(732,5);
   hcal_h6->SetBinContent(733,1);
   hcal_h6->SetBinContent(734,4);
   hcal_h6->SetBinContent(735,1);
   hcal_h6->SetBinContent(736,2);
   hcal_h6->SetBinContent(737,3);
   hcal_h6->SetBinContent(738,2);
   hcal_h6->SetBinContent(739,1);
   hcal_h6->SetBinContent(740,2);
   hcal_h6->SetBinContent(741,5);
   hcal_h6->SetBinContent(742,6);
   hcal_h6->SetBinContent(743,1);
   hcal_h6->SetBinContent(744,3);
   hcal_h6->SetBinContent(745,5);
   hcal_h6->SetBinContent(746,2);
   hcal_h6->SetBinContent(748,3);
   hcal_h6->SetBinContent(749,4);
   hcal_h6->SetBinContent(750,3);
   hcal_h6->SetBinContent(751,3);
   hcal_h6->SetBinContent(752,6);
   hcal_h6->SetBinContent(753,2);
   hcal_h6->SetBinContent(754,3);
   hcal_h6->SetBinContent(755,4);
   hcal_h6->SetBinContent(756,2);
   hcal_h6->SetBinContent(757,3);
   hcal_h6->SetBinContent(758,4);
   hcal_h6->SetBinContent(759,4);
   hcal_h6->SetBinContent(760,3);
   hcal_h6->SetBinContent(761,2);
   hcal_h6->SetBinContent(762,1);
   hcal_h6->SetBinContent(764,3);
   hcal_h6->SetBinContent(765,3);
   hcal_h6->SetBinContent(767,3);
   hcal_h6->SetBinContent(768,3);
   hcal_h6->SetBinContent(769,5);
   hcal_h6->SetBinContent(770,2);
   hcal_h6->SetBinContent(771,3);
   hcal_h6->SetBinContent(772,2);
   hcal_h6->SetBinContent(773,1);
   hcal_h6->SetBinContent(775,1);
   hcal_h6->SetBinContent(776,2);
   hcal_h6->SetBinContent(777,3);
   hcal_h6->SetBinContent(778,3);
   hcal_h6->SetBinContent(779,2);
   hcal_h6->SetBinContent(782,2);
   hcal_h6->SetBinContent(783,2);
   hcal_h6->SetBinContent(784,4);
   hcal_h6->SetBinContent(785,1);
   hcal_h6->SetBinContent(786,3);
   hcal_h6->SetBinContent(787,4);
   hcal_h6->SetBinContent(789,2);
   hcal_h6->SetBinContent(792,9);
   hcal_h6->SetBinContent(793,2);
   hcal_h6->SetBinContent(794,1);
   hcal_h6->SetBinContent(795,2);
   hcal_h6->SetBinContent(796,1);
   hcal_h6->SetBinContent(800,2);
   hcal_h6->SetBinContent(801,2);
   hcal_h6->SetBinContent(803,2);
   hcal_h6->SetBinContent(805,1);
   hcal_h6->SetBinContent(806,2);
   hcal_h6->SetBinContent(807,2);
   hcal_h6->SetBinContent(808,2);
   hcal_h6->SetBinContent(809,1);
   hcal_h6->SetBinContent(810,1);
   hcal_h6->SetBinContent(811,1);
   hcal_h6->SetBinContent(813,2);
   hcal_h6->SetBinContent(814,3);
   hcal_h6->SetBinContent(815,1);
   hcal_h6->SetBinContent(817,2);
   hcal_h6->SetBinContent(818,1);
   hcal_h6->SetBinContent(820,1);
   hcal_h6->SetBinContent(821,2);
   hcal_h6->SetBinContent(822,2);
   hcal_h6->SetBinContent(823,2);
   hcal_h6->SetBinContent(824,2);
   hcal_h6->SetBinContent(826,1);
   hcal_h6->SetBinContent(828,1);
   hcal_h6->SetBinContent(829,1);
   hcal_h6->SetBinContent(831,3);
   hcal_h6->SetBinContent(832,4);
   hcal_h6->SetBinContent(833,1);
   hcal_h6->SetBinContent(834,1);
   hcal_h6->SetBinContent(835,2);
   hcal_h6->SetBinContent(836,4);
   hcal_h6->SetBinContent(839,1);
   hcal_h6->SetBinContent(841,1);
   hcal_h6->SetBinContent(843,2);
   hcal_h6->SetBinContent(844,1);
   hcal_h6->SetBinContent(845,1);
   hcal_h6->SetBinContent(847,1);
   hcal_h6->SetBinContent(848,1);
   hcal_h6->SetBinContent(849,2);
   hcal_h6->SetBinContent(850,1);
   hcal_h6->SetBinContent(853,2);
   hcal_h6->SetBinContent(854,1);
   hcal_h6->SetBinContent(855,1);
   hcal_h6->SetBinContent(856,1);
   hcal_h6->SetBinContent(858,2);
   hcal_h6->SetBinContent(862,1);
   hcal_h6->SetBinContent(863,1);
   hcal_h6->SetBinContent(864,1);
   hcal_h6->SetBinContent(865,1);
   hcal_h6->SetBinContent(867,2);
   hcal_h6->SetBinContent(870,2);
   hcal_h6->SetBinContent(875,1);
   hcal_h6->SetBinContent(876,2);
   hcal_h6->SetBinContent(878,1);
   hcal_h6->SetBinContent(879,1);
   hcal_h6->SetBinContent(880,2);
   hcal_h6->SetBinContent(883,2);
   hcal_h6->SetBinContent(887,2);
   hcal_h6->SetBinContent(889,1);
   hcal_h6->SetBinContent(890,1);
   hcal_h6->SetBinContent(893,1);
   hcal_h6->SetBinContent(896,1);
   hcal_h6->SetBinContent(898,1);
   hcal_h6->SetBinContent(900,2);
   hcal_h6->SetBinContent(902,1);
   hcal_h6->SetBinContent(904,1);
   hcal_h6->SetBinContent(906,1);
   hcal_h6->SetBinContent(909,1);
   hcal_h6->SetBinContent(922,2);
   hcal_h6->SetBinContent(929,1);
   hcal_h6->SetBinContent(931,1);
   hcal_h6->SetBinContent(932,1);
   hcal_h6->SetBinContent(934,1);
   hcal_h6->SetBinContent(937,1);
   hcal_h6->SetBinContent(941,1);
   hcal_h6->SetBinContent(942,1);
   hcal_h6->SetBinContent(943,1);
   hcal_h6->SetBinContent(945,1);
   hcal_h6->SetBinContent(946,1);
   hcal_h6->SetBinContent(947,1);
   hcal_h6->SetBinContent(952,1);
   hcal_h6->SetBinContent(953,1);
   hcal_h6->SetBinContent(959,1);
   hcal_h6->SetBinContent(968,1);
   hcal_h6->SetBinContent(975,1);
   hcal_h6->SetBinContent(977,1);
   hcal_h6->SetBinContent(979,2);
   hcal_h6->SetBinContent(980,1);
   hcal_h6->SetBinContent(981,1);
   hcal_h6->SetBinContent(989,1);
   hcal_h6->SetBinContent(990,1);
   hcal_h6->SetBinContent(1005,1);
   hcal_h6->SetBinContent(1014,1);
   hcal_h6->SetBinContent(1024,1);
   hcal_h6->SetBinContent(1040,2);
   hcal_h6->SetBinContent(1053,1);
   hcal_h6->SetBinContent(1057,1);
   hcal_h6->SetBinContent(1081,1);
   hcal_h6->SetBinContent(1095,1);
   hcal_h6->SetBinContent(1098,1);
   hcal_h6->SetBinContent(1102,1);
   hcal_h6->SetBinContent(1109,1);
   hcal_h6->SetBinContent(1145,1);
   hcal_h6->SetBinContent(1217,1);
   hcal_h6->SetBinContent(1258,1);
   hcal_h6->SetMaximum(1.085992e+08);
   hcal_h6->SetEntries(1.405148e+07);
   hcal_h6->SetStats(0);

   ci = TColor::GetColor("#33cc99");
   hcal_h6->SetFillColor(ci);
   hcal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h6->GetXaxis()->SetRange(30,50);
   hcal_h6->GetXaxis()->SetLabelFont(42);
   hcal_h6->GetXaxis()->SetLabelSize(0.035);
   hcal_h6->GetXaxis()->SetTitleSize(0.035);
   hcal_h6->GetXaxis()->SetTitleFont(42);
   hcal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h6->GetYaxis()->SetLabelFont(42);
   hcal_h6->GetYaxis()->SetLabelSize(0.035);
   hcal_h6->GetYaxis()->SetTitleSize(0.035);
   hcal_h6->GetYaxis()->SetTitleFont(42);
   hcal_h6->GetZaxis()->SetLabelFont(42);
   hcal_h6->GetZaxis()->SetLabelSize(0.035);
   hcal_h6->GetZaxis()->SetTitleSize(0.035);
   hcal_h6->GetZaxis()->SetTitleFont(42);
   hcal_h6->Draw("hist same");
   
   TH1F *hcal_h6 = new TH1F("hcal_h6","",9000,0,2000);
   hcal_h6->SetBinContent(3,2171983);
   hcal_h6->SetBinContent(4,1593916);
   hcal_h6->SetBinContent(5,1178428);
   hcal_h6->SetBinContent(6,1004540);
   hcal_h6->SetBinContent(7,865848);
   hcal_h6->SetBinContent(8,733520);
   hcal_h6->SetBinContent(9,614707);
   hcal_h6->SetBinContent(10,515900);
   hcal_h6->SetBinContent(11,439795);
   hcal_h6->SetBinContent(12,379944);
   hcal_h6->SetBinContent(13,334912);
   hcal_h6->SetBinContent(14,295768);
   hcal_h6->SetBinContent(15,263177);
   hcal_h6->SetBinContent(16,234820);
   hcal_h6->SetBinContent(17,211523);
   hcal_h6->SetBinContent(18,190344);
   hcal_h6->SetBinContent(19,171670);
   hcal_h6->SetBinContent(20,154919);
   hcal_h6->SetBinContent(21,141179);
   hcal_h6->SetBinContent(22,129385);
   hcal_h6->SetBinContent(23,118445);
   hcal_h6->SetBinContent(24,109036);
   hcal_h6->SetBinContent(25,100510);
   hcal_h6->SetBinContent(26,92839);
   hcal_h6->SetBinContent(27,87032);
   hcal_h6->SetBinContent(28,80694);
   hcal_h6->SetBinContent(29,75973);
   hcal_h6->SetBinContent(30,71123);
   hcal_h6->SetBinContent(31,66693);
   hcal_h6->SetBinContent(32,62322);
   hcal_h6->SetBinContent(33,58786);
   hcal_h6->SetBinContent(34,55629);
   hcal_h6->SetBinContent(35,52348);
   hcal_h6->SetBinContent(36,49094);
   hcal_h6->SetBinContent(37,46761);
   hcal_h6->SetBinContent(38,44026);
   hcal_h6->SetBinContent(39,41776);
   hcal_h6->SetBinContent(40,39172);
   hcal_h6->SetBinContent(41,37457);
   hcal_h6->SetBinContent(42,35531);
   hcal_h6->SetBinContent(43,33925);
   hcal_h6->SetBinContent(44,31985);
   hcal_h6->SetBinContent(45,30703);
   hcal_h6->SetBinContent(46,29704);
   hcal_h6->SetBinContent(47,28349);
   hcal_h6->SetBinContent(48,26929);
   hcal_h6->SetBinContent(49,25665);
   hcal_h6->SetBinContent(50,24553);
   hcal_h6->SetBinContent(51,23459);
   hcal_h6->SetBinContent(52,22908);
   hcal_h6->SetBinContent(53,21831);
   hcal_h6->SetBinContent(54,21215);
   hcal_h6->SetBinContent(55,20213);
   hcal_h6->SetBinContent(56,19491);
   hcal_h6->SetBinContent(57,18687);
   hcal_h6->SetBinContent(58,18023);
   hcal_h6->SetBinContent(59,17294);
   hcal_h6->SetBinContent(60,16742);
   hcal_h6->SetBinContent(61,15911);
   hcal_h6->SetBinContent(62,15513);
   hcal_h6->SetBinContent(63,15138);
   hcal_h6->SetBinContent(64,14667);
   hcal_h6->SetBinContent(65,14093);
   hcal_h6->SetBinContent(66,13639);
   hcal_h6->SetBinContent(67,13039);
   hcal_h6->SetBinContent(68,12674);
   hcal_h6->SetBinContent(69,12183);
   hcal_h6->SetBinContent(70,12044);
   hcal_h6->SetBinContent(71,11686);
   hcal_h6->SetBinContent(72,11375);
   hcal_h6->SetBinContent(73,10979);
   hcal_h6->SetBinContent(74,10609);
   hcal_h6->SetBinContent(75,10162);
   hcal_h6->SetBinContent(76,10044);
   hcal_h6->SetBinContent(77,10001);
   hcal_h6->SetBinContent(78,9351);
   hcal_h6->SetBinContent(79,9246);
   hcal_h6->SetBinContent(80,8927);
   hcal_h6->SetBinContent(81,8730);
   hcal_h6->SetBinContent(82,8497);
   hcal_h6->SetBinContent(83,8366);
   hcal_h6->SetBinContent(84,7908);
   hcal_h6->SetBinContent(85,7810);
   hcal_h6->SetBinContent(86,7528);
   hcal_h6->SetBinContent(87,7311);
   hcal_h6->SetBinContent(88,7287);
   hcal_h6->SetBinContent(89,7036);
   hcal_h6->SetBinContent(90,6820);
   hcal_h6->SetBinContent(91,6610);
   hcal_h6->SetBinContent(92,6402);
   hcal_h6->SetBinContent(93,6157);
   hcal_h6->SetBinContent(94,6125);
   hcal_h6->SetBinContent(95,6030);
   hcal_h6->SetBinContent(96,5851);
   hcal_h6->SetBinContent(97,5688);
   hcal_h6->SetBinContent(98,5605);
   hcal_h6->SetBinContent(99,5411);
   hcal_h6->SetBinContent(100,5289);
   hcal_h6->SetBinContent(101,5184);
   hcal_h6->SetBinContent(102,4964);
   hcal_h6->SetBinContent(103,4906);
   hcal_h6->SetBinContent(104,4832);
   hcal_h6->SetBinContent(105,4666);
   hcal_h6->SetBinContent(106,4586);
   hcal_h6->SetBinContent(107,4460);
   hcal_h6->SetBinContent(108,4430);
   hcal_h6->SetBinContent(109,4212);
   hcal_h6->SetBinContent(110,4108);
   hcal_h6->SetBinContent(111,4155);
   hcal_h6->SetBinContent(112,3998);
   hcal_h6->SetBinContent(113,3888);
   hcal_h6->SetBinContent(114,3716);
   hcal_h6->SetBinContent(115,3765);
   hcal_h6->SetBinContent(116,3513);
   hcal_h6->SetBinContent(117,3468);
   hcal_h6->SetBinContent(118,3518);
   hcal_h6->SetBinContent(119,3381);
   hcal_h6->SetBinContent(120,3422);
   hcal_h6->SetBinContent(121,3213);
   hcal_h6->SetBinContent(122,3150);
   hcal_h6->SetBinContent(123,3036);
   hcal_h6->SetBinContent(124,3014);
   hcal_h6->SetBinContent(125,3006);
   hcal_h6->SetBinContent(126,2993);
   hcal_h6->SetBinContent(127,2758);
   hcal_h6->SetBinContent(128,2731);
   hcal_h6->SetBinContent(129,2757);
   hcal_h6->SetBinContent(130,2695);
   hcal_h6->SetBinContent(131,2641);
   hcal_h6->SetBinContent(132,2582);
   hcal_h6->SetBinContent(133,2601);
   hcal_h6->SetBinContent(134,2501);
   hcal_h6->SetBinContent(135,2449);
   hcal_h6->SetBinContent(136,2375);
   hcal_h6->SetBinContent(137,2330);
   hcal_h6->SetBinContent(138,2318);
   hcal_h6->SetBinContent(139,2262);
   hcal_h6->SetBinContent(140,2268);
   hcal_h6->SetBinContent(141,2265);
   hcal_h6->SetBinContent(142,2206);
   hcal_h6->SetBinContent(143,2111);
   hcal_h6->SetBinContent(144,2067);
   hcal_h6->SetBinContent(145,2042);
   hcal_h6->SetBinContent(146,2021);
   hcal_h6->SetBinContent(147,1964);
   hcal_h6->SetBinContent(148,1907);
   hcal_h6->SetBinContent(149,1847);
   hcal_h6->SetBinContent(150,1869);
   hcal_h6->SetBinContent(151,1886);
   hcal_h6->SetBinContent(152,1727);
   hcal_h6->SetBinContent(153,1723);
   hcal_h6->SetBinContent(154,1676);
   hcal_h6->SetBinContent(155,1687);
   hcal_h6->SetBinContent(156,1669);
   hcal_h6->SetBinContent(157,1672);
   hcal_h6->SetBinContent(158,1601);
   hcal_h6->SetBinContent(159,1607);
   hcal_h6->SetBinContent(160,1554);
   hcal_h6->SetBinContent(161,1549);
   hcal_h6->SetBinContent(162,1508);
   hcal_h6->SetBinContent(163,1494);
   hcal_h6->SetBinContent(164,1466);
   hcal_h6->SetBinContent(165,1436);
   hcal_h6->SetBinContent(166,1372);
   hcal_h6->SetBinContent(167,1385);
   hcal_h6->SetBinContent(168,1316);
   hcal_h6->SetBinContent(169,1417);
   hcal_h6->SetBinContent(170,1363);
   hcal_h6->SetBinContent(171,1338);
   hcal_h6->SetBinContent(172,1250);
   hcal_h6->SetBinContent(173,1261);
   hcal_h6->SetBinContent(174,1238);
   hcal_h6->SetBinContent(175,1275);
   hcal_h6->SetBinContent(176,1201);
   hcal_h6->SetBinContent(177,1220);
   hcal_h6->SetBinContent(178,1165);
   hcal_h6->SetBinContent(179,1128);
   hcal_h6->SetBinContent(180,1149);
   hcal_h6->SetBinContent(181,1123);
   hcal_h6->SetBinContent(182,1039);
   hcal_h6->SetBinContent(183,1096);
   hcal_h6->SetBinContent(184,1077);
   hcal_h6->SetBinContent(185,1065);
   hcal_h6->SetBinContent(186,1005);
   hcal_h6->SetBinContent(187,1039);
   hcal_h6->SetBinContent(188,977);
   hcal_h6->SetBinContent(189,1011);
   hcal_h6->SetBinContent(190,949);
   hcal_h6->SetBinContent(191,989);
   hcal_h6->SetBinContent(192,932);
   hcal_h6->SetBinContent(193,927);
   hcal_h6->SetBinContent(194,952);
   hcal_h6->SetBinContent(195,894);
   hcal_h6->SetBinContent(196,957);
   hcal_h6->SetBinContent(197,886);
   hcal_h6->SetBinContent(198,843);
   hcal_h6->SetBinContent(199,910);
   hcal_h6->SetBinContent(200,859);
   hcal_h6->SetBinContent(201,795);
   hcal_h6->SetBinContent(202,828);
   hcal_h6->SetBinContent(203,809);
   hcal_h6->SetBinContent(204,850);
   hcal_h6->SetBinContent(205,840);
   hcal_h6->SetBinContent(206,764);
   hcal_h6->SetBinContent(207,759);
   hcal_h6->SetBinContent(208,793);
   hcal_h6->SetBinContent(209,740);
   hcal_h6->SetBinContent(210,736);
   hcal_h6->SetBinContent(211,752);
   hcal_h6->SetBinContent(212,783);
   hcal_h6->SetBinContent(213,731);
   hcal_h6->SetBinContent(214,656);
   hcal_h6->SetBinContent(215,685);
   hcal_h6->SetBinContent(216,724);
   hcal_h6->SetBinContent(217,622);
   hcal_h6->SetBinContent(218,678);
   hcal_h6->SetBinContent(219,594);
   hcal_h6->SetBinContent(220,614);
   hcal_h6->SetBinContent(221,667);
   hcal_h6->SetBinContent(222,620);
   hcal_h6->SetBinContent(223,591);
   hcal_h6->SetBinContent(224,606);
   hcal_h6->SetBinContent(225,581);
   hcal_h6->SetBinContent(226,588);
   hcal_h6->SetBinContent(227,619);
   hcal_h6->SetBinContent(228,573);
   hcal_h6->SetBinContent(229,572);
   hcal_h6->SetBinContent(230,571);
   hcal_h6->SetBinContent(231,565);
   hcal_h6->SetBinContent(232,563);
   hcal_h6->SetBinContent(233,538);
   hcal_h6->SetBinContent(234,531);
   hcal_h6->SetBinContent(235,530);
   hcal_h6->SetBinContent(236,488);
   hcal_h6->SetBinContent(237,524);
   hcal_h6->SetBinContent(238,501);
   hcal_h6->SetBinContent(239,491);
   hcal_h6->SetBinContent(240,484);
   hcal_h6->SetBinContent(241,487);
   hcal_h6->SetBinContent(242,456);
   hcal_h6->SetBinContent(243,433);
   hcal_h6->SetBinContent(244,450);
   hcal_h6->SetBinContent(245,459);
   hcal_h6->SetBinContent(246,475);
   hcal_h6->SetBinContent(247,493);
   hcal_h6->SetBinContent(248,447);
   hcal_h6->SetBinContent(249,430);
   hcal_h6->SetBinContent(250,446);
   hcal_h6->SetBinContent(251,429);
   hcal_h6->SetBinContent(252,422);
   hcal_h6->SetBinContent(253,394);
   hcal_h6->SetBinContent(254,389);
   hcal_h6->SetBinContent(255,405);
   hcal_h6->SetBinContent(256,375);
   hcal_h6->SetBinContent(257,399);
   hcal_h6->SetBinContent(258,411);
   hcal_h6->SetBinContent(259,390);
   hcal_h6->SetBinContent(260,385);
   hcal_h6->SetBinContent(261,415);
   hcal_h6->SetBinContent(262,377);
   hcal_h6->SetBinContent(263,365);
   hcal_h6->SetBinContent(264,362);
   hcal_h6->SetBinContent(265,374);
   hcal_h6->SetBinContent(266,362);
   hcal_h6->SetBinContent(267,352);
   hcal_h6->SetBinContent(268,347);
   hcal_h6->SetBinContent(269,353);
   hcal_h6->SetBinContent(270,358);
   hcal_h6->SetBinContent(271,312);
   hcal_h6->SetBinContent(272,331);
   hcal_h6->SetBinContent(273,306);
   hcal_h6->SetBinContent(274,307);
   hcal_h6->SetBinContent(275,314);
   hcal_h6->SetBinContent(276,324);
   hcal_h6->SetBinContent(277,319);
   hcal_h6->SetBinContent(278,319);
   hcal_h6->SetBinContent(279,325);
   hcal_h6->SetBinContent(280,264);
   hcal_h6->SetBinContent(281,281);
   hcal_h6->SetBinContent(282,283);
   hcal_h6->SetBinContent(283,300);
   hcal_h6->SetBinContent(284,320);
   hcal_h6->SetBinContent(285,301);
   hcal_h6->SetBinContent(286,277);
   hcal_h6->SetBinContent(287,301);
   hcal_h6->SetBinContent(288,264);
   hcal_h6->SetBinContent(289,255);
   hcal_h6->SetBinContent(290,281);
   hcal_h6->SetBinContent(291,275);
   hcal_h6->SetBinContent(292,277);
   hcal_h6->SetBinContent(293,247);
   hcal_h6->SetBinContent(294,275);
   hcal_h6->SetBinContent(295,243);
   hcal_h6->SetBinContent(296,244);
   hcal_h6->SetBinContent(297,234);
   hcal_h6->SetBinContent(298,275);
   hcal_h6->SetBinContent(299,242);
   hcal_h6->SetBinContent(300,248);
   hcal_h6->SetBinContent(301,218);
   hcal_h6->SetBinContent(302,228);
   hcal_h6->SetBinContent(303,234);
   hcal_h6->SetBinContent(304,223);
   hcal_h6->SetBinContent(305,213);
   hcal_h6->SetBinContent(306,212);
   hcal_h6->SetBinContent(307,218);
   hcal_h6->SetBinContent(308,211);
   hcal_h6->SetBinContent(309,206);
   hcal_h6->SetBinContent(310,210);
   hcal_h6->SetBinContent(311,236);
   hcal_h6->SetBinContent(312,175);
   hcal_h6->SetBinContent(313,206);
   hcal_h6->SetBinContent(314,181);
   hcal_h6->SetBinContent(315,198);
   hcal_h6->SetBinContent(316,203);
   hcal_h6->SetBinContent(317,195);
   hcal_h6->SetBinContent(318,223);
   hcal_h6->SetBinContent(319,200);
   hcal_h6->SetBinContent(320,179);
   hcal_h6->SetBinContent(321,211);
   hcal_h6->SetBinContent(322,188);
   hcal_h6->SetBinContent(323,197);
   hcal_h6->SetBinContent(324,195);
   hcal_h6->SetBinContent(325,176);
   hcal_h6->SetBinContent(326,178);
   hcal_h6->SetBinContent(327,171);
   hcal_h6->SetBinContent(328,168);
   hcal_h6->SetBinContent(329,152);
   hcal_h6->SetBinContent(330,163);
   hcal_h6->SetBinContent(331,162);
   hcal_h6->SetBinContent(332,157);
   hcal_h6->SetBinContent(333,148);
   hcal_h6->SetBinContent(334,165);
   hcal_h6->SetBinContent(335,164);
   hcal_h6->SetBinContent(336,134);
   hcal_h6->SetBinContent(337,161);
   hcal_h6->SetBinContent(338,170);
   hcal_h6->SetBinContent(339,169);
   hcal_h6->SetBinContent(340,154);
   hcal_h6->SetBinContent(341,176);
   hcal_h6->SetBinContent(342,165);
   hcal_h6->SetBinContent(343,142);
   hcal_h6->SetBinContent(344,162);
   hcal_h6->SetBinContent(345,160);
   hcal_h6->SetBinContent(346,142);
   hcal_h6->SetBinContent(347,133);
   hcal_h6->SetBinContent(348,147);
   hcal_h6->SetBinContent(349,148);
   hcal_h6->SetBinContent(350,149);
   hcal_h6->SetBinContent(351,118);
   hcal_h6->SetBinContent(352,147);
   hcal_h6->SetBinContent(353,127);
   hcal_h6->SetBinContent(354,159);
   hcal_h6->SetBinContent(355,156);
   hcal_h6->SetBinContent(356,141);
   hcal_h6->SetBinContent(357,147);
   hcal_h6->SetBinContent(358,136);
   hcal_h6->SetBinContent(359,131);
   hcal_h6->SetBinContent(360,106);
   hcal_h6->SetBinContent(361,136);
   hcal_h6->SetBinContent(362,148);
   hcal_h6->SetBinContent(363,120);
   hcal_h6->SetBinContent(364,107);
   hcal_h6->SetBinContent(365,107);
   hcal_h6->SetBinContent(366,118);
   hcal_h6->SetBinContent(367,125);
   hcal_h6->SetBinContent(368,125);
   hcal_h6->SetBinContent(369,119);
   hcal_h6->SetBinContent(370,110);
   hcal_h6->SetBinContent(371,108);
   hcal_h6->SetBinContent(372,125);
   hcal_h6->SetBinContent(373,118);
   hcal_h6->SetBinContent(374,106);
   hcal_h6->SetBinContent(375,112);
   hcal_h6->SetBinContent(376,103);
   hcal_h6->SetBinContent(377,125);
   hcal_h6->SetBinContent(378,122);
   hcal_h6->SetBinContent(379,113);
   hcal_h6->SetBinContent(380,109);
   hcal_h6->SetBinContent(381,102);
   hcal_h6->SetBinContent(382,85);
   hcal_h6->SetBinContent(383,87);
   hcal_h6->SetBinContent(384,88);
   hcal_h6->SetBinContent(385,107);
   hcal_h6->SetBinContent(386,100);
   hcal_h6->SetBinContent(387,92);
   hcal_h6->SetBinContent(388,104);
   hcal_h6->SetBinContent(389,91);
   hcal_h6->SetBinContent(390,95);
   hcal_h6->SetBinContent(391,101);
   hcal_h6->SetBinContent(392,99);
   hcal_h6->SetBinContent(393,109);
   hcal_h6->SetBinContent(394,87);
   hcal_h6->SetBinContent(395,94);
   hcal_h6->SetBinContent(396,95);
   hcal_h6->SetBinContent(397,95);
   hcal_h6->SetBinContent(398,93);
   hcal_h6->SetBinContent(399,83);
   hcal_h6->SetBinContent(400,75);
   hcal_h6->SetBinContent(401,85);
   hcal_h6->SetBinContent(402,79);
   hcal_h6->SetBinContent(403,60);
   hcal_h6->SetBinContent(404,88);
   hcal_h6->SetBinContent(405,89);
   hcal_h6->SetBinContent(406,80);
   hcal_h6->SetBinContent(407,80);
   hcal_h6->SetBinContent(408,75);
   hcal_h6->SetBinContent(409,68);
   hcal_h6->SetBinContent(410,76);
   hcal_h6->SetBinContent(411,85);
   hcal_h6->SetBinContent(412,65);
   hcal_h6->SetBinContent(413,76);
   hcal_h6->SetBinContent(414,81);
   hcal_h6->SetBinContent(415,79);
   hcal_h6->SetBinContent(416,67);
   hcal_h6->SetBinContent(417,75);
   hcal_h6->SetBinContent(418,79);
   hcal_h6->SetBinContent(419,78);
   hcal_h6->SetBinContent(420,75);
   hcal_h6->SetBinContent(421,68);
   hcal_h6->SetBinContent(422,64);
   hcal_h6->SetBinContent(423,63);
   hcal_h6->SetBinContent(424,82);
   hcal_h6->SetBinContent(425,60);
   hcal_h6->SetBinContent(426,71);
   hcal_h6->SetBinContent(427,77);
   hcal_h6->SetBinContent(428,77);
   hcal_h6->SetBinContent(429,73);
   hcal_h6->SetBinContent(430,62);
   hcal_h6->SetBinContent(431,67);
   hcal_h6->SetBinContent(432,53);
   hcal_h6->SetBinContent(433,70);
   hcal_h6->SetBinContent(434,55);
   hcal_h6->SetBinContent(435,66);
   hcal_h6->SetBinContent(436,68);
   hcal_h6->SetBinContent(437,60);
   hcal_h6->SetBinContent(438,49);
   hcal_h6->SetBinContent(439,71);
   hcal_h6->SetBinContent(440,63);
   hcal_h6->SetBinContent(441,62);
   hcal_h6->SetBinContent(442,72);
   hcal_h6->SetBinContent(443,54);
   hcal_h6->SetBinContent(444,70);
   hcal_h6->SetBinContent(445,45);
   hcal_h6->SetBinContent(446,57);
   hcal_h6->SetBinContent(447,57);
   hcal_h6->SetBinContent(448,71);
   hcal_h6->SetBinContent(449,48);
   hcal_h6->SetBinContent(450,38);
   hcal_h6->SetBinContent(451,53);
   hcal_h6->SetBinContent(452,55);
   hcal_h6->SetBinContent(453,66);
   hcal_h6->SetBinContent(454,54);
   hcal_h6->SetBinContent(455,46);
   hcal_h6->SetBinContent(456,43);
   hcal_h6->SetBinContent(457,71);
   hcal_h6->SetBinContent(458,59);
   hcal_h6->SetBinContent(459,52);
   hcal_h6->SetBinContent(460,46);
   hcal_h6->SetBinContent(461,43);
   hcal_h6->SetBinContent(462,50);
   hcal_h6->SetBinContent(463,43);
   hcal_h6->SetBinContent(464,56);
   hcal_h6->SetBinContent(465,48);
   hcal_h6->SetBinContent(466,32);
   hcal_h6->SetBinContent(467,47);
   hcal_h6->SetBinContent(468,44);
   hcal_h6->SetBinContent(469,47);
   hcal_h6->SetBinContent(470,40);
   hcal_h6->SetBinContent(471,38);
   hcal_h6->SetBinContent(472,39);
   hcal_h6->SetBinContent(473,52);
   hcal_h6->SetBinContent(474,42);
   hcal_h6->SetBinContent(475,59);
   hcal_h6->SetBinContent(476,48);
   hcal_h6->SetBinContent(477,37);
   hcal_h6->SetBinContent(478,50);
   hcal_h6->SetBinContent(479,46);
   hcal_h6->SetBinContent(480,29);
   hcal_h6->SetBinContent(481,39);
   hcal_h6->SetBinContent(482,37);
   hcal_h6->SetBinContent(483,31);
   hcal_h6->SetBinContent(484,44);
   hcal_h6->SetBinContent(485,35);
   hcal_h6->SetBinContent(486,49);
   hcal_h6->SetBinContent(487,36);
   hcal_h6->SetBinContent(488,44);
   hcal_h6->SetBinContent(489,37);
   hcal_h6->SetBinContent(490,38);
   hcal_h6->SetBinContent(491,40);
   hcal_h6->SetBinContent(492,45);
   hcal_h6->SetBinContent(493,39);
   hcal_h6->SetBinContent(494,39);
   hcal_h6->SetBinContent(495,41);
   hcal_h6->SetBinContent(496,36);
   hcal_h6->SetBinContent(497,41);
   hcal_h6->SetBinContent(498,37);
   hcal_h6->SetBinContent(499,36);
   hcal_h6->SetBinContent(500,34);
   hcal_h6->SetBinContent(501,38);
   hcal_h6->SetBinContent(502,30);
   hcal_h6->SetBinContent(503,36);
   hcal_h6->SetBinContent(504,31);
   hcal_h6->SetBinContent(505,22);
   hcal_h6->SetBinContent(506,28);
   hcal_h6->SetBinContent(507,28);
   hcal_h6->SetBinContent(508,38);
   hcal_h6->SetBinContent(509,28);
   hcal_h6->SetBinContent(510,34);
   hcal_h6->SetBinContent(511,21);
   hcal_h6->SetBinContent(512,32);
   hcal_h6->SetBinContent(513,32);
   hcal_h6->SetBinContent(514,28);
   hcal_h6->SetBinContent(515,28);
   hcal_h6->SetBinContent(516,36);
   hcal_h6->SetBinContent(517,27);
   hcal_h6->SetBinContent(518,29);
   hcal_h6->SetBinContent(519,31);
   hcal_h6->SetBinContent(520,29);
   hcal_h6->SetBinContent(521,26);
   hcal_h6->SetBinContent(522,18);
   hcal_h6->SetBinContent(523,23);
   hcal_h6->SetBinContent(524,30);
   hcal_h6->SetBinContent(525,39);
   hcal_h6->SetBinContent(526,21);
   hcal_h6->SetBinContent(527,29);
   hcal_h6->SetBinContent(528,36);
   hcal_h6->SetBinContent(529,20);
   hcal_h6->SetBinContent(530,33);
   hcal_h6->SetBinContent(531,31);
   hcal_h6->SetBinContent(532,27);
   hcal_h6->SetBinContent(533,27);
   hcal_h6->SetBinContent(534,18);
   hcal_h6->SetBinContent(535,15);
   hcal_h6->SetBinContent(536,29);
   hcal_h6->SetBinContent(537,38);
   hcal_h6->SetBinContent(538,23);
   hcal_h6->SetBinContent(539,24);
   hcal_h6->SetBinContent(540,25);
   hcal_h6->SetBinContent(541,29);
   hcal_h6->SetBinContent(542,29);
   hcal_h6->SetBinContent(543,14);
   hcal_h6->SetBinContent(544,19);
   hcal_h6->SetBinContent(545,15);
   hcal_h6->SetBinContent(546,22);
   hcal_h6->SetBinContent(547,33);
   hcal_h6->SetBinContent(548,33);
   hcal_h6->SetBinContent(549,16);
   hcal_h6->SetBinContent(550,20);
   hcal_h6->SetBinContent(551,29);
   hcal_h6->SetBinContent(552,20);
   hcal_h6->SetBinContent(553,22);
   hcal_h6->SetBinContent(554,25);
   hcal_h6->SetBinContent(555,10);
   hcal_h6->SetBinContent(556,18);
   hcal_h6->SetBinContent(557,15);
   hcal_h6->SetBinContent(558,21);
   hcal_h6->SetBinContent(559,16);
   hcal_h6->SetBinContent(560,14);
   hcal_h6->SetBinContent(561,18);
   hcal_h6->SetBinContent(562,21);
   hcal_h6->SetBinContent(563,14);
   hcal_h6->SetBinContent(564,19);
   hcal_h6->SetBinContent(565,23);
   hcal_h6->SetBinContent(566,22);
   hcal_h6->SetBinContent(567,27);
   hcal_h6->SetBinContent(568,25);
   hcal_h6->SetBinContent(569,21);
   hcal_h6->SetBinContent(570,22);
   hcal_h6->SetBinContent(571,19);
   hcal_h6->SetBinContent(572,12);
   hcal_h6->SetBinContent(573,10);
   hcal_h6->SetBinContent(574,20);
   hcal_h6->SetBinContent(575,18);
   hcal_h6->SetBinContent(576,14);
   hcal_h6->SetBinContent(577,11);
   hcal_h6->SetBinContent(578,17);
   hcal_h6->SetBinContent(579,16);
   hcal_h6->SetBinContent(580,16);
   hcal_h6->SetBinContent(581,17);
   hcal_h6->SetBinContent(582,18);
   hcal_h6->SetBinContent(583,15);
   hcal_h6->SetBinContent(584,22);
   hcal_h6->SetBinContent(585,17);
   hcal_h6->SetBinContent(586,23);
   hcal_h6->SetBinContent(587,20);
   hcal_h6->SetBinContent(588,11);
   hcal_h6->SetBinContent(589,8);
   hcal_h6->SetBinContent(590,8);
   hcal_h6->SetBinContent(591,19);
   hcal_h6->SetBinContent(592,24);
   hcal_h6->SetBinContent(593,13);
   hcal_h6->SetBinContent(594,16);
   hcal_h6->SetBinContent(595,14);
   hcal_h6->SetBinContent(596,18);
   hcal_h6->SetBinContent(597,23);
   hcal_h6->SetBinContent(598,16);
   hcal_h6->SetBinContent(599,9);
   hcal_h6->SetBinContent(600,11);
   hcal_h6->SetBinContent(601,15);
   hcal_h6->SetBinContent(602,17);
   hcal_h6->SetBinContent(603,16);
   hcal_h6->SetBinContent(604,13);
   hcal_h6->SetBinContent(605,12);
   hcal_h6->SetBinContent(606,12);
   hcal_h6->SetBinContent(607,10);
   hcal_h6->SetBinContent(608,10);
   hcal_h6->SetBinContent(609,9);
   hcal_h6->SetBinContent(610,10);
   hcal_h6->SetBinContent(611,18);
   hcal_h6->SetBinContent(612,8);
   hcal_h6->SetBinContent(613,6);
   hcal_h6->SetBinContent(614,9);
   hcal_h6->SetBinContent(615,6);
   hcal_h6->SetBinContent(616,7);
   hcal_h6->SetBinContent(617,17);
   hcal_h6->SetBinContent(618,12);
   hcal_h6->SetBinContent(619,11);
   hcal_h6->SetBinContent(620,10);
   hcal_h6->SetBinContent(621,9);
   hcal_h6->SetBinContent(622,13);
   hcal_h6->SetBinContent(623,8);
   hcal_h6->SetBinContent(624,11);
   hcal_h6->SetBinContent(625,5);
   hcal_h6->SetBinContent(626,7);
   hcal_h6->SetBinContent(627,8);
   hcal_h6->SetBinContent(628,9);
   hcal_h6->SetBinContent(629,10);
   hcal_h6->SetBinContent(630,8);
   hcal_h6->SetBinContent(631,7);
   hcal_h6->SetBinContent(632,8);
   hcal_h6->SetBinContent(633,11);
   hcal_h6->SetBinContent(634,5);
   hcal_h6->SetBinContent(635,5);
   hcal_h6->SetBinContent(636,10);
   hcal_h6->SetBinContent(637,8);
   hcal_h6->SetBinContent(638,12);
   hcal_h6->SetBinContent(639,5);
   hcal_h6->SetBinContent(640,8);
   hcal_h6->SetBinContent(641,12);
   hcal_h6->SetBinContent(642,6);
   hcal_h6->SetBinContent(643,13);
   hcal_h6->SetBinContent(644,10);
   hcal_h6->SetBinContent(645,8);
   hcal_h6->SetBinContent(646,8);
   hcal_h6->SetBinContent(647,12);
   hcal_h6->SetBinContent(648,7);
   hcal_h6->SetBinContent(649,9);
   hcal_h6->SetBinContent(650,7);
   hcal_h6->SetBinContent(651,17);
   hcal_h6->SetBinContent(652,7);
   hcal_h6->SetBinContent(653,9);
   hcal_h6->SetBinContent(654,6);
   hcal_h6->SetBinContent(655,7);
   hcal_h6->SetBinContent(656,7);
   hcal_h6->SetBinContent(657,8);
   hcal_h6->SetBinContent(658,13);
   hcal_h6->SetBinContent(659,7);
   hcal_h6->SetBinContent(660,7);
   hcal_h6->SetBinContent(661,8);
   hcal_h6->SetBinContent(662,8);
   hcal_h6->SetBinContent(663,5);
   hcal_h6->SetBinContent(664,9);
   hcal_h6->SetBinContent(665,4);
   hcal_h6->SetBinContent(666,8);
   hcal_h6->SetBinContent(667,5);
   hcal_h6->SetBinContent(668,10);
   hcal_h6->SetBinContent(669,4);
   hcal_h6->SetBinContent(670,3);
   hcal_h6->SetBinContent(671,5);
   hcal_h6->SetBinContent(672,8);
   hcal_h6->SetBinContent(673,3);
   hcal_h6->SetBinContent(674,11);
   hcal_h6->SetBinContent(675,3);
   hcal_h6->SetBinContent(676,9);
   hcal_h6->SetBinContent(677,6);
   hcal_h6->SetBinContent(678,7);
   hcal_h6->SetBinContent(679,8);
   hcal_h6->SetBinContent(680,2);
   hcal_h6->SetBinContent(681,5);
   hcal_h6->SetBinContent(682,7);
   hcal_h6->SetBinContent(683,7);
   hcal_h6->SetBinContent(684,3);
   hcal_h6->SetBinContent(685,6);
   hcal_h6->SetBinContent(686,1);
   hcal_h6->SetBinContent(687,9);
   hcal_h6->SetBinContent(688,7);
   hcal_h6->SetBinContent(689,6);
   hcal_h6->SetBinContent(690,11);
   hcal_h6->SetBinContent(691,2);
   hcal_h6->SetBinContent(692,3);
   hcal_h6->SetBinContent(693,6);
   hcal_h6->SetBinContent(694,3);
   hcal_h6->SetBinContent(695,2);
   hcal_h6->SetBinContent(696,3);
   hcal_h6->SetBinContent(697,3);
   hcal_h6->SetBinContent(698,3);
   hcal_h6->SetBinContent(699,3);
   hcal_h6->SetBinContent(700,1);
   hcal_h6->SetBinContent(701,4);
   hcal_h6->SetBinContent(702,3);
   hcal_h6->SetBinContent(703,6);
   hcal_h6->SetBinContent(704,3);
   hcal_h6->SetBinContent(705,6);
   hcal_h6->SetBinContent(706,3);
   hcal_h6->SetBinContent(707,3);
   hcal_h6->SetBinContent(708,6);
   hcal_h6->SetBinContent(709,5);
   hcal_h6->SetBinContent(710,3);
   hcal_h6->SetBinContent(711,4);
   hcal_h6->SetBinContent(712,5);
   hcal_h6->SetBinContent(713,6);
   hcal_h6->SetBinContent(714,6);
   hcal_h6->SetBinContent(715,4);
   hcal_h6->SetBinContent(716,3);
   hcal_h6->SetBinContent(717,2);
   hcal_h6->SetBinContent(718,2);
   hcal_h6->SetBinContent(719,5);
   hcal_h6->SetBinContent(720,5);
   hcal_h6->SetBinContent(721,3);
   hcal_h6->SetBinContent(723,6);
   hcal_h6->SetBinContent(724,7);
   hcal_h6->SetBinContent(725,5);
   hcal_h6->SetBinContent(726,5);
   hcal_h6->SetBinContent(727,1);
   hcal_h6->SetBinContent(728,4);
   hcal_h6->SetBinContent(729,2);
   hcal_h6->SetBinContent(730,3);
   hcal_h6->SetBinContent(731,1);
   hcal_h6->SetBinContent(732,5);
   hcal_h6->SetBinContent(733,1);
   hcal_h6->SetBinContent(734,4);
   hcal_h6->SetBinContent(735,1);
   hcal_h6->SetBinContent(736,2);
   hcal_h6->SetBinContent(737,3);
   hcal_h6->SetBinContent(738,2);
   hcal_h6->SetBinContent(739,1);
   hcal_h6->SetBinContent(740,2);
   hcal_h6->SetBinContent(741,5);
   hcal_h6->SetBinContent(742,6);
   hcal_h6->SetBinContent(743,1);
   hcal_h6->SetBinContent(744,3);
   hcal_h6->SetBinContent(745,5);
   hcal_h6->SetBinContent(746,2);
   hcal_h6->SetBinContent(748,3);
   hcal_h6->SetBinContent(749,4);
   hcal_h6->SetBinContent(750,3);
   hcal_h6->SetBinContent(751,3);
   hcal_h6->SetBinContent(752,6);
   hcal_h6->SetBinContent(753,2);
   hcal_h6->SetBinContent(754,3);
   hcal_h6->SetBinContent(755,4);
   hcal_h6->SetBinContent(756,2);
   hcal_h6->SetBinContent(757,3);
   hcal_h6->SetBinContent(758,4);
   hcal_h6->SetBinContent(759,4);
   hcal_h6->SetBinContent(760,3);
   hcal_h6->SetBinContent(761,2);
   hcal_h6->SetBinContent(762,1);
   hcal_h6->SetBinContent(764,3);
   hcal_h6->SetBinContent(765,3);
   hcal_h6->SetBinContent(767,3);
   hcal_h6->SetBinContent(768,3);
   hcal_h6->SetBinContent(769,5);
   hcal_h6->SetBinContent(770,2);
   hcal_h6->SetBinContent(771,3);
   hcal_h6->SetBinContent(772,2);
   hcal_h6->SetBinContent(773,1);
   hcal_h6->SetBinContent(775,1);
   hcal_h6->SetBinContent(776,2);
   hcal_h6->SetBinContent(777,3);
   hcal_h6->SetBinContent(778,3);
   hcal_h6->SetBinContent(779,2);
   hcal_h6->SetBinContent(782,2);
   hcal_h6->SetBinContent(783,2);
   hcal_h6->SetBinContent(784,4);
   hcal_h6->SetBinContent(785,1);
   hcal_h6->SetBinContent(786,3);
   hcal_h6->SetBinContent(787,4);
   hcal_h6->SetBinContent(789,2);
   hcal_h6->SetBinContent(792,9);
   hcal_h6->SetBinContent(793,2);
   hcal_h6->SetBinContent(794,1);
   hcal_h6->SetBinContent(795,2);
   hcal_h6->SetBinContent(796,1);
   hcal_h6->SetBinContent(800,2);
   hcal_h6->SetBinContent(801,2);
   hcal_h6->SetBinContent(803,2);
   hcal_h6->SetBinContent(805,1);
   hcal_h6->SetBinContent(806,2);
   hcal_h6->SetBinContent(807,2);
   hcal_h6->SetBinContent(808,2);
   hcal_h6->SetBinContent(809,1);
   hcal_h6->SetBinContent(810,1);
   hcal_h6->SetBinContent(811,1);
   hcal_h6->SetBinContent(813,2);
   hcal_h6->SetBinContent(814,3);
   hcal_h6->SetBinContent(815,1);
   hcal_h6->SetBinContent(817,2);
   hcal_h6->SetBinContent(818,1);
   hcal_h6->SetBinContent(820,1);
   hcal_h6->SetBinContent(821,2);
   hcal_h6->SetBinContent(822,2);
   hcal_h6->SetBinContent(823,2);
   hcal_h6->SetBinContent(824,2);
   hcal_h6->SetBinContent(826,1);
   hcal_h6->SetBinContent(828,1);
   hcal_h6->SetBinContent(829,1);
   hcal_h6->SetBinContent(831,3);
   hcal_h6->SetBinContent(832,4);
   hcal_h6->SetBinContent(833,1);
   hcal_h6->SetBinContent(834,1);
   hcal_h6->SetBinContent(835,2);
   hcal_h6->SetBinContent(836,4);
   hcal_h6->SetBinContent(839,1);
   hcal_h6->SetBinContent(841,1);
   hcal_h6->SetBinContent(843,2);
   hcal_h6->SetBinContent(844,1);
   hcal_h6->SetBinContent(845,1);
   hcal_h6->SetBinContent(847,1);
   hcal_h6->SetBinContent(848,1);
   hcal_h6->SetBinContent(849,2);
   hcal_h6->SetBinContent(850,1);
   hcal_h6->SetBinContent(853,2);
   hcal_h6->SetBinContent(854,1);
   hcal_h6->SetBinContent(855,1);
   hcal_h6->SetBinContent(856,1);
   hcal_h6->SetBinContent(858,2);
   hcal_h6->SetBinContent(862,1);
   hcal_h6->SetBinContent(863,1);
   hcal_h6->SetBinContent(864,1);
   hcal_h6->SetBinContent(865,1);
   hcal_h6->SetBinContent(867,2);
   hcal_h6->SetBinContent(870,2);
   hcal_h6->SetBinContent(875,1);
   hcal_h6->SetBinContent(876,2);
   hcal_h6->SetBinContent(878,1);
   hcal_h6->SetBinContent(879,1);
   hcal_h6->SetBinContent(880,2);
   hcal_h6->SetBinContent(883,2);
   hcal_h6->SetBinContent(887,2);
   hcal_h6->SetBinContent(889,1);
   hcal_h6->SetBinContent(890,1);
   hcal_h6->SetBinContent(893,1);
   hcal_h6->SetBinContent(896,1);
   hcal_h6->SetBinContent(898,1);
   hcal_h6->SetBinContent(900,2);
   hcal_h6->SetBinContent(902,1);
   hcal_h6->SetBinContent(904,1);
   hcal_h6->SetBinContent(906,1);
   hcal_h6->SetBinContent(909,1);
   hcal_h6->SetBinContent(922,2);
   hcal_h6->SetBinContent(929,1);
   hcal_h6->SetBinContent(931,1);
   hcal_h6->SetBinContent(932,1);
   hcal_h6->SetBinContent(934,1);
   hcal_h6->SetBinContent(937,1);
   hcal_h6->SetBinContent(941,1);
   hcal_h6->SetBinContent(942,1);
   hcal_h6->SetBinContent(943,1);
   hcal_h6->SetBinContent(945,1);
   hcal_h6->SetBinContent(946,1);
   hcal_h6->SetBinContent(947,1);
   hcal_h6->SetBinContent(952,1);
   hcal_h6->SetBinContent(953,1);
   hcal_h6->SetBinContent(959,1);
   hcal_h6->SetBinContent(968,1);
   hcal_h6->SetBinContent(975,1);
   hcal_h6->SetBinContent(977,1);
   hcal_h6->SetBinContent(979,2);
   hcal_h6->SetBinContent(980,1);
   hcal_h6->SetBinContent(981,1);
   hcal_h6->SetBinContent(989,1);
   hcal_h6->SetBinContent(990,1);
   hcal_h6->SetBinContent(1005,1);
   hcal_h6->SetBinContent(1014,1);
   hcal_h6->SetBinContent(1024,1);
   hcal_h6->SetBinContent(1040,2);
   hcal_h6->SetBinContent(1053,1);
   hcal_h6->SetBinContent(1057,1);
   hcal_h6->SetBinContent(1081,1);
   hcal_h6->SetBinContent(1095,1);
   hcal_h6->SetBinContent(1098,1);
   hcal_h6->SetBinContent(1102,1);
   hcal_h6->SetBinContent(1109,1);
   hcal_h6->SetBinContent(1145,1);
   hcal_h6->SetBinContent(1217,1);
   hcal_h6->SetBinContent(1258,1);
   hcal_h6->SetMaximum(1.085992e+08);
   hcal_h6->SetEntries(1.405148e+07);
   hcal_h6->SetStats(0);

   ci = TColor::GetColor("#33cc66");
   hcal_h6->SetFillColor(ci);
   hcal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h6->GetXaxis()->SetRange(50,82);
   hcal_h6->GetXaxis()->SetLabelFont(42);
   hcal_h6->GetXaxis()->SetLabelSize(0.035);
   hcal_h6->GetXaxis()->SetTitleSize(0.035);
   hcal_h6->GetXaxis()->SetTitleFont(42);
   hcal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h6->GetYaxis()->SetLabelFont(42);
   hcal_h6->GetYaxis()->SetLabelSize(0.035);
   hcal_h6->GetYaxis()->SetTitleSize(0.035);
   hcal_h6->GetYaxis()->SetTitleFont(42);
   hcal_h6->GetZaxis()->SetLabelFont(42);
   hcal_h6->GetZaxis()->SetLabelSize(0.035);
   hcal_h6->GetZaxis()->SetTitleSize(0.035);
   hcal_h6->GetZaxis()->SetTitleFont(42);
   hcal_h6->Draw("hist same");
   
   TH1F *hcal_h6 = new TH1F("hcal_h6","",9000,0,2000);
   hcal_h6->SetBinContent(3,2171983);
   hcal_h6->SetBinContent(4,1593916);
   hcal_h6->SetBinContent(5,1178428);
   hcal_h6->SetBinContent(6,1004540);
   hcal_h6->SetBinContent(7,865848);
   hcal_h6->SetBinContent(8,733520);
   hcal_h6->SetBinContent(9,614707);
   hcal_h6->SetBinContent(10,515900);
   hcal_h6->SetBinContent(11,439795);
   hcal_h6->SetBinContent(12,379944);
   hcal_h6->SetBinContent(13,334912);
   hcal_h6->SetBinContent(14,295768);
   hcal_h6->SetBinContent(15,263177);
   hcal_h6->SetBinContent(16,234820);
   hcal_h6->SetBinContent(17,211523);
   hcal_h6->SetBinContent(18,190344);
   hcal_h6->SetBinContent(19,171670);
   hcal_h6->SetBinContent(20,154919);
   hcal_h6->SetBinContent(21,141179);
   hcal_h6->SetBinContent(22,129385);
   hcal_h6->SetBinContent(23,118445);
   hcal_h6->SetBinContent(24,109036);
   hcal_h6->SetBinContent(25,100510);
   hcal_h6->SetBinContent(26,92839);
   hcal_h6->SetBinContent(27,87032);
   hcal_h6->SetBinContent(28,80694);
   hcal_h6->SetBinContent(29,75973);
   hcal_h6->SetBinContent(30,71123);
   hcal_h6->SetBinContent(31,66693);
   hcal_h6->SetBinContent(32,62322);
   hcal_h6->SetBinContent(33,58786);
   hcal_h6->SetBinContent(34,55629);
   hcal_h6->SetBinContent(35,52348);
   hcal_h6->SetBinContent(36,49094);
   hcal_h6->SetBinContent(37,46761);
   hcal_h6->SetBinContent(38,44026);
   hcal_h6->SetBinContent(39,41776);
   hcal_h6->SetBinContent(40,39172);
   hcal_h6->SetBinContent(41,37457);
   hcal_h6->SetBinContent(42,35531);
   hcal_h6->SetBinContent(43,33925);
   hcal_h6->SetBinContent(44,31985);
   hcal_h6->SetBinContent(45,30703);
   hcal_h6->SetBinContent(46,29704);
   hcal_h6->SetBinContent(47,28349);
   hcal_h6->SetBinContent(48,26929);
   hcal_h6->SetBinContent(49,25665);
   hcal_h6->SetBinContent(50,24553);
   hcal_h6->SetBinContent(51,23459);
   hcal_h6->SetBinContent(52,22908);
   hcal_h6->SetBinContent(53,21831);
   hcal_h6->SetBinContent(54,21215);
   hcal_h6->SetBinContent(55,20213);
   hcal_h6->SetBinContent(56,19491);
   hcal_h6->SetBinContent(57,18687);
   hcal_h6->SetBinContent(58,18023);
   hcal_h6->SetBinContent(59,17294);
   hcal_h6->SetBinContent(60,16742);
   hcal_h6->SetBinContent(61,15911);
   hcal_h6->SetBinContent(62,15513);
   hcal_h6->SetBinContent(63,15138);
   hcal_h6->SetBinContent(64,14667);
   hcal_h6->SetBinContent(65,14093);
   hcal_h6->SetBinContent(66,13639);
   hcal_h6->SetBinContent(67,13039);
   hcal_h6->SetBinContent(68,12674);
   hcal_h6->SetBinContent(69,12183);
   hcal_h6->SetBinContent(70,12044);
   hcal_h6->SetBinContent(71,11686);
   hcal_h6->SetBinContent(72,11375);
   hcal_h6->SetBinContent(73,10979);
   hcal_h6->SetBinContent(74,10609);
   hcal_h6->SetBinContent(75,10162);
   hcal_h6->SetBinContent(76,10044);
   hcal_h6->SetBinContent(77,10001);
   hcal_h6->SetBinContent(78,9351);
   hcal_h6->SetBinContent(79,9246);
   hcal_h6->SetBinContent(80,8927);
   hcal_h6->SetBinContent(81,8730);
   hcal_h6->SetBinContent(82,8497);
   hcal_h6->SetBinContent(83,8366);
   hcal_h6->SetBinContent(84,7908);
   hcal_h6->SetBinContent(85,7810);
   hcal_h6->SetBinContent(86,7528);
   hcal_h6->SetBinContent(87,7311);
   hcal_h6->SetBinContent(88,7287);
   hcal_h6->SetBinContent(89,7036);
   hcal_h6->SetBinContent(90,6820);
   hcal_h6->SetBinContent(91,6610);
   hcal_h6->SetBinContent(92,6402);
   hcal_h6->SetBinContent(93,6157);
   hcal_h6->SetBinContent(94,6125);
   hcal_h6->SetBinContent(95,6030);
   hcal_h6->SetBinContent(96,5851);
   hcal_h6->SetBinContent(97,5688);
   hcal_h6->SetBinContent(98,5605);
   hcal_h6->SetBinContent(99,5411);
   hcal_h6->SetBinContent(100,5289);
   hcal_h6->SetBinContent(101,5184);
   hcal_h6->SetBinContent(102,4964);
   hcal_h6->SetBinContent(103,4906);
   hcal_h6->SetBinContent(104,4832);
   hcal_h6->SetBinContent(105,4666);
   hcal_h6->SetBinContent(106,4586);
   hcal_h6->SetBinContent(107,4460);
   hcal_h6->SetBinContent(108,4430);
   hcal_h6->SetBinContent(109,4212);
   hcal_h6->SetBinContent(110,4108);
   hcal_h6->SetBinContent(111,4155);
   hcal_h6->SetBinContent(112,3998);
   hcal_h6->SetBinContent(113,3888);
   hcal_h6->SetBinContent(114,3716);
   hcal_h6->SetBinContent(115,3765);
   hcal_h6->SetBinContent(116,3513);
   hcal_h6->SetBinContent(117,3468);
   hcal_h6->SetBinContent(118,3518);
   hcal_h6->SetBinContent(119,3381);
   hcal_h6->SetBinContent(120,3422);
   hcal_h6->SetBinContent(121,3213);
   hcal_h6->SetBinContent(122,3150);
   hcal_h6->SetBinContent(123,3036);
   hcal_h6->SetBinContent(124,3014);
   hcal_h6->SetBinContent(125,3006);
   hcal_h6->SetBinContent(126,2993);
   hcal_h6->SetBinContent(127,2758);
   hcal_h6->SetBinContent(128,2731);
   hcal_h6->SetBinContent(129,2757);
   hcal_h6->SetBinContent(130,2695);
   hcal_h6->SetBinContent(131,2641);
   hcal_h6->SetBinContent(132,2582);
   hcal_h6->SetBinContent(133,2601);
   hcal_h6->SetBinContent(134,2501);
   hcal_h6->SetBinContent(135,2449);
   hcal_h6->SetBinContent(136,2375);
   hcal_h6->SetBinContent(137,2330);
   hcal_h6->SetBinContent(138,2318);
   hcal_h6->SetBinContent(139,2262);
   hcal_h6->SetBinContent(140,2268);
   hcal_h6->SetBinContent(141,2265);
   hcal_h6->SetBinContent(142,2206);
   hcal_h6->SetBinContent(143,2111);
   hcal_h6->SetBinContent(144,2067);
   hcal_h6->SetBinContent(145,2042);
   hcal_h6->SetBinContent(146,2021);
   hcal_h6->SetBinContent(147,1964);
   hcal_h6->SetBinContent(148,1907);
   hcal_h6->SetBinContent(149,1847);
   hcal_h6->SetBinContent(150,1869);
   hcal_h6->SetBinContent(151,1886);
   hcal_h6->SetBinContent(152,1727);
   hcal_h6->SetBinContent(153,1723);
   hcal_h6->SetBinContent(154,1676);
   hcal_h6->SetBinContent(155,1687);
   hcal_h6->SetBinContent(156,1669);
   hcal_h6->SetBinContent(157,1672);
   hcal_h6->SetBinContent(158,1601);
   hcal_h6->SetBinContent(159,1607);
   hcal_h6->SetBinContent(160,1554);
   hcal_h6->SetBinContent(161,1549);
   hcal_h6->SetBinContent(162,1508);
   hcal_h6->SetBinContent(163,1494);
   hcal_h6->SetBinContent(164,1466);
   hcal_h6->SetBinContent(165,1436);
   hcal_h6->SetBinContent(166,1372);
   hcal_h6->SetBinContent(167,1385);
   hcal_h6->SetBinContent(168,1316);
   hcal_h6->SetBinContent(169,1417);
   hcal_h6->SetBinContent(170,1363);
   hcal_h6->SetBinContent(171,1338);
   hcal_h6->SetBinContent(172,1250);
   hcal_h6->SetBinContent(173,1261);
   hcal_h6->SetBinContent(174,1238);
   hcal_h6->SetBinContent(175,1275);
   hcal_h6->SetBinContent(176,1201);
   hcal_h6->SetBinContent(177,1220);
   hcal_h6->SetBinContent(178,1165);
   hcal_h6->SetBinContent(179,1128);
   hcal_h6->SetBinContent(180,1149);
   hcal_h6->SetBinContent(181,1123);
   hcal_h6->SetBinContent(182,1039);
   hcal_h6->SetBinContent(183,1096);
   hcal_h6->SetBinContent(184,1077);
   hcal_h6->SetBinContent(185,1065);
   hcal_h6->SetBinContent(186,1005);
   hcal_h6->SetBinContent(187,1039);
   hcal_h6->SetBinContent(188,977);
   hcal_h6->SetBinContent(189,1011);
   hcal_h6->SetBinContent(190,949);
   hcal_h6->SetBinContent(191,989);
   hcal_h6->SetBinContent(192,932);
   hcal_h6->SetBinContent(193,927);
   hcal_h6->SetBinContent(194,952);
   hcal_h6->SetBinContent(195,894);
   hcal_h6->SetBinContent(196,957);
   hcal_h6->SetBinContent(197,886);
   hcal_h6->SetBinContent(198,843);
   hcal_h6->SetBinContent(199,910);
   hcal_h6->SetBinContent(200,859);
   hcal_h6->SetBinContent(201,795);
   hcal_h6->SetBinContent(202,828);
   hcal_h6->SetBinContent(203,809);
   hcal_h6->SetBinContent(204,850);
   hcal_h6->SetBinContent(205,840);
   hcal_h6->SetBinContent(206,764);
   hcal_h6->SetBinContent(207,759);
   hcal_h6->SetBinContent(208,793);
   hcal_h6->SetBinContent(209,740);
   hcal_h6->SetBinContent(210,736);
   hcal_h6->SetBinContent(211,752);
   hcal_h6->SetBinContent(212,783);
   hcal_h6->SetBinContent(213,731);
   hcal_h6->SetBinContent(214,656);
   hcal_h6->SetBinContent(215,685);
   hcal_h6->SetBinContent(216,724);
   hcal_h6->SetBinContent(217,622);
   hcal_h6->SetBinContent(218,678);
   hcal_h6->SetBinContent(219,594);
   hcal_h6->SetBinContent(220,614);
   hcal_h6->SetBinContent(221,667);
   hcal_h6->SetBinContent(222,620);
   hcal_h6->SetBinContent(223,591);
   hcal_h6->SetBinContent(224,606);
   hcal_h6->SetBinContent(225,581);
   hcal_h6->SetBinContent(226,588);
   hcal_h6->SetBinContent(227,619);
   hcal_h6->SetBinContent(228,573);
   hcal_h6->SetBinContent(229,572);
   hcal_h6->SetBinContent(230,571);
   hcal_h6->SetBinContent(231,565);
   hcal_h6->SetBinContent(232,563);
   hcal_h6->SetBinContent(233,538);
   hcal_h6->SetBinContent(234,531);
   hcal_h6->SetBinContent(235,530);
   hcal_h6->SetBinContent(236,488);
   hcal_h6->SetBinContent(237,524);
   hcal_h6->SetBinContent(238,501);
   hcal_h6->SetBinContent(239,491);
   hcal_h6->SetBinContent(240,484);
   hcal_h6->SetBinContent(241,487);
   hcal_h6->SetBinContent(242,456);
   hcal_h6->SetBinContent(243,433);
   hcal_h6->SetBinContent(244,450);
   hcal_h6->SetBinContent(245,459);
   hcal_h6->SetBinContent(246,475);
   hcal_h6->SetBinContent(247,493);
   hcal_h6->SetBinContent(248,447);
   hcal_h6->SetBinContent(249,430);
   hcal_h6->SetBinContent(250,446);
   hcal_h6->SetBinContent(251,429);
   hcal_h6->SetBinContent(252,422);
   hcal_h6->SetBinContent(253,394);
   hcal_h6->SetBinContent(254,389);
   hcal_h6->SetBinContent(255,405);
   hcal_h6->SetBinContent(256,375);
   hcal_h6->SetBinContent(257,399);
   hcal_h6->SetBinContent(258,411);
   hcal_h6->SetBinContent(259,390);
   hcal_h6->SetBinContent(260,385);
   hcal_h6->SetBinContent(261,415);
   hcal_h6->SetBinContent(262,377);
   hcal_h6->SetBinContent(263,365);
   hcal_h6->SetBinContent(264,362);
   hcal_h6->SetBinContent(265,374);
   hcal_h6->SetBinContent(266,362);
   hcal_h6->SetBinContent(267,352);
   hcal_h6->SetBinContent(268,347);
   hcal_h6->SetBinContent(269,353);
   hcal_h6->SetBinContent(270,358);
   hcal_h6->SetBinContent(271,312);
   hcal_h6->SetBinContent(272,331);
   hcal_h6->SetBinContent(273,306);
   hcal_h6->SetBinContent(274,307);
   hcal_h6->SetBinContent(275,314);
   hcal_h6->SetBinContent(276,324);
   hcal_h6->SetBinContent(277,319);
   hcal_h6->SetBinContent(278,319);
   hcal_h6->SetBinContent(279,325);
   hcal_h6->SetBinContent(280,264);
   hcal_h6->SetBinContent(281,281);
   hcal_h6->SetBinContent(282,283);
   hcal_h6->SetBinContent(283,300);
   hcal_h6->SetBinContent(284,320);
   hcal_h6->SetBinContent(285,301);
   hcal_h6->SetBinContent(286,277);
   hcal_h6->SetBinContent(287,301);
   hcal_h6->SetBinContent(288,264);
   hcal_h6->SetBinContent(289,255);
   hcal_h6->SetBinContent(290,281);
   hcal_h6->SetBinContent(291,275);
   hcal_h6->SetBinContent(292,277);
   hcal_h6->SetBinContent(293,247);
   hcal_h6->SetBinContent(294,275);
   hcal_h6->SetBinContent(295,243);
   hcal_h6->SetBinContent(296,244);
   hcal_h6->SetBinContent(297,234);
   hcal_h6->SetBinContent(298,275);
   hcal_h6->SetBinContent(299,242);
   hcal_h6->SetBinContent(300,248);
   hcal_h6->SetBinContent(301,218);
   hcal_h6->SetBinContent(302,228);
   hcal_h6->SetBinContent(303,234);
   hcal_h6->SetBinContent(304,223);
   hcal_h6->SetBinContent(305,213);
   hcal_h6->SetBinContent(306,212);
   hcal_h6->SetBinContent(307,218);
   hcal_h6->SetBinContent(308,211);
   hcal_h6->SetBinContent(309,206);
   hcal_h6->SetBinContent(310,210);
   hcal_h6->SetBinContent(311,236);
   hcal_h6->SetBinContent(312,175);
   hcal_h6->SetBinContent(313,206);
   hcal_h6->SetBinContent(314,181);
   hcal_h6->SetBinContent(315,198);
   hcal_h6->SetBinContent(316,203);
   hcal_h6->SetBinContent(317,195);
   hcal_h6->SetBinContent(318,223);
   hcal_h6->SetBinContent(319,200);
   hcal_h6->SetBinContent(320,179);
   hcal_h6->SetBinContent(321,211);
   hcal_h6->SetBinContent(322,188);
   hcal_h6->SetBinContent(323,197);
   hcal_h6->SetBinContent(324,195);
   hcal_h6->SetBinContent(325,176);
   hcal_h6->SetBinContent(326,178);
   hcal_h6->SetBinContent(327,171);
   hcal_h6->SetBinContent(328,168);
   hcal_h6->SetBinContent(329,152);
   hcal_h6->SetBinContent(330,163);
   hcal_h6->SetBinContent(331,162);
   hcal_h6->SetBinContent(332,157);
   hcal_h6->SetBinContent(333,148);
   hcal_h6->SetBinContent(334,165);
   hcal_h6->SetBinContent(335,164);
   hcal_h6->SetBinContent(336,134);
   hcal_h6->SetBinContent(337,161);
   hcal_h6->SetBinContent(338,170);
   hcal_h6->SetBinContent(339,169);
   hcal_h6->SetBinContent(340,154);
   hcal_h6->SetBinContent(341,176);
   hcal_h6->SetBinContent(342,165);
   hcal_h6->SetBinContent(343,142);
   hcal_h6->SetBinContent(344,162);
   hcal_h6->SetBinContent(345,160);
   hcal_h6->SetBinContent(346,142);
   hcal_h6->SetBinContent(347,133);
   hcal_h6->SetBinContent(348,147);
   hcal_h6->SetBinContent(349,148);
   hcal_h6->SetBinContent(350,149);
   hcal_h6->SetBinContent(351,118);
   hcal_h6->SetBinContent(352,147);
   hcal_h6->SetBinContent(353,127);
   hcal_h6->SetBinContent(354,159);
   hcal_h6->SetBinContent(355,156);
   hcal_h6->SetBinContent(356,141);
   hcal_h6->SetBinContent(357,147);
   hcal_h6->SetBinContent(358,136);
   hcal_h6->SetBinContent(359,131);
   hcal_h6->SetBinContent(360,106);
   hcal_h6->SetBinContent(361,136);
   hcal_h6->SetBinContent(362,148);
   hcal_h6->SetBinContent(363,120);
   hcal_h6->SetBinContent(364,107);
   hcal_h6->SetBinContent(365,107);
   hcal_h6->SetBinContent(366,118);
   hcal_h6->SetBinContent(367,125);
   hcal_h6->SetBinContent(368,125);
   hcal_h6->SetBinContent(369,119);
   hcal_h6->SetBinContent(370,110);
   hcal_h6->SetBinContent(371,108);
   hcal_h6->SetBinContent(372,125);
   hcal_h6->SetBinContent(373,118);
   hcal_h6->SetBinContent(374,106);
   hcal_h6->SetBinContent(375,112);
   hcal_h6->SetBinContent(376,103);
   hcal_h6->SetBinContent(377,125);
   hcal_h6->SetBinContent(378,122);
   hcal_h6->SetBinContent(379,113);
   hcal_h6->SetBinContent(380,109);
   hcal_h6->SetBinContent(381,102);
   hcal_h6->SetBinContent(382,85);
   hcal_h6->SetBinContent(383,87);
   hcal_h6->SetBinContent(384,88);
   hcal_h6->SetBinContent(385,107);
   hcal_h6->SetBinContent(386,100);
   hcal_h6->SetBinContent(387,92);
   hcal_h6->SetBinContent(388,104);
   hcal_h6->SetBinContent(389,91);
   hcal_h6->SetBinContent(390,95);
   hcal_h6->SetBinContent(391,101);
   hcal_h6->SetBinContent(392,99);
   hcal_h6->SetBinContent(393,109);
   hcal_h6->SetBinContent(394,87);
   hcal_h6->SetBinContent(395,94);
   hcal_h6->SetBinContent(396,95);
   hcal_h6->SetBinContent(397,95);
   hcal_h6->SetBinContent(398,93);
   hcal_h6->SetBinContent(399,83);
   hcal_h6->SetBinContent(400,75);
   hcal_h6->SetBinContent(401,85);
   hcal_h6->SetBinContent(402,79);
   hcal_h6->SetBinContent(403,60);
   hcal_h6->SetBinContent(404,88);
   hcal_h6->SetBinContent(405,89);
   hcal_h6->SetBinContent(406,80);
   hcal_h6->SetBinContent(407,80);
   hcal_h6->SetBinContent(408,75);
   hcal_h6->SetBinContent(409,68);
   hcal_h6->SetBinContent(410,76);
   hcal_h6->SetBinContent(411,85);
   hcal_h6->SetBinContent(412,65);
   hcal_h6->SetBinContent(413,76);
   hcal_h6->SetBinContent(414,81);
   hcal_h6->SetBinContent(415,79);
   hcal_h6->SetBinContent(416,67);
   hcal_h6->SetBinContent(417,75);
   hcal_h6->SetBinContent(418,79);
   hcal_h6->SetBinContent(419,78);
   hcal_h6->SetBinContent(420,75);
   hcal_h6->SetBinContent(421,68);
   hcal_h6->SetBinContent(422,64);
   hcal_h6->SetBinContent(423,63);
   hcal_h6->SetBinContent(424,82);
   hcal_h6->SetBinContent(425,60);
   hcal_h6->SetBinContent(426,71);
   hcal_h6->SetBinContent(427,77);
   hcal_h6->SetBinContent(428,77);
   hcal_h6->SetBinContent(429,73);
   hcal_h6->SetBinContent(430,62);
   hcal_h6->SetBinContent(431,67);
   hcal_h6->SetBinContent(432,53);
   hcal_h6->SetBinContent(433,70);
   hcal_h6->SetBinContent(434,55);
   hcal_h6->SetBinContent(435,66);
   hcal_h6->SetBinContent(436,68);
   hcal_h6->SetBinContent(437,60);
   hcal_h6->SetBinContent(438,49);
   hcal_h6->SetBinContent(439,71);
   hcal_h6->SetBinContent(440,63);
   hcal_h6->SetBinContent(441,62);
   hcal_h6->SetBinContent(442,72);
   hcal_h6->SetBinContent(443,54);
   hcal_h6->SetBinContent(444,70);
   hcal_h6->SetBinContent(445,45);
   hcal_h6->SetBinContent(446,57);
   hcal_h6->SetBinContent(447,57);
   hcal_h6->SetBinContent(448,71);
   hcal_h6->SetBinContent(449,48);
   hcal_h6->SetBinContent(450,38);
   hcal_h6->SetBinContent(451,53);
   hcal_h6->SetBinContent(452,55);
   hcal_h6->SetBinContent(453,66);
   hcal_h6->SetBinContent(454,54);
   hcal_h6->SetBinContent(455,46);
   hcal_h6->SetBinContent(456,43);
   hcal_h6->SetBinContent(457,71);
   hcal_h6->SetBinContent(458,59);
   hcal_h6->SetBinContent(459,52);
   hcal_h6->SetBinContent(460,46);
   hcal_h6->SetBinContent(461,43);
   hcal_h6->SetBinContent(462,50);
   hcal_h6->SetBinContent(463,43);
   hcal_h6->SetBinContent(464,56);
   hcal_h6->SetBinContent(465,48);
   hcal_h6->SetBinContent(466,32);
   hcal_h6->SetBinContent(467,47);
   hcal_h6->SetBinContent(468,44);
   hcal_h6->SetBinContent(469,47);
   hcal_h6->SetBinContent(470,40);
   hcal_h6->SetBinContent(471,38);
   hcal_h6->SetBinContent(472,39);
   hcal_h6->SetBinContent(473,52);
   hcal_h6->SetBinContent(474,42);
   hcal_h6->SetBinContent(475,59);
   hcal_h6->SetBinContent(476,48);
   hcal_h6->SetBinContent(477,37);
   hcal_h6->SetBinContent(478,50);
   hcal_h6->SetBinContent(479,46);
   hcal_h6->SetBinContent(480,29);
   hcal_h6->SetBinContent(481,39);
   hcal_h6->SetBinContent(482,37);
   hcal_h6->SetBinContent(483,31);
   hcal_h6->SetBinContent(484,44);
   hcal_h6->SetBinContent(485,35);
   hcal_h6->SetBinContent(486,49);
   hcal_h6->SetBinContent(487,36);
   hcal_h6->SetBinContent(488,44);
   hcal_h6->SetBinContent(489,37);
   hcal_h6->SetBinContent(490,38);
   hcal_h6->SetBinContent(491,40);
   hcal_h6->SetBinContent(492,45);
   hcal_h6->SetBinContent(493,39);
   hcal_h6->SetBinContent(494,39);
   hcal_h6->SetBinContent(495,41);
   hcal_h6->SetBinContent(496,36);
   hcal_h6->SetBinContent(497,41);
   hcal_h6->SetBinContent(498,37);
   hcal_h6->SetBinContent(499,36);
   hcal_h6->SetBinContent(500,34);
   hcal_h6->SetBinContent(501,38);
   hcal_h6->SetBinContent(502,30);
   hcal_h6->SetBinContent(503,36);
   hcal_h6->SetBinContent(504,31);
   hcal_h6->SetBinContent(505,22);
   hcal_h6->SetBinContent(506,28);
   hcal_h6->SetBinContent(507,28);
   hcal_h6->SetBinContent(508,38);
   hcal_h6->SetBinContent(509,28);
   hcal_h6->SetBinContent(510,34);
   hcal_h6->SetBinContent(511,21);
   hcal_h6->SetBinContent(512,32);
   hcal_h6->SetBinContent(513,32);
   hcal_h6->SetBinContent(514,28);
   hcal_h6->SetBinContent(515,28);
   hcal_h6->SetBinContent(516,36);
   hcal_h6->SetBinContent(517,27);
   hcal_h6->SetBinContent(518,29);
   hcal_h6->SetBinContent(519,31);
   hcal_h6->SetBinContent(520,29);
   hcal_h6->SetBinContent(521,26);
   hcal_h6->SetBinContent(522,18);
   hcal_h6->SetBinContent(523,23);
   hcal_h6->SetBinContent(524,30);
   hcal_h6->SetBinContent(525,39);
   hcal_h6->SetBinContent(526,21);
   hcal_h6->SetBinContent(527,29);
   hcal_h6->SetBinContent(528,36);
   hcal_h6->SetBinContent(529,20);
   hcal_h6->SetBinContent(530,33);
   hcal_h6->SetBinContent(531,31);
   hcal_h6->SetBinContent(532,27);
   hcal_h6->SetBinContent(533,27);
   hcal_h6->SetBinContent(534,18);
   hcal_h6->SetBinContent(535,15);
   hcal_h6->SetBinContent(536,29);
   hcal_h6->SetBinContent(537,38);
   hcal_h6->SetBinContent(538,23);
   hcal_h6->SetBinContent(539,24);
   hcal_h6->SetBinContent(540,25);
   hcal_h6->SetBinContent(541,29);
   hcal_h6->SetBinContent(542,29);
   hcal_h6->SetBinContent(543,14);
   hcal_h6->SetBinContent(544,19);
   hcal_h6->SetBinContent(545,15);
   hcal_h6->SetBinContent(546,22);
   hcal_h6->SetBinContent(547,33);
   hcal_h6->SetBinContent(548,33);
   hcal_h6->SetBinContent(549,16);
   hcal_h6->SetBinContent(550,20);
   hcal_h6->SetBinContent(551,29);
   hcal_h6->SetBinContent(552,20);
   hcal_h6->SetBinContent(553,22);
   hcal_h6->SetBinContent(554,25);
   hcal_h6->SetBinContent(555,10);
   hcal_h6->SetBinContent(556,18);
   hcal_h6->SetBinContent(557,15);
   hcal_h6->SetBinContent(558,21);
   hcal_h6->SetBinContent(559,16);
   hcal_h6->SetBinContent(560,14);
   hcal_h6->SetBinContent(561,18);
   hcal_h6->SetBinContent(562,21);
   hcal_h6->SetBinContent(563,14);
   hcal_h6->SetBinContent(564,19);
   hcal_h6->SetBinContent(565,23);
   hcal_h6->SetBinContent(566,22);
   hcal_h6->SetBinContent(567,27);
   hcal_h6->SetBinContent(568,25);
   hcal_h6->SetBinContent(569,21);
   hcal_h6->SetBinContent(570,22);
   hcal_h6->SetBinContent(571,19);
   hcal_h6->SetBinContent(572,12);
   hcal_h6->SetBinContent(573,10);
   hcal_h6->SetBinContent(574,20);
   hcal_h6->SetBinContent(575,18);
   hcal_h6->SetBinContent(576,14);
   hcal_h6->SetBinContent(577,11);
   hcal_h6->SetBinContent(578,17);
   hcal_h6->SetBinContent(579,16);
   hcal_h6->SetBinContent(580,16);
   hcal_h6->SetBinContent(581,17);
   hcal_h6->SetBinContent(582,18);
   hcal_h6->SetBinContent(583,15);
   hcal_h6->SetBinContent(584,22);
   hcal_h6->SetBinContent(585,17);
   hcal_h6->SetBinContent(586,23);
   hcal_h6->SetBinContent(587,20);
   hcal_h6->SetBinContent(588,11);
   hcal_h6->SetBinContent(589,8);
   hcal_h6->SetBinContent(590,8);
   hcal_h6->SetBinContent(591,19);
   hcal_h6->SetBinContent(592,24);
   hcal_h6->SetBinContent(593,13);
   hcal_h6->SetBinContent(594,16);
   hcal_h6->SetBinContent(595,14);
   hcal_h6->SetBinContent(596,18);
   hcal_h6->SetBinContent(597,23);
   hcal_h6->SetBinContent(598,16);
   hcal_h6->SetBinContent(599,9);
   hcal_h6->SetBinContent(600,11);
   hcal_h6->SetBinContent(601,15);
   hcal_h6->SetBinContent(602,17);
   hcal_h6->SetBinContent(603,16);
   hcal_h6->SetBinContent(604,13);
   hcal_h6->SetBinContent(605,12);
   hcal_h6->SetBinContent(606,12);
   hcal_h6->SetBinContent(607,10);
   hcal_h6->SetBinContent(608,10);
   hcal_h6->SetBinContent(609,9);
   hcal_h6->SetBinContent(610,10);
   hcal_h6->SetBinContent(611,18);
   hcal_h6->SetBinContent(612,8);
   hcal_h6->SetBinContent(613,6);
   hcal_h6->SetBinContent(614,9);
   hcal_h6->SetBinContent(615,6);
   hcal_h6->SetBinContent(616,7);
   hcal_h6->SetBinContent(617,17);
   hcal_h6->SetBinContent(618,12);
   hcal_h6->SetBinContent(619,11);
   hcal_h6->SetBinContent(620,10);
   hcal_h6->SetBinContent(621,9);
   hcal_h6->SetBinContent(622,13);
   hcal_h6->SetBinContent(623,8);
   hcal_h6->SetBinContent(624,11);
   hcal_h6->SetBinContent(625,5);
   hcal_h6->SetBinContent(626,7);
   hcal_h6->SetBinContent(627,8);
   hcal_h6->SetBinContent(628,9);
   hcal_h6->SetBinContent(629,10);
   hcal_h6->SetBinContent(630,8);
   hcal_h6->SetBinContent(631,7);
   hcal_h6->SetBinContent(632,8);
   hcal_h6->SetBinContent(633,11);
   hcal_h6->SetBinContent(634,5);
   hcal_h6->SetBinContent(635,5);
   hcal_h6->SetBinContent(636,10);
   hcal_h6->SetBinContent(637,8);
   hcal_h6->SetBinContent(638,12);
   hcal_h6->SetBinContent(639,5);
   hcal_h6->SetBinContent(640,8);
   hcal_h6->SetBinContent(641,12);
   hcal_h6->SetBinContent(642,6);
   hcal_h6->SetBinContent(643,13);
   hcal_h6->SetBinContent(644,10);
   hcal_h6->SetBinContent(645,8);
   hcal_h6->SetBinContent(646,8);
   hcal_h6->SetBinContent(647,12);
   hcal_h6->SetBinContent(648,7);
   hcal_h6->SetBinContent(649,9);
   hcal_h6->SetBinContent(650,7);
   hcal_h6->SetBinContent(651,17);
   hcal_h6->SetBinContent(652,7);
   hcal_h6->SetBinContent(653,9);
   hcal_h6->SetBinContent(654,6);
   hcal_h6->SetBinContent(655,7);
   hcal_h6->SetBinContent(656,7);
   hcal_h6->SetBinContent(657,8);
   hcal_h6->SetBinContent(658,13);
   hcal_h6->SetBinContent(659,7);
   hcal_h6->SetBinContent(660,7);
   hcal_h6->SetBinContent(661,8);
   hcal_h6->SetBinContent(662,8);
   hcal_h6->SetBinContent(663,5);
   hcal_h6->SetBinContent(664,9);
   hcal_h6->SetBinContent(665,4);
   hcal_h6->SetBinContent(666,8);
   hcal_h6->SetBinContent(667,5);
   hcal_h6->SetBinContent(668,10);
   hcal_h6->SetBinContent(669,4);
   hcal_h6->SetBinContent(670,3);
   hcal_h6->SetBinContent(671,5);
   hcal_h6->SetBinContent(672,8);
   hcal_h6->SetBinContent(673,3);
   hcal_h6->SetBinContent(674,11);
   hcal_h6->SetBinContent(675,3);
   hcal_h6->SetBinContent(676,9);
   hcal_h6->SetBinContent(677,6);
   hcal_h6->SetBinContent(678,7);
   hcal_h6->SetBinContent(679,8);
   hcal_h6->SetBinContent(680,2);
   hcal_h6->SetBinContent(681,5);
   hcal_h6->SetBinContent(682,7);
   hcal_h6->SetBinContent(683,7);
   hcal_h6->SetBinContent(684,3);
   hcal_h6->SetBinContent(685,6);
   hcal_h6->SetBinContent(686,1);
   hcal_h6->SetBinContent(687,9);
   hcal_h6->SetBinContent(688,7);
   hcal_h6->SetBinContent(689,6);
   hcal_h6->SetBinContent(690,11);
   hcal_h6->SetBinContent(691,2);
   hcal_h6->SetBinContent(692,3);
   hcal_h6->SetBinContent(693,6);
   hcal_h6->SetBinContent(694,3);
   hcal_h6->SetBinContent(695,2);
   hcal_h6->SetBinContent(696,3);
   hcal_h6->SetBinContent(697,3);
   hcal_h6->SetBinContent(698,3);
   hcal_h6->SetBinContent(699,3);
   hcal_h6->SetBinContent(700,1);
   hcal_h6->SetBinContent(701,4);
   hcal_h6->SetBinContent(702,3);
   hcal_h6->SetBinContent(703,6);
   hcal_h6->SetBinContent(704,3);
   hcal_h6->SetBinContent(705,6);
   hcal_h6->SetBinContent(706,3);
   hcal_h6->SetBinContent(707,3);
   hcal_h6->SetBinContent(708,6);
   hcal_h6->SetBinContent(709,5);
   hcal_h6->SetBinContent(710,3);
   hcal_h6->SetBinContent(711,4);
   hcal_h6->SetBinContent(712,5);
   hcal_h6->SetBinContent(713,6);
   hcal_h6->SetBinContent(714,6);
   hcal_h6->SetBinContent(715,4);
   hcal_h6->SetBinContent(716,3);
   hcal_h6->SetBinContent(717,2);
   hcal_h6->SetBinContent(718,2);
   hcal_h6->SetBinContent(719,5);
   hcal_h6->SetBinContent(720,5);
   hcal_h6->SetBinContent(721,3);
   hcal_h6->SetBinContent(723,6);
   hcal_h6->SetBinContent(724,7);
   hcal_h6->SetBinContent(725,5);
   hcal_h6->SetBinContent(726,5);
   hcal_h6->SetBinContent(727,1);
   hcal_h6->SetBinContent(728,4);
   hcal_h6->SetBinContent(729,2);
   hcal_h6->SetBinContent(730,3);
   hcal_h6->SetBinContent(731,1);
   hcal_h6->SetBinContent(732,5);
   hcal_h6->SetBinContent(733,1);
   hcal_h6->SetBinContent(734,4);
   hcal_h6->SetBinContent(735,1);
   hcal_h6->SetBinContent(736,2);
   hcal_h6->SetBinContent(737,3);
   hcal_h6->SetBinContent(738,2);
   hcal_h6->SetBinContent(739,1);
   hcal_h6->SetBinContent(740,2);
   hcal_h6->SetBinContent(741,5);
   hcal_h6->SetBinContent(742,6);
   hcal_h6->SetBinContent(743,1);
   hcal_h6->SetBinContent(744,3);
   hcal_h6->SetBinContent(745,5);
   hcal_h6->SetBinContent(746,2);
   hcal_h6->SetBinContent(748,3);
   hcal_h6->SetBinContent(749,4);
   hcal_h6->SetBinContent(750,3);
   hcal_h6->SetBinContent(751,3);
   hcal_h6->SetBinContent(752,6);
   hcal_h6->SetBinContent(753,2);
   hcal_h6->SetBinContent(754,3);
   hcal_h6->SetBinContent(755,4);
   hcal_h6->SetBinContent(756,2);
   hcal_h6->SetBinContent(757,3);
   hcal_h6->SetBinContent(758,4);
   hcal_h6->SetBinContent(759,4);
   hcal_h6->SetBinContent(760,3);
   hcal_h6->SetBinContent(761,2);
   hcal_h6->SetBinContent(762,1);
   hcal_h6->SetBinContent(764,3);
   hcal_h6->SetBinContent(765,3);
   hcal_h6->SetBinContent(767,3);
   hcal_h6->SetBinContent(768,3);
   hcal_h6->SetBinContent(769,5);
   hcal_h6->SetBinContent(770,2);
   hcal_h6->SetBinContent(771,3);
   hcal_h6->SetBinContent(772,2);
   hcal_h6->SetBinContent(773,1);
   hcal_h6->SetBinContent(775,1);
   hcal_h6->SetBinContent(776,2);
   hcal_h6->SetBinContent(777,3);
   hcal_h6->SetBinContent(778,3);
   hcal_h6->SetBinContent(779,2);
   hcal_h6->SetBinContent(782,2);
   hcal_h6->SetBinContent(783,2);
   hcal_h6->SetBinContent(784,4);
   hcal_h6->SetBinContent(785,1);
   hcal_h6->SetBinContent(786,3);
   hcal_h6->SetBinContent(787,4);
   hcal_h6->SetBinContent(789,2);
   hcal_h6->SetBinContent(792,9);
   hcal_h6->SetBinContent(793,2);
   hcal_h6->SetBinContent(794,1);
   hcal_h6->SetBinContent(795,2);
   hcal_h6->SetBinContent(796,1);
   hcal_h6->SetBinContent(800,2);
   hcal_h6->SetBinContent(801,2);
   hcal_h6->SetBinContent(803,2);
   hcal_h6->SetBinContent(805,1);
   hcal_h6->SetBinContent(806,2);
   hcal_h6->SetBinContent(807,2);
   hcal_h6->SetBinContent(808,2);
   hcal_h6->SetBinContent(809,1);
   hcal_h6->SetBinContent(810,1);
   hcal_h6->SetBinContent(811,1);
   hcal_h6->SetBinContent(813,2);
   hcal_h6->SetBinContent(814,3);
   hcal_h6->SetBinContent(815,1);
   hcal_h6->SetBinContent(817,2);
   hcal_h6->SetBinContent(818,1);
   hcal_h6->SetBinContent(820,1);
   hcal_h6->SetBinContent(821,2);
   hcal_h6->SetBinContent(822,2);
   hcal_h6->SetBinContent(823,2);
   hcal_h6->SetBinContent(824,2);
   hcal_h6->SetBinContent(826,1);
   hcal_h6->SetBinContent(828,1);
   hcal_h6->SetBinContent(829,1);
   hcal_h6->SetBinContent(831,3);
   hcal_h6->SetBinContent(832,4);
   hcal_h6->SetBinContent(833,1);
   hcal_h6->SetBinContent(834,1);
   hcal_h6->SetBinContent(835,2);
   hcal_h6->SetBinContent(836,4);
   hcal_h6->SetBinContent(839,1);
   hcal_h6->SetBinContent(841,1);
   hcal_h6->SetBinContent(843,2);
   hcal_h6->SetBinContent(844,1);
   hcal_h6->SetBinContent(845,1);
   hcal_h6->SetBinContent(847,1);
   hcal_h6->SetBinContent(848,1);
   hcal_h6->SetBinContent(849,2);
   hcal_h6->SetBinContent(850,1);
   hcal_h6->SetBinContent(853,2);
   hcal_h6->SetBinContent(854,1);
   hcal_h6->SetBinContent(855,1);
   hcal_h6->SetBinContent(856,1);
   hcal_h6->SetBinContent(858,2);
   hcal_h6->SetBinContent(862,1);
   hcal_h6->SetBinContent(863,1);
   hcal_h6->SetBinContent(864,1);
   hcal_h6->SetBinContent(865,1);
   hcal_h6->SetBinContent(867,2);
   hcal_h6->SetBinContent(870,2);
   hcal_h6->SetBinContent(875,1);
   hcal_h6->SetBinContent(876,2);
   hcal_h6->SetBinContent(878,1);
   hcal_h6->SetBinContent(879,1);
   hcal_h6->SetBinContent(880,2);
   hcal_h6->SetBinContent(883,2);
   hcal_h6->SetBinContent(887,2);
   hcal_h6->SetBinContent(889,1);
   hcal_h6->SetBinContent(890,1);
   hcal_h6->SetBinContent(893,1);
   hcal_h6->SetBinContent(896,1);
   hcal_h6->SetBinContent(898,1);
   hcal_h6->SetBinContent(900,2);
   hcal_h6->SetBinContent(902,1);
   hcal_h6->SetBinContent(904,1);
   hcal_h6->SetBinContent(906,1);
   hcal_h6->SetBinContent(909,1);
   hcal_h6->SetBinContent(922,2);
   hcal_h6->SetBinContent(929,1);
   hcal_h6->SetBinContent(931,1);
   hcal_h6->SetBinContent(932,1);
   hcal_h6->SetBinContent(934,1);
   hcal_h6->SetBinContent(937,1);
   hcal_h6->SetBinContent(941,1);
   hcal_h6->SetBinContent(942,1);
   hcal_h6->SetBinContent(943,1);
   hcal_h6->SetBinContent(945,1);
   hcal_h6->SetBinContent(946,1);
   hcal_h6->SetBinContent(947,1);
   hcal_h6->SetBinContent(952,1);
   hcal_h6->SetBinContent(953,1);
   hcal_h6->SetBinContent(959,1);
   hcal_h6->SetBinContent(968,1);
   hcal_h6->SetBinContent(975,1);
   hcal_h6->SetBinContent(977,1);
   hcal_h6->SetBinContent(979,2);
   hcal_h6->SetBinContent(980,1);
   hcal_h6->SetBinContent(981,1);
   hcal_h6->SetBinContent(989,1);
   hcal_h6->SetBinContent(990,1);
   hcal_h6->SetBinContent(1005,1);
   hcal_h6->SetBinContent(1014,1);
   hcal_h6->SetBinContent(1024,1);
   hcal_h6->SetBinContent(1040,2);
   hcal_h6->SetBinContent(1053,1);
   hcal_h6->SetBinContent(1057,1);
   hcal_h6->SetBinContent(1081,1);
   hcal_h6->SetBinContent(1095,1);
   hcal_h6->SetBinContent(1098,1);
   hcal_h6->SetBinContent(1102,1);
   hcal_h6->SetBinContent(1109,1);
   hcal_h6->SetBinContent(1145,1);
   hcal_h6->SetBinContent(1217,1);
   hcal_h6->SetBinContent(1258,1);
   hcal_h6->SetMaximum(1.085992e+08);
   hcal_h6->SetEntries(1.405148e+07);
   hcal_h6->SetStats(0);

   ci = TColor::GetColor("#66cc33");
   hcal_h6->SetFillColor(ci);
   hcal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h6->GetXaxis()->SetRange(82,136);
   hcal_h6->GetXaxis()->SetLabelFont(42);
   hcal_h6->GetXaxis()->SetLabelSize(0.035);
   hcal_h6->GetXaxis()->SetTitleSize(0.035);
   hcal_h6->GetXaxis()->SetTitleFont(42);
   hcal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h6->GetYaxis()->SetLabelFont(42);
   hcal_h6->GetYaxis()->SetLabelSize(0.035);
   hcal_h6->GetYaxis()->SetTitleSize(0.035);
   hcal_h6->GetYaxis()->SetTitleFont(42);
   hcal_h6->GetZaxis()->SetLabelFont(42);
   hcal_h6->GetZaxis()->SetLabelSize(0.035);
   hcal_h6->GetZaxis()->SetTitleSize(0.035);
   hcal_h6->GetZaxis()->SetTitleFont(42);
   hcal_h6->Draw("hist same");
   
   TH1F *hcal_h6 = new TH1F("hcal_h6","",9000,0,2000);
   hcal_h6->SetBinContent(3,2171983);
   hcal_h6->SetBinContent(4,1593916);
   hcal_h6->SetBinContent(5,1178428);
   hcal_h6->SetBinContent(6,1004540);
   hcal_h6->SetBinContent(7,865848);
   hcal_h6->SetBinContent(8,733520);
   hcal_h6->SetBinContent(9,614707);
   hcal_h6->SetBinContent(10,515900);
   hcal_h6->SetBinContent(11,439795);
   hcal_h6->SetBinContent(12,379944);
   hcal_h6->SetBinContent(13,334912);
   hcal_h6->SetBinContent(14,295768);
   hcal_h6->SetBinContent(15,263177);
   hcal_h6->SetBinContent(16,234820);
   hcal_h6->SetBinContent(17,211523);
   hcal_h6->SetBinContent(18,190344);
   hcal_h6->SetBinContent(19,171670);
   hcal_h6->SetBinContent(20,154919);
   hcal_h6->SetBinContent(21,141179);
   hcal_h6->SetBinContent(22,129385);
   hcal_h6->SetBinContent(23,118445);
   hcal_h6->SetBinContent(24,109036);
   hcal_h6->SetBinContent(25,100510);
   hcal_h6->SetBinContent(26,92839);
   hcal_h6->SetBinContent(27,87032);
   hcal_h6->SetBinContent(28,80694);
   hcal_h6->SetBinContent(29,75973);
   hcal_h6->SetBinContent(30,71123);
   hcal_h6->SetBinContent(31,66693);
   hcal_h6->SetBinContent(32,62322);
   hcal_h6->SetBinContent(33,58786);
   hcal_h6->SetBinContent(34,55629);
   hcal_h6->SetBinContent(35,52348);
   hcal_h6->SetBinContent(36,49094);
   hcal_h6->SetBinContent(37,46761);
   hcal_h6->SetBinContent(38,44026);
   hcal_h6->SetBinContent(39,41776);
   hcal_h6->SetBinContent(40,39172);
   hcal_h6->SetBinContent(41,37457);
   hcal_h6->SetBinContent(42,35531);
   hcal_h6->SetBinContent(43,33925);
   hcal_h6->SetBinContent(44,31985);
   hcal_h6->SetBinContent(45,30703);
   hcal_h6->SetBinContent(46,29704);
   hcal_h6->SetBinContent(47,28349);
   hcal_h6->SetBinContent(48,26929);
   hcal_h6->SetBinContent(49,25665);
   hcal_h6->SetBinContent(50,24553);
   hcal_h6->SetBinContent(51,23459);
   hcal_h6->SetBinContent(52,22908);
   hcal_h6->SetBinContent(53,21831);
   hcal_h6->SetBinContent(54,21215);
   hcal_h6->SetBinContent(55,20213);
   hcal_h6->SetBinContent(56,19491);
   hcal_h6->SetBinContent(57,18687);
   hcal_h6->SetBinContent(58,18023);
   hcal_h6->SetBinContent(59,17294);
   hcal_h6->SetBinContent(60,16742);
   hcal_h6->SetBinContent(61,15911);
   hcal_h6->SetBinContent(62,15513);
   hcal_h6->SetBinContent(63,15138);
   hcal_h6->SetBinContent(64,14667);
   hcal_h6->SetBinContent(65,14093);
   hcal_h6->SetBinContent(66,13639);
   hcal_h6->SetBinContent(67,13039);
   hcal_h6->SetBinContent(68,12674);
   hcal_h6->SetBinContent(69,12183);
   hcal_h6->SetBinContent(70,12044);
   hcal_h6->SetBinContent(71,11686);
   hcal_h6->SetBinContent(72,11375);
   hcal_h6->SetBinContent(73,10979);
   hcal_h6->SetBinContent(74,10609);
   hcal_h6->SetBinContent(75,10162);
   hcal_h6->SetBinContent(76,10044);
   hcal_h6->SetBinContent(77,10001);
   hcal_h6->SetBinContent(78,9351);
   hcal_h6->SetBinContent(79,9246);
   hcal_h6->SetBinContent(80,8927);
   hcal_h6->SetBinContent(81,8730);
   hcal_h6->SetBinContent(82,8497);
   hcal_h6->SetBinContent(83,8366);
   hcal_h6->SetBinContent(84,7908);
   hcal_h6->SetBinContent(85,7810);
   hcal_h6->SetBinContent(86,7528);
   hcal_h6->SetBinContent(87,7311);
   hcal_h6->SetBinContent(88,7287);
   hcal_h6->SetBinContent(89,7036);
   hcal_h6->SetBinContent(90,6820);
   hcal_h6->SetBinContent(91,6610);
   hcal_h6->SetBinContent(92,6402);
   hcal_h6->SetBinContent(93,6157);
   hcal_h6->SetBinContent(94,6125);
   hcal_h6->SetBinContent(95,6030);
   hcal_h6->SetBinContent(96,5851);
   hcal_h6->SetBinContent(97,5688);
   hcal_h6->SetBinContent(98,5605);
   hcal_h6->SetBinContent(99,5411);
   hcal_h6->SetBinContent(100,5289);
   hcal_h6->SetBinContent(101,5184);
   hcal_h6->SetBinContent(102,4964);
   hcal_h6->SetBinContent(103,4906);
   hcal_h6->SetBinContent(104,4832);
   hcal_h6->SetBinContent(105,4666);
   hcal_h6->SetBinContent(106,4586);
   hcal_h6->SetBinContent(107,4460);
   hcal_h6->SetBinContent(108,4430);
   hcal_h6->SetBinContent(109,4212);
   hcal_h6->SetBinContent(110,4108);
   hcal_h6->SetBinContent(111,4155);
   hcal_h6->SetBinContent(112,3998);
   hcal_h6->SetBinContent(113,3888);
   hcal_h6->SetBinContent(114,3716);
   hcal_h6->SetBinContent(115,3765);
   hcal_h6->SetBinContent(116,3513);
   hcal_h6->SetBinContent(117,3468);
   hcal_h6->SetBinContent(118,3518);
   hcal_h6->SetBinContent(119,3381);
   hcal_h6->SetBinContent(120,3422);
   hcal_h6->SetBinContent(121,3213);
   hcal_h6->SetBinContent(122,3150);
   hcal_h6->SetBinContent(123,3036);
   hcal_h6->SetBinContent(124,3014);
   hcal_h6->SetBinContent(125,3006);
   hcal_h6->SetBinContent(126,2993);
   hcal_h6->SetBinContent(127,2758);
   hcal_h6->SetBinContent(128,2731);
   hcal_h6->SetBinContent(129,2757);
   hcal_h6->SetBinContent(130,2695);
   hcal_h6->SetBinContent(131,2641);
   hcal_h6->SetBinContent(132,2582);
   hcal_h6->SetBinContent(133,2601);
   hcal_h6->SetBinContent(134,2501);
   hcal_h6->SetBinContent(135,2449);
   hcal_h6->SetBinContent(136,2375);
   hcal_h6->SetBinContent(137,2330);
   hcal_h6->SetBinContent(138,2318);
   hcal_h6->SetBinContent(139,2262);
   hcal_h6->SetBinContent(140,2268);
   hcal_h6->SetBinContent(141,2265);
   hcal_h6->SetBinContent(142,2206);
   hcal_h6->SetBinContent(143,2111);
   hcal_h6->SetBinContent(144,2067);
   hcal_h6->SetBinContent(145,2042);
   hcal_h6->SetBinContent(146,2021);
   hcal_h6->SetBinContent(147,1964);
   hcal_h6->SetBinContent(148,1907);
   hcal_h6->SetBinContent(149,1847);
   hcal_h6->SetBinContent(150,1869);
   hcal_h6->SetBinContent(151,1886);
   hcal_h6->SetBinContent(152,1727);
   hcal_h6->SetBinContent(153,1723);
   hcal_h6->SetBinContent(154,1676);
   hcal_h6->SetBinContent(155,1687);
   hcal_h6->SetBinContent(156,1669);
   hcal_h6->SetBinContent(157,1672);
   hcal_h6->SetBinContent(158,1601);
   hcal_h6->SetBinContent(159,1607);
   hcal_h6->SetBinContent(160,1554);
   hcal_h6->SetBinContent(161,1549);
   hcal_h6->SetBinContent(162,1508);
   hcal_h6->SetBinContent(163,1494);
   hcal_h6->SetBinContent(164,1466);
   hcal_h6->SetBinContent(165,1436);
   hcal_h6->SetBinContent(166,1372);
   hcal_h6->SetBinContent(167,1385);
   hcal_h6->SetBinContent(168,1316);
   hcal_h6->SetBinContent(169,1417);
   hcal_h6->SetBinContent(170,1363);
   hcal_h6->SetBinContent(171,1338);
   hcal_h6->SetBinContent(172,1250);
   hcal_h6->SetBinContent(173,1261);
   hcal_h6->SetBinContent(174,1238);
   hcal_h6->SetBinContent(175,1275);
   hcal_h6->SetBinContent(176,1201);
   hcal_h6->SetBinContent(177,1220);
   hcal_h6->SetBinContent(178,1165);
   hcal_h6->SetBinContent(179,1128);
   hcal_h6->SetBinContent(180,1149);
   hcal_h6->SetBinContent(181,1123);
   hcal_h6->SetBinContent(182,1039);
   hcal_h6->SetBinContent(183,1096);
   hcal_h6->SetBinContent(184,1077);
   hcal_h6->SetBinContent(185,1065);
   hcal_h6->SetBinContent(186,1005);
   hcal_h6->SetBinContent(187,1039);
   hcal_h6->SetBinContent(188,977);
   hcal_h6->SetBinContent(189,1011);
   hcal_h6->SetBinContent(190,949);
   hcal_h6->SetBinContent(191,989);
   hcal_h6->SetBinContent(192,932);
   hcal_h6->SetBinContent(193,927);
   hcal_h6->SetBinContent(194,952);
   hcal_h6->SetBinContent(195,894);
   hcal_h6->SetBinContent(196,957);
   hcal_h6->SetBinContent(197,886);
   hcal_h6->SetBinContent(198,843);
   hcal_h6->SetBinContent(199,910);
   hcal_h6->SetBinContent(200,859);
   hcal_h6->SetBinContent(201,795);
   hcal_h6->SetBinContent(202,828);
   hcal_h6->SetBinContent(203,809);
   hcal_h6->SetBinContent(204,850);
   hcal_h6->SetBinContent(205,840);
   hcal_h6->SetBinContent(206,764);
   hcal_h6->SetBinContent(207,759);
   hcal_h6->SetBinContent(208,793);
   hcal_h6->SetBinContent(209,740);
   hcal_h6->SetBinContent(210,736);
   hcal_h6->SetBinContent(211,752);
   hcal_h6->SetBinContent(212,783);
   hcal_h6->SetBinContent(213,731);
   hcal_h6->SetBinContent(214,656);
   hcal_h6->SetBinContent(215,685);
   hcal_h6->SetBinContent(216,724);
   hcal_h6->SetBinContent(217,622);
   hcal_h6->SetBinContent(218,678);
   hcal_h6->SetBinContent(219,594);
   hcal_h6->SetBinContent(220,614);
   hcal_h6->SetBinContent(221,667);
   hcal_h6->SetBinContent(222,620);
   hcal_h6->SetBinContent(223,591);
   hcal_h6->SetBinContent(224,606);
   hcal_h6->SetBinContent(225,581);
   hcal_h6->SetBinContent(226,588);
   hcal_h6->SetBinContent(227,619);
   hcal_h6->SetBinContent(228,573);
   hcal_h6->SetBinContent(229,572);
   hcal_h6->SetBinContent(230,571);
   hcal_h6->SetBinContent(231,565);
   hcal_h6->SetBinContent(232,563);
   hcal_h6->SetBinContent(233,538);
   hcal_h6->SetBinContent(234,531);
   hcal_h6->SetBinContent(235,530);
   hcal_h6->SetBinContent(236,488);
   hcal_h6->SetBinContent(237,524);
   hcal_h6->SetBinContent(238,501);
   hcal_h6->SetBinContent(239,491);
   hcal_h6->SetBinContent(240,484);
   hcal_h6->SetBinContent(241,487);
   hcal_h6->SetBinContent(242,456);
   hcal_h6->SetBinContent(243,433);
   hcal_h6->SetBinContent(244,450);
   hcal_h6->SetBinContent(245,459);
   hcal_h6->SetBinContent(246,475);
   hcal_h6->SetBinContent(247,493);
   hcal_h6->SetBinContent(248,447);
   hcal_h6->SetBinContent(249,430);
   hcal_h6->SetBinContent(250,446);
   hcal_h6->SetBinContent(251,429);
   hcal_h6->SetBinContent(252,422);
   hcal_h6->SetBinContent(253,394);
   hcal_h6->SetBinContent(254,389);
   hcal_h6->SetBinContent(255,405);
   hcal_h6->SetBinContent(256,375);
   hcal_h6->SetBinContent(257,399);
   hcal_h6->SetBinContent(258,411);
   hcal_h6->SetBinContent(259,390);
   hcal_h6->SetBinContent(260,385);
   hcal_h6->SetBinContent(261,415);
   hcal_h6->SetBinContent(262,377);
   hcal_h6->SetBinContent(263,365);
   hcal_h6->SetBinContent(264,362);
   hcal_h6->SetBinContent(265,374);
   hcal_h6->SetBinContent(266,362);
   hcal_h6->SetBinContent(267,352);
   hcal_h6->SetBinContent(268,347);
   hcal_h6->SetBinContent(269,353);
   hcal_h6->SetBinContent(270,358);
   hcal_h6->SetBinContent(271,312);
   hcal_h6->SetBinContent(272,331);
   hcal_h6->SetBinContent(273,306);
   hcal_h6->SetBinContent(274,307);
   hcal_h6->SetBinContent(275,314);
   hcal_h6->SetBinContent(276,324);
   hcal_h6->SetBinContent(277,319);
   hcal_h6->SetBinContent(278,319);
   hcal_h6->SetBinContent(279,325);
   hcal_h6->SetBinContent(280,264);
   hcal_h6->SetBinContent(281,281);
   hcal_h6->SetBinContent(282,283);
   hcal_h6->SetBinContent(283,300);
   hcal_h6->SetBinContent(284,320);
   hcal_h6->SetBinContent(285,301);
   hcal_h6->SetBinContent(286,277);
   hcal_h6->SetBinContent(287,301);
   hcal_h6->SetBinContent(288,264);
   hcal_h6->SetBinContent(289,255);
   hcal_h6->SetBinContent(290,281);
   hcal_h6->SetBinContent(291,275);
   hcal_h6->SetBinContent(292,277);
   hcal_h6->SetBinContent(293,247);
   hcal_h6->SetBinContent(294,275);
   hcal_h6->SetBinContent(295,243);
   hcal_h6->SetBinContent(296,244);
   hcal_h6->SetBinContent(297,234);
   hcal_h6->SetBinContent(298,275);
   hcal_h6->SetBinContent(299,242);
   hcal_h6->SetBinContent(300,248);
   hcal_h6->SetBinContent(301,218);
   hcal_h6->SetBinContent(302,228);
   hcal_h6->SetBinContent(303,234);
   hcal_h6->SetBinContent(304,223);
   hcal_h6->SetBinContent(305,213);
   hcal_h6->SetBinContent(306,212);
   hcal_h6->SetBinContent(307,218);
   hcal_h6->SetBinContent(308,211);
   hcal_h6->SetBinContent(309,206);
   hcal_h6->SetBinContent(310,210);
   hcal_h6->SetBinContent(311,236);
   hcal_h6->SetBinContent(312,175);
   hcal_h6->SetBinContent(313,206);
   hcal_h6->SetBinContent(314,181);
   hcal_h6->SetBinContent(315,198);
   hcal_h6->SetBinContent(316,203);
   hcal_h6->SetBinContent(317,195);
   hcal_h6->SetBinContent(318,223);
   hcal_h6->SetBinContent(319,200);
   hcal_h6->SetBinContent(320,179);
   hcal_h6->SetBinContent(321,211);
   hcal_h6->SetBinContent(322,188);
   hcal_h6->SetBinContent(323,197);
   hcal_h6->SetBinContent(324,195);
   hcal_h6->SetBinContent(325,176);
   hcal_h6->SetBinContent(326,178);
   hcal_h6->SetBinContent(327,171);
   hcal_h6->SetBinContent(328,168);
   hcal_h6->SetBinContent(329,152);
   hcal_h6->SetBinContent(330,163);
   hcal_h6->SetBinContent(331,162);
   hcal_h6->SetBinContent(332,157);
   hcal_h6->SetBinContent(333,148);
   hcal_h6->SetBinContent(334,165);
   hcal_h6->SetBinContent(335,164);
   hcal_h6->SetBinContent(336,134);
   hcal_h6->SetBinContent(337,161);
   hcal_h6->SetBinContent(338,170);
   hcal_h6->SetBinContent(339,169);
   hcal_h6->SetBinContent(340,154);
   hcal_h6->SetBinContent(341,176);
   hcal_h6->SetBinContent(342,165);
   hcal_h6->SetBinContent(343,142);
   hcal_h6->SetBinContent(344,162);
   hcal_h6->SetBinContent(345,160);
   hcal_h6->SetBinContent(346,142);
   hcal_h6->SetBinContent(347,133);
   hcal_h6->SetBinContent(348,147);
   hcal_h6->SetBinContent(349,148);
   hcal_h6->SetBinContent(350,149);
   hcal_h6->SetBinContent(351,118);
   hcal_h6->SetBinContent(352,147);
   hcal_h6->SetBinContent(353,127);
   hcal_h6->SetBinContent(354,159);
   hcal_h6->SetBinContent(355,156);
   hcal_h6->SetBinContent(356,141);
   hcal_h6->SetBinContent(357,147);
   hcal_h6->SetBinContent(358,136);
   hcal_h6->SetBinContent(359,131);
   hcal_h6->SetBinContent(360,106);
   hcal_h6->SetBinContent(361,136);
   hcal_h6->SetBinContent(362,148);
   hcal_h6->SetBinContent(363,120);
   hcal_h6->SetBinContent(364,107);
   hcal_h6->SetBinContent(365,107);
   hcal_h6->SetBinContent(366,118);
   hcal_h6->SetBinContent(367,125);
   hcal_h6->SetBinContent(368,125);
   hcal_h6->SetBinContent(369,119);
   hcal_h6->SetBinContent(370,110);
   hcal_h6->SetBinContent(371,108);
   hcal_h6->SetBinContent(372,125);
   hcal_h6->SetBinContent(373,118);
   hcal_h6->SetBinContent(374,106);
   hcal_h6->SetBinContent(375,112);
   hcal_h6->SetBinContent(376,103);
   hcal_h6->SetBinContent(377,125);
   hcal_h6->SetBinContent(378,122);
   hcal_h6->SetBinContent(379,113);
   hcal_h6->SetBinContent(380,109);
   hcal_h6->SetBinContent(381,102);
   hcal_h6->SetBinContent(382,85);
   hcal_h6->SetBinContent(383,87);
   hcal_h6->SetBinContent(384,88);
   hcal_h6->SetBinContent(385,107);
   hcal_h6->SetBinContent(386,100);
   hcal_h6->SetBinContent(387,92);
   hcal_h6->SetBinContent(388,104);
   hcal_h6->SetBinContent(389,91);
   hcal_h6->SetBinContent(390,95);
   hcal_h6->SetBinContent(391,101);
   hcal_h6->SetBinContent(392,99);
   hcal_h6->SetBinContent(393,109);
   hcal_h6->SetBinContent(394,87);
   hcal_h6->SetBinContent(395,94);
   hcal_h6->SetBinContent(396,95);
   hcal_h6->SetBinContent(397,95);
   hcal_h6->SetBinContent(398,93);
   hcal_h6->SetBinContent(399,83);
   hcal_h6->SetBinContent(400,75);
   hcal_h6->SetBinContent(401,85);
   hcal_h6->SetBinContent(402,79);
   hcal_h6->SetBinContent(403,60);
   hcal_h6->SetBinContent(404,88);
   hcal_h6->SetBinContent(405,89);
   hcal_h6->SetBinContent(406,80);
   hcal_h6->SetBinContent(407,80);
   hcal_h6->SetBinContent(408,75);
   hcal_h6->SetBinContent(409,68);
   hcal_h6->SetBinContent(410,76);
   hcal_h6->SetBinContent(411,85);
   hcal_h6->SetBinContent(412,65);
   hcal_h6->SetBinContent(413,76);
   hcal_h6->SetBinContent(414,81);
   hcal_h6->SetBinContent(415,79);
   hcal_h6->SetBinContent(416,67);
   hcal_h6->SetBinContent(417,75);
   hcal_h6->SetBinContent(418,79);
   hcal_h6->SetBinContent(419,78);
   hcal_h6->SetBinContent(420,75);
   hcal_h6->SetBinContent(421,68);
   hcal_h6->SetBinContent(422,64);
   hcal_h6->SetBinContent(423,63);
   hcal_h6->SetBinContent(424,82);
   hcal_h6->SetBinContent(425,60);
   hcal_h6->SetBinContent(426,71);
   hcal_h6->SetBinContent(427,77);
   hcal_h6->SetBinContent(428,77);
   hcal_h6->SetBinContent(429,73);
   hcal_h6->SetBinContent(430,62);
   hcal_h6->SetBinContent(431,67);
   hcal_h6->SetBinContent(432,53);
   hcal_h6->SetBinContent(433,70);
   hcal_h6->SetBinContent(434,55);
   hcal_h6->SetBinContent(435,66);
   hcal_h6->SetBinContent(436,68);
   hcal_h6->SetBinContent(437,60);
   hcal_h6->SetBinContent(438,49);
   hcal_h6->SetBinContent(439,71);
   hcal_h6->SetBinContent(440,63);
   hcal_h6->SetBinContent(441,62);
   hcal_h6->SetBinContent(442,72);
   hcal_h6->SetBinContent(443,54);
   hcal_h6->SetBinContent(444,70);
   hcal_h6->SetBinContent(445,45);
   hcal_h6->SetBinContent(446,57);
   hcal_h6->SetBinContent(447,57);
   hcal_h6->SetBinContent(448,71);
   hcal_h6->SetBinContent(449,48);
   hcal_h6->SetBinContent(450,38);
   hcal_h6->SetBinContent(451,53);
   hcal_h6->SetBinContent(452,55);
   hcal_h6->SetBinContent(453,66);
   hcal_h6->SetBinContent(454,54);
   hcal_h6->SetBinContent(455,46);
   hcal_h6->SetBinContent(456,43);
   hcal_h6->SetBinContent(457,71);
   hcal_h6->SetBinContent(458,59);
   hcal_h6->SetBinContent(459,52);
   hcal_h6->SetBinContent(460,46);
   hcal_h6->SetBinContent(461,43);
   hcal_h6->SetBinContent(462,50);
   hcal_h6->SetBinContent(463,43);
   hcal_h6->SetBinContent(464,56);
   hcal_h6->SetBinContent(465,48);
   hcal_h6->SetBinContent(466,32);
   hcal_h6->SetBinContent(467,47);
   hcal_h6->SetBinContent(468,44);
   hcal_h6->SetBinContent(469,47);
   hcal_h6->SetBinContent(470,40);
   hcal_h6->SetBinContent(471,38);
   hcal_h6->SetBinContent(472,39);
   hcal_h6->SetBinContent(473,52);
   hcal_h6->SetBinContent(474,42);
   hcal_h6->SetBinContent(475,59);
   hcal_h6->SetBinContent(476,48);
   hcal_h6->SetBinContent(477,37);
   hcal_h6->SetBinContent(478,50);
   hcal_h6->SetBinContent(479,46);
   hcal_h6->SetBinContent(480,29);
   hcal_h6->SetBinContent(481,39);
   hcal_h6->SetBinContent(482,37);
   hcal_h6->SetBinContent(483,31);
   hcal_h6->SetBinContent(484,44);
   hcal_h6->SetBinContent(485,35);
   hcal_h6->SetBinContent(486,49);
   hcal_h6->SetBinContent(487,36);
   hcal_h6->SetBinContent(488,44);
   hcal_h6->SetBinContent(489,37);
   hcal_h6->SetBinContent(490,38);
   hcal_h6->SetBinContent(491,40);
   hcal_h6->SetBinContent(492,45);
   hcal_h6->SetBinContent(493,39);
   hcal_h6->SetBinContent(494,39);
   hcal_h6->SetBinContent(495,41);
   hcal_h6->SetBinContent(496,36);
   hcal_h6->SetBinContent(497,41);
   hcal_h6->SetBinContent(498,37);
   hcal_h6->SetBinContent(499,36);
   hcal_h6->SetBinContent(500,34);
   hcal_h6->SetBinContent(501,38);
   hcal_h6->SetBinContent(502,30);
   hcal_h6->SetBinContent(503,36);
   hcal_h6->SetBinContent(504,31);
   hcal_h6->SetBinContent(505,22);
   hcal_h6->SetBinContent(506,28);
   hcal_h6->SetBinContent(507,28);
   hcal_h6->SetBinContent(508,38);
   hcal_h6->SetBinContent(509,28);
   hcal_h6->SetBinContent(510,34);
   hcal_h6->SetBinContent(511,21);
   hcal_h6->SetBinContent(512,32);
   hcal_h6->SetBinContent(513,32);
   hcal_h6->SetBinContent(514,28);
   hcal_h6->SetBinContent(515,28);
   hcal_h6->SetBinContent(516,36);
   hcal_h6->SetBinContent(517,27);
   hcal_h6->SetBinContent(518,29);
   hcal_h6->SetBinContent(519,31);
   hcal_h6->SetBinContent(520,29);
   hcal_h6->SetBinContent(521,26);
   hcal_h6->SetBinContent(522,18);
   hcal_h6->SetBinContent(523,23);
   hcal_h6->SetBinContent(524,30);
   hcal_h6->SetBinContent(525,39);
   hcal_h6->SetBinContent(526,21);
   hcal_h6->SetBinContent(527,29);
   hcal_h6->SetBinContent(528,36);
   hcal_h6->SetBinContent(529,20);
   hcal_h6->SetBinContent(530,33);
   hcal_h6->SetBinContent(531,31);
   hcal_h6->SetBinContent(532,27);
   hcal_h6->SetBinContent(533,27);
   hcal_h6->SetBinContent(534,18);
   hcal_h6->SetBinContent(535,15);
   hcal_h6->SetBinContent(536,29);
   hcal_h6->SetBinContent(537,38);
   hcal_h6->SetBinContent(538,23);
   hcal_h6->SetBinContent(539,24);
   hcal_h6->SetBinContent(540,25);
   hcal_h6->SetBinContent(541,29);
   hcal_h6->SetBinContent(542,29);
   hcal_h6->SetBinContent(543,14);
   hcal_h6->SetBinContent(544,19);
   hcal_h6->SetBinContent(545,15);
   hcal_h6->SetBinContent(546,22);
   hcal_h6->SetBinContent(547,33);
   hcal_h6->SetBinContent(548,33);
   hcal_h6->SetBinContent(549,16);
   hcal_h6->SetBinContent(550,20);
   hcal_h6->SetBinContent(551,29);
   hcal_h6->SetBinContent(552,20);
   hcal_h6->SetBinContent(553,22);
   hcal_h6->SetBinContent(554,25);
   hcal_h6->SetBinContent(555,10);
   hcal_h6->SetBinContent(556,18);
   hcal_h6->SetBinContent(557,15);
   hcal_h6->SetBinContent(558,21);
   hcal_h6->SetBinContent(559,16);
   hcal_h6->SetBinContent(560,14);
   hcal_h6->SetBinContent(561,18);
   hcal_h6->SetBinContent(562,21);
   hcal_h6->SetBinContent(563,14);
   hcal_h6->SetBinContent(564,19);
   hcal_h6->SetBinContent(565,23);
   hcal_h6->SetBinContent(566,22);
   hcal_h6->SetBinContent(567,27);
   hcal_h6->SetBinContent(568,25);
   hcal_h6->SetBinContent(569,21);
   hcal_h6->SetBinContent(570,22);
   hcal_h6->SetBinContent(571,19);
   hcal_h6->SetBinContent(572,12);
   hcal_h6->SetBinContent(573,10);
   hcal_h6->SetBinContent(574,20);
   hcal_h6->SetBinContent(575,18);
   hcal_h6->SetBinContent(576,14);
   hcal_h6->SetBinContent(577,11);
   hcal_h6->SetBinContent(578,17);
   hcal_h6->SetBinContent(579,16);
   hcal_h6->SetBinContent(580,16);
   hcal_h6->SetBinContent(581,17);
   hcal_h6->SetBinContent(582,18);
   hcal_h6->SetBinContent(583,15);
   hcal_h6->SetBinContent(584,22);
   hcal_h6->SetBinContent(585,17);
   hcal_h6->SetBinContent(586,23);
   hcal_h6->SetBinContent(587,20);
   hcal_h6->SetBinContent(588,11);
   hcal_h6->SetBinContent(589,8);
   hcal_h6->SetBinContent(590,8);
   hcal_h6->SetBinContent(591,19);
   hcal_h6->SetBinContent(592,24);
   hcal_h6->SetBinContent(593,13);
   hcal_h6->SetBinContent(594,16);
   hcal_h6->SetBinContent(595,14);
   hcal_h6->SetBinContent(596,18);
   hcal_h6->SetBinContent(597,23);
   hcal_h6->SetBinContent(598,16);
   hcal_h6->SetBinContent(599,9);
   hcal_h6->SetBinContent(600,11);
   hcal_h6->SetBinContent(601,15);
   hcal_h6->SetBinContent(602,17);
   hcal_h6->SetBinContent(603,16);
   hcal_h6->SetBinContent(604,13);
   hcal_h6->SetBinContent(605,12);
   hcal_h6->SetBinContent(606,12);
   hcal_h6->SetBinContent(607,10);
   hcal_h6->SetBinContent(608,10);
   hcal_h6->SetBinContent(609,9);
   hcal_h6->SetBinContent(610,10);
   hcal_h6->SetBinContent(611,18);
   hcal_h6->SetBinContent(612,8);
   hcal_h6->SetBinContent(613,6);
   hcal_h6->SetBinContent(614,9);
   hcal_h6->SetBinContent(615,6);
   hcal_h6->SetBinContent(616,7);
   hcal_h6->SetBinContent(617,17);
   hcal_h6->SetBinContent(618,12);
   hcal_h6->SetBinContent(619,11);
   hcal_h6->SetBinContent(620,10);
   hcal_h6->SetBinContent(621,9);
   hcal_h6->SetBinContent(622,13);
   hcal_h6->SetBinContent(623,8);
   hcal_h6->SetBinContent(624,11);
   hcal_h6->SetBinContent(625,5);
   hcal_h6->SetBinContent(626,7);
   hcal_h6->SetBinContent(627,8);
   hcal_h6->SetBinContent(628,9);
   hcal_h6->SetBinContent(629,10);
   hcal_h6->SetBinContent(630,8);
   hcal_h6->SetBinContent(631,7);
   hcal_h6->SetBinContent(632,8);
   hcal_h6->SetBinContent(633,11);
   hcal_h6->SetBinContent(634,5);
   hcal_h6->SetBinContent(635,5);
   hcal_h6->SetBinContent(636,10);
   hcal_h6->SetBinContent(637,8);
   hcal_h6->SetBinContent(638,12);
   hcal_h6->SetBinContent(639,5);
   hcal_h6->SetBinContent(640,8);
   hcal_h6->SetBinContent(641,12);
   hcal_h6->SetBinContent(642,6);
   hcal_h6->SetBinContent(643,13);
   hcal_h6->SetBinContent(644,10);
   hcal_h6->SetBinContent(645,8);
   hcal_h6->SetBinContent(646,8);
   hcal_h6->SetBinContent(647,12);
   hcal_h6->SetBinContent(648,7);
   hcal_h6->SetBinContent(649,9);
   hcal_h6->SetBinContent(650,7);
   hcal_h6->SetBinContent(651,17);
   hcal_h6->SetBinContent(652,7);
   hcal_h6->SetBinContent(653,9);
   hcal_h6->SetBinContent(654,6);
   hcal_h6->SetBinContent(655,7);
   hcal_h6->SetBinContent(656,7);
   hcal_h6->SetBinContent(657,8);
   hcal_h6->SetBinContent(658,13);
   hcal_h6->SetBinContent(659,7);
   hcal_h6->SetBinContent(660,7);
   hcal_h6->SetBinContent(661,8);
   hcal_h6->SetBinContent(662,8);
   hcal_h6->SetBinContent(663,5);
   hcal_h6->SetBinContent(664,9);
   hcal_h6->SetBinContent(665,4);
   hcal_h6->SetBinContent(666,8);
   hcal_h6->SetBinContent(667,5);
   hcal_h6->SetBinContent(668,10);
   hcal_h6->SetBinContent(669,4);
   hcal_h6->SetBinContent(670,3);
   hcal_h6->SetBinContent(671,5);
   hcal_h6->SetBinContent(672,8);
   hcal_h6->SetBinContent(673,3);
   hcal_h6->SetBinContent(674,11);
   hcal_h6->SetBinContent(675,3);
   hcal_h6->SetBinContent(676,9);
   hcal_h6->SetBinContent(677,6);
   hcal_h6->SetBinContent(678,7);
   hcal_h6->SetBinContent(679,8);
   hcal_h6->SetBinContent(680,2);
   hcal_h6->SetBinContent(681,5);
   hcal_h6->SetBinContent(682,7);
   hcal_h6->SetBinContent(683,7);
   hcal_h6->SetBinContent(684,3);
   hcal_h6->SetBinContent(685,6);
   hcal_h6->SetBinContent(686,1);
   hcal_h6->SetBinContent(687,9);
   hcal_h6->SetBinContent(688,7);
   hcal_h6->SetBinContent(689,6);
   hcal_h6->SetBinContent(690,11);
   hcal_h6->SetBinContent(691,2);
   hcal_h6->SetBinContent(692,3);
   hcal_h6->SetBinContent(693,6);
   hcal_h6->SetBinContent(694,3);
   hcal_h6->SetBinContent(695,2);
   hcal_h6->SetBinContent(696,3);
   hcal_h6->SetBinContent(697,3);
   hcal_h6->SetBinContent(698,3);
   hcal_h6->SetBinContent(699,3);
   hcal_h6->SetBinContent(700,1);
   hcal_h6->SetBinContent(701,4);
   hcal_h6->SetBinContent(702,3);
   hcal_h6->SetBinContent(703,6);
   hcal_h6->SetBinContent(704,3);
   hcal_h6->SetBinContent(705,6);
   hcal_h6->SetBinContent(706,3);
   hcal_h6->SetBinContent(707,3);
   hcal_h6->SetBinContent(708,6);
   hcal_h6->SetBinContent(709,5);
   hcal_h6->SetBinContent(710,3);
   hcal_h6->SetBinContent(711,4);
   hcal_h6->SetBinContent(712,5);
   hcal_h6->SetBinContent(713,6);
   hcal_h6->SetBinContent(714,6);
   hcal_h6->SetBinContent(715,4);
   hcal_h6->SetBinContent(716,3);
   hcal_h6->SetBinContent(717,2);
   hcal_h6->SetBinContent(718,2);
   hcal_h6->SetBinContent(719,5);
   hcal_h6->SetBinContent(720,5);
   hcal_h6->SetBinContent(721,3);
   hcal_h6->SetBinContent(723,6);
   hcal_h6->SetBinContent(724,7);
   hcal_h6->SetBinContent(725,5);
   hcal_h6->SetBinContent(726,5);
   hcal_h6->SetBinContent(727,1);
   hcal_h6->SetBinContent(728,4);
   hcal_h6->SetBinContent(729,2);
   hcal_h6->SetBinContent(730,3);
   hcal_h6->SetBinContent(731,1);
   hcal_h6->SetBinContent(732,5);
   hcal_h6->SetBinContent(733,1);
   hcal_h6->SetBinContent(734,4);
   hcal_h6->SetBinContent(735,1);
   hcal_h6->SetBinContent(736,2);
   hcal_h6->SetBinContent(737,3);
   hcal_h6->SetBinContent(738,2);
   hcal_h6->SetBinContent(739,1);
   hcal_h6->SetBinContent(740,2);
   hcal_h6->SetBinContent(741,5);
   hcal_h6->SetBinContent(742,6);
   hcal_h6->SetBinContent(743,1);
   hcal_h6->SetBinContent(744,3);
   hcal_h6->SetBinContent(745,5);
   hcal_h6->SetBinContent(746,2);
   hcal_h6->SetBinContent(748,3);
   hcal_h6->SetBinContent(749,4);
   hcal_h6->SetBinContent(750,3);
   hcal_h6->SetBinContent(751,3);
   hcal_h6->SetBinContent(752,6);
   hcal_h6->SetBinContent(753,2);
   hcal_h6->SetBinContent(754,3);
   hcal_h6->SetBinContent(755,4);
   hcal_h6->SetBinContent(756,2);
   hcal_h6->SetBinContent(757,3);
   hcal_h6->SetBinContent(758,4);
   hcal_h6->SetBinContent(759,4);
   hcal_h6->SetBinContent(760,3);
   hcal_h6->SetBinContent(761,2);
   hcal_h6->SetBinContent(762,1);
   hcal_h6->SetBinContent(764,3);
   hcal_h6->SetBinContent(765,3);
   hcal_h6->SetBinContent(767,3);
   hcal_h6->SetBinContent(768,3);
   hcal_h6->SetBinContent(769,5);
   hcal_h6->SetBinContent(770,2);
   hcal_h6->SetBinContent(771,3);
   hcal_h6->SetBinContent(772,2);
   hcal_h6->SetBinContent(773,1);
   hcal_h6->SetBinContent(775,1);
   hcal_h6->SetBinContent(776,2);
   hcal_h6->SetBinContent(777,3);
   hcal_h6->SetBinContent(778,3);
   hcal_h6->SetBinContent(779,2);
   hcal_h6->SetBinContent(782,2);
   hcal_h6->SetBinContent(783,2);
   hcal_h6->SetBinContent(784,4);
   hcal_h6->SetBinContent(785,1);
   hcal_h6->SetBinContent(786,3);
   hcal_h6->SetBinContent(787,4);
   hcal_h6->SetBinContent(789,2);
   hcal_h6->SetBinContent(792,9);
   hcal_h6->SetBinContent(793,2);
   hcal_h6->SetBinContent(794,1);
   hcal_h6->SetBinContent(795,2);
   hcal_h6->SetBinContent(796,1);
   hcal_h6->SetBinContent(800,2);
   hcal_h6->SetBinContent(801,2);
   hcal_h6->SetBinContent(803,2);
   hcal_h6->SetBinContent(805,1);
   hcal_h6->SetBinContent(806,2);
   hcal_h6->SetBinContent(807,2);
   hcal_h6->SetBinContent(808,2);
   hcal_h6->SetBinContent(809,1);
   hcal_h6->SetBinContent(810,1);
   hcal_h6->SetBinContent(811,1);
   hcal_h6->SetBinContent(813,2);
   hcal_h6->SetBinContent(814,3);
   hcal_h6->SetBinContent(815,1);
   hcal_h6->SetBinContent(817,2);
   hcal_h6->SetBinContent(818,1);
   hcal_h6->SetBinContent(820,1);
   hcal_h6->SetBinContent(821,2);
   hcal_h6->SetBinContent(822,2);
   hcal_h6->SetBinContent(823,2);
   hcal_h6->SetBinContent(824,2);
   hcal_h6->SetBinContent(826,1);
   hcal_h6->SetBinContent(828,1);
   hcal_h6->SetBinContent(829,1);
   hcal_h6->SetBinContent(831,3);
   hcal_h6->SetBinContent(832,4);
   hcal_h6->SetBinContent(833,1);
   hcal_h6->SetBinContent(834,1);
   hcal_h6->SetBinContent(835,2);
   hcal_h6->SetBinContent(836,4);
   hcal_h6->SetBinContent(839,1);
   hcal_h6->SetBinContent(841,1);
   hcal_h6->SetBinContent(843,2);
   hcal_h6->SetBinContent(844,1);
   hcal_h6->SetBinContent(845,1);
   hcal_h6->SetBinContent(847,1);
   hcal_h6->SetBinContent(848,1);
   hcal_h6->SetBinContent(849,2);
   hcal_h6->SetBinContent(850,1);
   hcal_h6->SetBinContent(853,2);
   hcal_h6->SetBinContent(854,1);
   hcal_h6->SetBinContent(855,1);
   hcal_h6->SetBinContent(856,1);
   hcal_h6->SetBinContent(858,2);
   hcal_h6->SetBinContent(862,1);
   hcal_h6->SetBinContent(863,1);
   hcal_h6->SetBinContent(864,1);
   hcal_h6->SetBinContent(865,1);
   hcal_h6->SetBinContent(867,2);
   hcal_h6->SetBinContent(870,2);
   hcal_h6->SetBinContent(875,1);
   hcal_h6->SetBinContent(876,2);
   hcal_h6->SetBinContent(878,1);
   hcal_h6->SetBinContent(879,1);
   hcal_h6->SetBinContent(880,2);
   hcal_h6->SetBinContent(883,2);
   hcal_h6->SetBinContent(887,2);
   hcal_h6->SetBinContent(889,1);
   hcal_h6->SetBinContent(890,1);
   hcal_h6->SetBinContent(893,1);
   hcal_h6->SetBinContent(896,1);
   hcal_h6->SetBinContent(898,1);
   hcal_h6->SetBinContent(900,2);
   hcal_h6->SetBinContent(902,1);
   hcal_h6->SetBinContent(904,1);
   hcal_h6->SetBinContent(906,1);
   hcal_h6->SetBinContent(909,1);
   hcal_h6->SetBinContent(922,2);
   hcal_h6->SetBinContent(929,1);
   hcal_h6->SetBinContent(931,1);
   hcal_h6->SetBinContent(932,1);
   hcal_h6->SetBinContent(934,1);
   hcal_h6->SetBinContent(937,1);
   hcal_h6->SetBinContent(941,1);
   hcal_h6->SetBinContent(942,1);
   hcal_h6->SetBinContent(943,1);
   hcal_h6->SetBinContent(945,1);
   hcal_h6->SetBinContent(946,1);
   hcal_h6->SetBinContent(947,1);
   hcal_h6->SetBinContent(952,1);
   hcal_h6->SetBinContent(953,1);
   hcal_h6->SetBinContent(959,1);
   hcal_h6->SetBinContent(968,1);
   hcal_h6->SetBinContent(975,1);
   hcal_h6->SetBinContent(977,1);
   hcal_h6->SetBinContent(979,2);
   hcal_h6->SetBinContent(980,1);
   hcal_h6->SetBinContent(981,1);
   hcal_h6->SetBinContent(989,1);
   hcal_h6->SetBinContent(990,1);
   hcal_h6->SetBinContent(1005,1);
   hcal_h6->SetBinContent(1014,1);
   hcal_h6->SetBinContent(1024,1);
   hcal_h6->SetBinContent(1040,2);
   hcal_h6->SetBinContent(1053,1);
   hcal_h6->SetBinContent(1057,1);
   hcal_h6->SetBinContent(1081,1);
   hcal_h6->SetBinContent(1095,1);
   hcal_h6->SetBinContent(1098,1);
   hcal_h6->SetBinContent(1102,1);
   hcal_h6->SetBinContent(1109,1);
   hcal_h6->SetBinContent(1145,1);
   hcal_h6->SetBinContent(1217,1);
   hcal_h6->SetBinContent(1258,1);
   hcal_h6->SetMaximum(1.085992e+08);
   hcal_h6->SetEntries(1.405148e+07);
   hcal_h6->SetStats(0);

   ci = TColor::GetColor("#99cc33");
   hcal_h6->SetFillColor(ci);
   hcal_h6->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hcal_h6->GetXaxis()->SetRange(136,225);
   hcal_h6->GetXaxis()->SetLabelFont(42);
   hcal_h6->GetXaxis()->SetLabelSize(0.035);
   hcal_h6->GetXaxis()->SetTitleSize(0.035);
   hcal_h6->GetXaxis()->SetTitleFont(42);
   hcal_h6->GetYaxis()->SetTitle("#hits/ 0.22 MIP");
   hcal_h6->GetYaxis()->SetLabelFont(42);
   hcal_h6->GetYaxis()->SetLabelSize(0.035);
   hcal_h6->GetYaxis()->SetTitleSize(0.035);
   hcal_h6->GetYaxis()->SetTitleFont(42);
   hcal_h6->GetZaxis()->SetLabelFont(42);
   hcal_h6->GetZaxis()->SetLabelSize(0.035);
   hcal_h6->GetZaxis()->SetTitleSize(0.035);
   hcal_h6->GetZaxis()->SetTitleFont(42);
   hcal_h6->Draw("hist same");
   
   TH1F *fcal_h6_track = new TH1F("fcal_h6_track","",9000,0,2000);
   fcal_h6_track->SetBinContent(3,7183);
   fcal_h6_track->SetBinContent(4,13771);
   fcal_h6_track->SetBinContent(5,16331);
   fcal_h6_track->SetBinContent(6,14894);
   fcal_h6_track->SetBinContent(7,11187);
   fcal_h6_track->SetBinContent(8,7705);
   fcal_h6_track->SetBinContent(9,5045);
   fcal_h6_track->SetBinContent(10,3502);
   fcal_h6_track->SetBinContent(11,2487);
   fcal_h6_track->SetBinContent(12,1933);
   fcal_h6_track->SetBinContent(13,1521);
   fcal_h6_track->SetBinContent(14,1219);
   fcal_h6_track->SetBinContent(15,1042);
   fcal_h6_track->SetBinContent(16,804);
   fcal_h6_track->SetBinContent(17,738);
   fcal_h6_track->SetBinContent(18,555);
   fcal_h6_track->SetBinContent(19,491);
   fcal_h6_track->SetBinContent(20,399);
   fcal_h6_track->SetBinContent(21,343);
   fcal_h6_track->SetBinContent(22,268);
   fcal_h6_track->SetBinContent(23,240);
   fcal_h6_track->SetBinContent(24,200);
   fcal_h6_track->SetBinContent(25,161);
   fcal_h6_track->SetBinContent(26,162);
   fcal_h6_track->SetBinContent(27,149);
   fcal_h6_track->SetBinContent(28,115);
   fcal_h6_track->SetBinContent(29,79);
   fcal_h6_track->SetBinContent(30,91);
   fcal_h6_track->SetBinContent(31,56);
   fcal_h6_track->SetBinContent(32,65);
   fcal_h6_track->SetBinContent(33,51);
   fcal_h6_track->SetBinContent(34,39);
   fcal_h6_track->SetBinContent(35,42);
   fcal_h6_track->SetBinContent(36,33);
   fcal_h6_track->SetBinContent(37,30);
   fcal_h6_track->SetBinContent(38,31);
   fcal_h6_track->SetBinContent(39,19);
   fcal_h6_track->SetBinContent(40,28);
   fcal_h6_track->SetBinContent(41,21);
   fcal_h6_track->SetBinContent(42,16);
   fcal_h6_track->SetBinContent(43,19);
   fcal_h6_track->SetBinContent(44,10);
   fcal_h6_track->SetBinContent(45,11);
   fcal_h6_track->SetBinContent(46,13);
   fcal_h6_track->SetBinContent(47,13);
   fcal_h6_track->SetBinContent(48,8);
   fcal_h6_track->SetBinContent(49,15);
   fcal_h6_track->SetBinContent(50,10);
   fcal_h6_track->SetBinContent(51,6);
   fcal_h6_track->SetBinContent(52,8);
   fcal_h6_track->SetBinContent(53,6);
   fcal_h6_track->SetBinContent(54,4);
   fcal_h6_track->SetBinContent(55,2);
   fcal_h6_track->SetBinContent(56,4);
   fcal_h6_track->SetBinContent(57,3);
   fcal_h6_track->SetBinContent(58,5);
   fcal_h6_track->SetBinContent(59,3);
   fcal_h6_track->SetBinContent(60,6);
   fcal_h6_track->SetBinContent(61,4);
   fcal_h6_track->SetBinContent(62,4);
   fcal_h6_track->SetBinContent(63,8);
   fcal_h6_track->SetBinContent(64,5);
   fcal_h6_track->SetBinContent(65,1);
   fcal_h6_track->SetBinContent(66,3);
   fcal_h6_track->SetBinContent(67,2);
   fcal_h6_track->SetBinContent(68,5);
   fcal_h6_track->SetBinContent(69,2);
   fcal_h6_track->SetBinContent(70,2);
   fcal_h6_track->SetBinContent(71,1);
   fcal_h6_track->SetBinContent(72,1);
   fcal_h6_track->SetBinContent(73,2);
   fcal_h6_track->SetBinContent(75,1);
   fcal_h6_track->SetBinContent(76,2);
   fcal_h6_track->SetBinContent(77,3);
   fcal_h6_track->SetBinContent(79,1);
   fcal_h6_track->SetBinContent(80,3);
   fcal_h6_track->SetBinContent(81,1);
   fcal_h6_track->SetBinContent(83,2);
   fcal_h6_track->SetBinContent(84,1);
   fcal_h6_track->SetBinContent(85,1);
   fcal_h6_track->SetBinContent(86,2);
   fcal_h6_track->SetBinContent(88,1);
   fcal_h6_track->SetBinContent(90,1);
   fcal_h6_track->SetBinContent(96,1);
   fcal_h6_track->SetBinContent(99,2);
   fcal_h6_track->SetBinContent(101,1);
   fcal_h6_track->SetBinContent(108,1);
   fcal_h6_track->SetBinContent(121,1);
   fcal_h6_track->SetBinContent(133,1);
   fcal_h6_track->SetBinContent(138,1);
   fcal_h6_track->SetBinContent(149,1);
   fcal_h6_track->SetBinContent(164,1);
   fcal_h6_track->SetBinContent(181,1);
   fcal_h6_track->SetBinContent(191,1);
   fcal_h6_track->SetEntries(93263);
   fcal_h6_track->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   fcal_h6_track->SetFillColor(ci);
   fcal_h6_track->GetXaxis()->SetLabelFont(42);
   fcal_h6_track->GetXaxis()->SetLabelSize(0.035);
   fcal_h6_track->GetXaxis()->SetTitleSize(0.035);
   fcal_h6_track->GetXaxis()->SetTitleFont(42);
   fcal_h6_track->GetYaxis()->SetLabelFont(42);
   fcal_h6_track->GetYaxis()->SetLabelSize(0.035);
   fcal_h6_track->GetYaxis()->SetTitleSize(0.035);
   fcal_h6_track->GetYaxis()->SetTitleFont(42);
   fcal_h6_track->GetZaxis()->SetLabelFont(42);
   fcal_h6_track->GetZaxis()->SetLabelSize(0.035);
   fcal_h6_track->GetZaxis()->SetTitleSize(0.035);
   fcal_h6_track->GetZaxis()->SetTitleFont(42);
   fcal_h6_track->Draw("hist same");
   
   TLegend *leg = new TLegend(0.65,0.5,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(35);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","CERN TB,  #pi^{-}: 40 GeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h6","Bin 1","f");

   ci = TColor::GetColor("#000099");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h6","Bin 2","f");

   ci = TColor::GetColor("#006699");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h6","Bin 3","f");

   ci = TColor::GetColor("#009999");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h6","Bin 4","f");

   ci = TColor::GetColor("#33cc99");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h6","Bin 5","f");

   ci = TColor::GetColor("#33cc66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h6","Bin 6","f");

   ci = TColor::GetColor("#66cc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h6","Bin 7","f");

   ci = TColor::GetColor("#99cc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("hcal_h6","Bin 8","f");

   ci = TColor::GetColor("#cccc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("fcal_h6_track","Track hits","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.82,0.37,0.9,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(31);
   TText *text = pt->AddText("CALICE Preliminary");
   pt->Draw();
   
   pt = new TPaveText(0.17,0.82,0.37,0.83,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(20);
   text = pt->AddText("Si-W ECAL + AHCAL + TCMT");
   pt->Draw();
   c1->Modified();
   ->cd();
   ->SetSelected();
}


==> Plots/OskarResultsv2.C <==
{
//=========Macro generated from canvas: testSC_Datasets/Graph example
//=========  (Thu Jul  6 13:29:33 2017) by ROOT version5.34/30
   TCanvas *testSC_Datasets = new TCanvas("testSC_Datasets", "Graph example",0,0,1080,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   testSC_Datasets->SetHighLightColor(2);
   testSC_Datasets->Range(-11.04651,-0.04069768,99.4186,0.3662791);//Range(-11.25,0.007499998,101.25,0.3325);
   testSC_Datasets->SetFillColor(0);
   testSC_Datasets->SetBorderMode(0);
   testSC_Datasets->SetBorderSize(2);
   testSC_Datasets->SetTickx(1);
   testSC_Datasets->SetTicky(1);
   testSC_Datasets->SetRightMargin(0.04);
   testSC_Datasets->SetTopMargin(0.04);
   testSC_Datasets->SetFrameLineWidth(2);
   testSC_Datasets->SetFrameBorderMode(0);
   testSC_Datasets->SetFrameLineWidth(2);
   testSC_Datasets->SetFrameBorderMode(0);
//   
 
   
  
   gre = new TGraphErrors(5);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillColor(1);

      ci = TColor::GetColor("#663333");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,4,0.233);
   gre->SetPointError(0,0,0.0008);
   gre->SetPoint(1,12,0.1598);
   gre->SetPointError(1,0,0.0005);
   gre->SetPoint(2,15,0.1459);
   gre->SetPointError(2,0,0.0004);
   gre->SetPoint(3,20,0.1303);
   gre->SetPointError(3,0,0.0004);
   gre->SetPoint(4,32,0.1011);
   gre->SetPointError(4,0,0.0003);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","",100,1.2,34.8);
   Graph_Graph7->SetMinimum(0.0);
   Graph_Graph7->SetMaximum(0.35);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");   
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetTitle("E_{beam}[GeV]");
   Graph_Graph7->GetXaxis()->SetNdivisions(506);
   Graph_Graph7->GetXaxis()->SetLabelFont(43);
   Graph_Graph7->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph7->GetXaxis()->SetLabelSize(30);
   Graph_Graph7->GetXaxis()->SetTitleSize(34);
   Graph_Graph7->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph7->GetXaxis()->SetTitleFont(43);
   Graph_Graph7->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph7->GetYaxis()->SetNdivisions(506);
   Graph_Graph7->GetYaxis()->SetLabelFont(43);
   Graph_Graph7->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph7->GetYaxis()->SetLabelSize(30);
   Graph_Graph7->GetYaxis()->SetTitleSize(34);
   Graph_Graph7->GetYaxis()->SetTitleOffset(1.2);
   Graph_Graph7->GetYaxis()->SetTitleFont(43);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph7);
   gre->Draw("ap");
   
   gre = new TGraphErrors(5);
   gre->SetName("Graph1");
   gre->SetTitle("");
   gre->SetFillColor(1);

 ci = TColor::GetColor("#663333");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,4,0.2119);
   gre->SetPointError(0,0,0.0007);
   gre->SetPoint(1,12,0.144);
   gre->SetPointError(1,0,0.0005);
   gre->SetPoint(2,15,0.1281);
   gre->SetPointError(2,0,0.0004);
   gre->SetPoint(3,20,0.1099);
   gre->SetPointError(3,0,0.0004);
   gre->SetPoint(4,32,0.0836);
   gre->SetPointError(4,0,0.0002);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,1.2,34.8);
   Graph_Graph8->SetMinimum(0.07048);
   Graph_Graph8->SetMaximum(0.22552);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph8);
   
   gre->Draw("p");
   
   
   

      TF1 *JINST_St = new TF1("JINST_St","sqrt((0.576 * 0.576 / x) + (0.016*0.016)  + (0.18*0.18/(x*x)))",2,90);

   JINST_St->SetFillColor(19);
   JINST_St->SetFillStyle(0);

   ci = TColor::GetColor("#666666");
   JINST_St->SetLineColor(ci);
   JINST_St->SetLineWidth(1);
   JINST_St->SetLineStyle(2);
   JINST_St->GetXaxis()->SetLabelFont(42);
   JINST_St->GetXaxis()->SetLabelSize(0.035);
   JINST_St->GetXaxis()->SetTitleSize(0.035);
   JINST_St->GetXaxis()->SetTitleFont(42);
   JINST_St->GetYaxis()->SetLabelFont(42);
   JINST_St->GetYaxis()->SetLabelSize(0.035);
   JINST_St->GetYaxis()->SetTitleSize(0.035);
   JINST_St->GetYaxis()->SetTitleFont(42);
//    JINST_St->Draw("same");
   
     TF1 *JINST_SC = new TF1("JINST_SC","sqrt((0.443 * 0.443 / x) + (0.018*0.018)  + (0.18*0.18/(x*x)))",2,100);
   JINST_SC->SetFillColor(19);
   JINST_SC->SetFillStyle(0);

   ci = TColor::GetColor("#999999");
   JINST_SC->SetLineColor(ci);
   JINST_SC->SetLineWidth(1);
   JINST_SC->SetLineStyle(1);
   JINST_SC->GetXaxis()->SetLabelFont(42);
   JINST_SC->GetXaxis()->SetLabelSize(0.035);
   JINST_SC->GetXaxis()->SetTitleSize(0.035);
   JINST_SC->GetXaxis()->SetTitleFont(42);
   JINST_SC->GetYaxis()->SetLabelFont(42);
   JINST_SC->GetYaxis()->SetLabelSize(0.035);
   JINST_SC->GetYaxis()->SetTitleSize(0.035);
   JINST_SC->GetYaxis()->SetTitleFont(42);
//    JINST_SC->Draw("same");
   
   TLegend *leg = new TLegend(0.35,0.7,0.8,0.85,NULL,"brNDC");
    leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(29);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   leg->SetMargin(0.07);
    TLegendEntry *entry=leg->AddEntry("NULL","FNAL TB","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   
//     entry=leg->AddEntry("JINST_St","AHCAL+TCMT: a=(57.6#pm0.4)% b=(1.6#pm0.3)% ","l");
// 
//    ci = TColor::GetColor("#666666");
//    entry->SetLineColor(ci);
//    entry->SetLineStyle(3);
//    entry->SetLineWidth(2);
//    entry->SetMarkerColor(1);
//    entry->SetMarkerStyle(21);
//    entry->SetMarkerSize(1);
// 
//    ci = TColor::GetColor("#666666");
//    entry->SetTextColor(ci);
//    entry->SetTextFont(43);
   
    entry=leg->AddEntry("Graph0","Standard Reco.","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#663333");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.5);

   ci = TColor::GetColor("#663333");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);
   
//     entry=leg->AddEntry("JINST_SC","SC AHCAL+TCMT: a=(44.3#pm0.3)% b=(1.8#pm0.2)%","l");
// 
//    ci = TColor::GetColor(2);
//    entry->SetLineColor(ci);
//    entry->SetLineStyle(1);
//    entry->SetLineWidth(2);
//    entry->SetMarkerColor(1);
//    entry->SetMarkerStyle(21);
//    entry->SetMarkerSize(1);
// 
//    ci = TColor::GetColor("#666666");
//    entry->SetTextColor(ci);
//    entry->SetTextFont(43);
   
   entry=leg->AddEntry("Graph1","Full SC","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#663333");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.5);

   ci = TColor::GetColor("#663333");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);

   leg->Draw();
   
    TPaveText *pt = new TPaveText(0.13,0.16,0.37,0.24,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(31);
   TText *text = pt->AddText("CALICE Preliminary");
   pt->Draw();
   
  pt = new TPaveText(0.13,0.16,0.37,0.17,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(20);
   text = pt->AddText("ScECAL + AHCAL + TCMT");
   pt->Draw();
  
}


==> Plots/SC_Detectors_Combined_ResolutionComparison.C <==
{
//=========Macro generated from canvas: test/Graph example
//=========  (Mon Oct 16 14:56:33 2017) by ROOT version5.34/30
   TCanvas *test = new TCanvas("test", "Graph example",0,0,1080,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   test->SetHighLightColor(2);
   test->Range(-10.46512,0.3837209,94.18605,1.546512);
   test->SetFillColor(0);
   test->SetBorderMode(0);
   test->SetBorderSize(2);
   test->SetTickx(1);
   test->SetTicky(1);
   test->SetRightMargin(0.04);
   test->SetLeftMargin(0.12);
   test->SetTopMargin(0.04);
   test->SetBottomMargin(0.12);
   test->SetFrameLineWidth(2);
   test->SetFrameBorderMode(0);
   test->SetFrameLineWidth(2);
   test->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(16);
   gre->SetName("h1");
   gre->SetTitle("");
   gre->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#339933");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#339933");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(27);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.9416855);
   gre->SetPointError(0,0,0.007556622);
   gre->SetPoint(1,15,0.9200984);
   gre->SetPointError(1,0,0.01346724);
   gre->SetPoint(2,18,0.9286389);
   gre->SetPointError(2,0,0.007918934);
   gre->SetPoint(3,20,0.9046581);
   gre->SetPointError(3,0,0.01251839);
   gre->SetPoint(4,25,0.9125768);
   gre->SetPointError(4,0,0.006019743);
   gre->SetPoint(5,35,0.9188162);
   gre->SetPointError(5,0,0.005875732);
   gre->SetPoint(6,40,0.9135808);
   gre->SetPointError(6,0,0.008157403);
   gre->SetPoint(7,45,0.894366);
   gre->SetPointError(7,0,0.006021182);
   gre->SetPoint(8,50,0.9199618);
   gre->SetPointError(8,0,0.008694916);
   gre->SetPoint(9,80,0.9084565);
   gre->SetPointError(9,0,0.006823653);
   gre->SetPoint(10,4,0.9738479);
   gre->SetPointError(10,0,0.009380983);
   gre->SetPoint(11,6,0.9463108);
   gre->SetPointError(11,0,0.01071725);
   gre->SetPoint(12,8,0.955192);
   gre->SetPointError(12,0,0.008218073);
   gre->SetPoint(13,12,0.9376148);
   gre->SetPointError(13,0,0.007811584);
   gre->SetPoint(14,30,0.896088);
   gre->SetPointError(14,0,0.009287796);
   gre->SetPoint(15,60,0.9273852);
   gre->SetPointError(15,0,0.03791173);
   
   TH1F *Graph_Graph_comp42169 = new TH1F("Graph_Graph_comp42169","",100,0,90);
   Graph_Graph_comp42169->SetMinimum(0.5);
   Graph_Graph_comp42169->SetMaximum(1.5);
   Graph_Graph_comp42169->SetDirectory(0);
   Graph_Graph_comp42169->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_comp42169->SetLineColor(ci);
   Graph_Graph_comp42169->GetXaxis()->SetTitle("E_{beam} [GeV]");
   Graph_Graph_comp42169->GetXaxis()->SetNdivisions(506);
   Graph_Graph_comp42169->GetXaxis()->SetLabelFont(43);
   Graph_Graph_comp42169->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_comp42169->GetXaxis()->SetLabelSize(40);
   Graph_Graph_comp42169->GetXaxis()->SetTitleSize(40);
   Graph_Graph_comp42169->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph_comp42169->GetXaxis()->SetTitleFont(43);
   Graph_Graph_comp42169->GetYaxis()->SetTitle("#sigma_{sc}/#sigma_{standard}");
   Graph_Graph_comp42169->GetYaxis()->SetNdivisions(506);
   Graph_Graph_comp42169->GetYaxis()->SetLabelFont(43);
   Graph_Graph_comp42169->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_comp42169->GetYaxis()->SetLabelSize(40);
   Graph_Graph_comp42169->GetYaxis()->SetTitleSize(40);
   Graph_Graph_comp42169->GetYaxis()->SetTitleOffset(1.25);
   Graph_Graph_comp42169->GetYaxis()->SetTitleFont(43);
   Graph_Graph_comp42169->GetZaxis()->SetLabelFont(42);
   Graph_Graph_comp42169->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_comp42169->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_comp42169->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_comp42169);
   
   gre->Draw("ap");
   
   gre = new TGraphErrors(16);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#339933");
   gre->SetLineColor(ci);
   gre->SetPoint(0,10,0.9416855);
   gre->SetPointError(0,0,0.02350714);
   gre->SetPoint(1,15,0.9200984);
   gre->SetPointError(1,0,0.01961318);
   gre->SetPoint(2,18,0.9286389);
   gre->SetPointError(2,0,0.02256605);
   gre->SetPoint(3,20,0.9046581);
   gre->SetPointError(3,0,0.02456871);
   gre->SetPoint(4,25,0.9125768);
   gre->SetPointError(4,0,0.02329225);
   gre->SetPoint(5,35,0.9188162);
   gre->SetPointError(5,0,0.02423448);
   gre->SetPoint(6,40,0.9135808);
   gre->SetPointError(6,0,0.02173937);
   gre->SetPoint(7,45,0.894366);
   gre->SetPointError(7,0,0.02046942);
   gre->SetPoint(8,50,0.9199618);
   gre->SetPointError(8,0,0.03118217);
   gre->SetPoint(9,80,0.9084565);
   gre->SetPointError(9,0,0.03954539);
   gre->SetPoint(10,4,0.9738479);
   gre->SetPointError(10,0,0.0178031);
   gre->SetPoint(11,6,0.9463108);
   gre->SetPointError(11,0,0.02342863);
   gre->SetPoint(12,8,0.955192);
   gre->SetPointError(12,0,0.02244499);
   gre->SetPoint(13,12,0.9376148);
   gre->SetPointError(13,0,0.02505557);
   gre->SetPoint(14,30,0.896088);
   gre->SetPointError(14,0,0.02986116);
   gre->SetPoint(15,60,0.9273852);
   gre->SetPointError(15,0,0.07024819);
   
   TH1F *Graph_Graph170 = new TH1F("Graph_Graph170","Graph",100,0,87.6);
   Graph_Graph170->SetMinimum(0.8555809);
   Graph_Graph170->SetMaximum(1.001106);
   Graph_Graph170->SetDirectory(0);
   Graph_Graph170->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph170->SetLineColor(ci);
   Graph_Graph170->GetXaxis()->SetLabelFont(42);
   Graph_Graph170->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph170->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph170->GetXaxis()->SetTitleFont(42);
   Graph_Graph170->GetYaxis()->SetTitle("#sigma_{sc}/#sigma_{standard}");
   Graph_Graph170->GetYaxis()->SetLabelFont(42);
   Graph_Graph170->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph170->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph170->GetYaxis()->SetTitleFont(42);
   Graph_Graph170->GetZaxis()->SetLabelFont(42);
   Graph_Graph170->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph170->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph170->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph170);
   
   gre->Draw("[]");
   
   gre = new TGraphErrors(16);
   gre->SetName("h2");
   gre->SetTitle("");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#009999");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009999");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(32);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.8830943);
   gre->SetPointError(0,0,0.006965282);
   gre->SetPoint(1,15,0.8265506);
   gre->SetPointError(1,0,0.01189522);
   gre->SetPoint(2,18,0.8056363);
   gre->SetPointError(2,0,0.006607085);
   gre->SetPoint(3,20,0.798366);
   gre->SetPointError(3,0,0.01071474);
   gre->SetPoint(4,25,0.7983647);
   gre->SetPointError(4,0,0.005097597);
   gre->SetPoint(5,35,0.8108423);
   gre->SetPointError(5,0,0.005172504);
   gre->SetPoint(6,40,0.7764552);
   gre->SetPointError(6,0,0.006824234);
   gre->SetPoint(7,45,0.7938008);
   gre->SetPointError(7,0,0.005295879);
   gre->SetPoint(8,50,0.7806972);
   gre->SetPointError(8,0,0.007139355);
   gre->SetPoint(9,80,0.9135405);
   gre->SetPointError(9,0,0.00711833);
   gre->SetPoint(10,4,0.9250934);
   gre->SetPointError(10,0,0.008891837);
   gre->SetPoint(11,6,0.9194627);
   gre->SetPointError(11,0,0.01030475);
   gre->SetPoint(12,8,0.9017499);
   gre->SetPointError(12,0,0.007794421);
   gre->SetPoint(13,12,0.8532753);
   gre->SetPointError(13,0,0.006950127);
   gre->SetPoint(14,30,0.7946637);
   gre->SetPointError(14,0,0.008366261);
   gre->SetPoint(15,60,0.8681561);
   gre->SetPointError(15,0,0.03246591);
   
   TH1F *Graph_Graph_comp43171 = new TH1F("Graph_Graph_comp43171","",100,0,87.6);
   Graph_Graph_comp43171->SetMinimum(0.5);
   Graph_Graph_comp43171->SetMaximum(1.1);
   Graph_Graph_comp43171->SetDirectory(0);
   Graph_Graph_comp43171->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_comp43171->SetLineColor(ci);
   Graph_Graph_comp43171->GetXaxis()->SetLabelFont(42);
   Graph_Graph_comp43171->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_comp43171->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_comp43171->GetXaxis()->SetTitleFont(42);
   Graph_Graph_comp43171->GetYaxis()->SetLabelFont(42);
   Graph_Graph_comp43171->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_comp43171->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_comp43171->GetYaxis()->SetTitleFont(42);
   Graph_Graph_comp43171->GetZaxis()->SetLabelFont(42);
   Graph_Graph_comp43171->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_comp43171->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_comp43171->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_comp43171);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(16);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#009999");
   gre->SetLineColor(ci);
   gre->SetPoint(0,10,0.8830943);
   gre->SetPointError(0,0,0.03761974);
   gre->SetPoint(1,15,0.8265506);
   gre->SetPointError(1,0,0.04689473);
   gre->SetPoint(2,18,0.8056363);
   gre->SetPointError(2,0,0.03935363);
   gre->SetPoint(3,20,0.798366);
   gre->SetPointError(3,0,0.03387638);
   gre->SetPoint(4,25,0.7983647);
   gre->SetPointError(4,0,0.02828942);
   gre->SetPoint(5,35,0.8108423);
   gre->SetPointError(5,0,0.02016786);
   gre->SetPoint(6,40,0.7764552);
   gre->SetPointError(6,0,0.03230267);
   gre->SetPoint(7,45,0.7938008);
   gre->SetPointError(7,0,0.02016566);
   gre->SetPoint(8,50,0.7806972);
   gre->SetPointError(8,0,0.02534794);
   gre->SetPoint(9,80,0.9135405);
   gre->SetPointError(9,0,0.01778162);
   gre->SetPoint(10,4,0.9250934);
   gre->SetPointError(10,0,0.02780191);
   gre->SetPoint(11,6,0.9194627);
   gre->SetPointError(11,0,0.03886297);
   gre->SetPoint(12,8,0.9017499);
   gre->SetPointError(12,0,0.03200033);
   gre->SetPoint(13,12,0.8532753);
   gre->SetPointError(13,0,0.0338086);
   gre->SetPoint(14,30,0.7946637);
   gre->SetPointError(14,0,0.04633616);
   gre->SetPoint(15,60,0.8681561);
   gre->SetPointError(15,0,0.05374025);
   
   TH1F *Graph_Graph172 = new TH1F("Graph_Graph172","Graph",100,0,87.6);
   Graph_Graph172->SetMinimum(0.7236763);
   Graph_Graph172->SetMaximum(0.9781399);
   Graph_Graph172->SetDirectory(0);
   Graph_Graph172->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph172->SetLineColor(ci);
   Graph_Graph172->GetXaxis()->SetLabelFont(42);
   Graph_Graph172->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph172->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph172->GetXaxis()->SetTitleFont(42);
   Graph_Graph172->GetYaxis()->SetTitle("#sigma_{sc}/#sigma_{standard}");
   Graph_Graph172->GetYaxis()->SetLabelFont(42);
   Graph_Graph172->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph172->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph172->GetYaxis()->SetTitleFont(42);
   Graph_Graph172->GetZaxis()->SetLabelFont(42);
   Graph_Graph172->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph172->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph172->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph172);
   
   gre->Draw("[]");
   
   gre = new TGraphErrors(16);
   gre->SetName("h3");
   gre->SetTitle("");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.7830169);
   gre->SetPointError(0,0,0.006227074);
   gre->SetPoint(1,15,0.737861);
   gre->SetPointError(1,0,0.01066197);
   gre->SetPoint(2,18,0.7218108);
   gre->SetPointError(2,0,0.005970188);
   gre->SetPoint(3,20,0.7190925);
   gre->SetPointError(3,0,0.009669039);
   gre->SetPoint(4,25,0.7201964);
   gre->SetPointError(4,0,0.004599958);
   gre->SetPoint(5,35,0.7395512);
   gre->SetPointError(5,0,0.004645241);
   gre->SetPoint(6,40,0.7064754);
   gre->SetPointError(6,0,0.006249534);
   gre->SetPoint(7,45,0.7126981);
   gre->SetPointError(7,0,0.004723402);
   gre->SetPoint(8,50,0.7065404);
   gre->SetPointError(8,0,0.006437408);
   gre->SetPoint(9,80,0.7752103);
   gre->SetPointError(9,0,0.006017787);
   gre->SetPoint(10,4,0.8588885);
   gre->SetPointError(10,0,0.008264923);
   gre->SetPoint(11,6,0.8321753);
   gre->SetPointError(11,0,0.008965048);
   gre->SetPoint(12,8,0.8130772);
   gre->SetPointError(12,0,0.006886696);
   gre->SetPoint(13,12,0.7710964);
   gre->SetPointError(13,0,0.006304924);
   gre->SetPoint(14,30,0.7190314);
   gre->SetPointError(14,0,0.007582202);
   gre->SetPoint(15,60,0.770534);
   gre->SetPointError(15,0,0.03005292);
   
   TH1F *Graph_Graph_comp44173 = new TH1F("Graph_Graph_comp44173","",100,0,87.6);
   Graph_Graph_comp44173->SetMinimum(0.5);
   Graph_Graph_comp44173->SetMaximum(1.1);
   Graph_Graph_comp44173->SetDirectory(0);
   Graph_Graph_comp44173->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_comp44173->SetLineColor(ci);
   Graph_Graph_comp44173->GetXaxis()->SetLabelFont(42);
   Graph_Graph_comp44173->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_comp44173->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_comp44173->GetXaxis()->SetTitleFont(42);
   Graph_Graph_comp44173->GetYaxis()->SetLabelFont(42);
   Graph_Graph_comp44173->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_comp44173->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_comp44173->GetYaxis()->SetTitleFont(42);
   Graph_Graph_comp44173->GetZaxis()->SetLabelFont(42);
   Graph_Graph_comp44173->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_comp44173->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_comp44173->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_comp44173);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(16);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetPoint(0,10,0.7830169);
   gre->SetPointError(0,0,0.01611201);
   gre->SetPoint(1,15,0.737861);
   gre->SetPointError(1,0,0.02284262);
   gre->SetPoint(2,18,0.7218108);
   gre->SetPointError(2,0,0.02152074);
   gre->SetPoint(3,20,0.7190925);
   gre->SetPointError(3,0,0.01278635);
   gre->SetPoint(4,25,0.7201964);
   gre->SetPointError(4,0,0.01126298);
   gre->SetPoint(5,35,0.7395512);
   gre->SetPointError(5,0,0.01025403);
   gre->SetPoint(6,40,0.7064754);
   gre->SetPointError(6,0,0.02079407);
   gre->SetPoint(7,45,0.7126981);
   gre->SetPointError(7,0,0.01857674);
   gre->SetPoint(8,50,0.7065404);
   gre->SetPointError(8,0,0.01609278);
   gre->SetPoint(9,80,0.7752103);
   gre->SetPointError(9,0,0.04719599);
   gre->SetPoint(10,4,0.8588885);
   gre->SetPointError(10,0,0.01982372);
   gre->SetPoint(11,6,0.8321753);
   gre->SetPointError(11,0,0.0320926);
   gre->SetPoint(12,8,0.8130772);
   gre->SetPointError(12,0,0.01927512);
   gre->SetPoint(13,12,0.7710964);
   gre->SetPointError(13,0,0.0198786);
   gre->SetPoint(14,30,0.7190314);
   gre->SetPointError(14,0,0.01956006);
   gre->SetPoint(15,60,0.770534);
   gre->SetPointError(15,0,0.0661964);
   
   TH1F *Graph_Graph_Graph156174 = new TH1F("Graph_Graph_Graph156174","Graph",100,0,87.6);
   Graph_Graph_Graph156174->SetMinimum(0.6676163);
   Graph_Graph_Graph156174->SetMaximum(0.8959336);
   Graph_Graph_Graph156174->SetDirectory(0);
   Graph_Graph_Graph156174->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph156174->SetLineColor(ci);
   Graph_Graph_Graph156174->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph156174->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph156174->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph156174->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph156174->GetYaxis()->SetTitle("#sigma_{sc}/#sigma_{standard}");
   Graph_Graph_Graph156174->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph156174->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph156174->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph156174->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph156174->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph156174->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph156174->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph156174->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph156174);
   
   gre->Draw("[]");
   
   TPaveText *pt = new TPaveText(0.13,0.82,0.37,0.9,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(37);
   TText *text = pt->AddText("CALICE Preliminary");
   pt->Draw();
   
   pt = new TPaveText(0.13,0.82,0.37,0.83,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(25);
   text = pt->AddText("Si-W ECAL + AHCAL + TCMT");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.72,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(30);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","CERN & FNAL TB","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("h1","ECAL SC","pe");

   ci = TColor::GetColor("#339933");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#339933");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(1.5);

   ci = TColor::GetColor("#339933");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);
   entry=leg->AddEntry("h2","HCAL SC","pe");

   ci = TColor::GetColor("#009999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009999");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(32);
   entry->SetMarkerSize(1.5);

   ci = TColor::GetColor("#009999");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);
   entry=leg->AddEntry("h3","Full SC","pe");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.5);

   ci = TColor::GetColor("#cc0000");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);
   leg->Draw();
   test->Modified();
   test->cd();
   test->SetSelected(test);
}


==> Plots/SC_Detectors_CombinedwoPrevious.C <==
{
//=========Macro generated from canvas: testSC_Detectors_CombinedwoPrevious/Graph example
//=========  (Thu Nov  2 17:58:45 2017) by ROOT version5.34/30
   TCanvas *testSC_Detectors_CombinedwoPrevious = new TCanvas("testSC_Detectors_CombinedwoPrevious", "Graph example",57,52,1080,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   testSC_Detectors_CombinedwoPrevious->SetHighLightColor(2);
   testSC_Detectors_CombinedwoPrevious->Range(-11.04651,-0.04069768,99.4186,0.3662791);
   testSC_Detectors_CombinedwoPrevious->SetFillColor(0);
   testSC_Detectors_CombinedwoPrevious->SetBorderMode(0);
   testSC_Detectors_CombinedwoPrevious->SetBorderSize(2);
   testSC_Detectors_CombinedwoPrevious->SetTickx(1);
   testSC_Detectors_CombinedwoPrevious->SetTicky(1);
   testSC_Detectors_CombinedwoPrevious->SetRightMargin(0.04);
   testSC_Detectors_CombinedwoPrevious->SetBottomMargin(0.12);
   testSC_Detectors_CombinedwoPrevious->SetTopMargin(0.04);
   testSC_Detectors_CombinedwoPrevious->SetLeftMargin(0.12);
   testSC_Detectors_CombinedwoPrevious->SetFrameLineWidth(2);
   testSC_Detectors_CombinedwoPrevious->SetFrameBorderMode(0);
   testSC_Detectors_CombinedwoPrevious->SetFrameLineWidth(2);
   testSC_Detectors_CombinedwoPrevious->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(16);
   gre->SetName("h1_SC");
   gre->SetTitle("");
   gre->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#339933");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#339933");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.1685438);
   gre->SetPointError(0,0,0.001107347);
   gre->SetPoint(1,15,0.1384406);
   gre->SetPointError(1,0,0.001654205);
   gre->SetPoint(2,18,0.1310209);
   gre->SetPointError(2,0,0.0009211986);
   gre->SetPoint(3,20,0.1207879);
   gre->SetPointError(3,0,0.001361588);
   gre->SetPoint(4,25,0.1123286);
   gre->SetPointError(4,0,0.0006048899);
   gre->SetPoint(5,35,0.09658207);
   gre->SetPointError(5,0,0.0005059179);
   gre->SetPoint(6,40,0.09177055);
   gre->SetPointError(6,0,0.0006684338);
   gre->SetPoint(7,45,0.08540749);
   gre->SetPointError(7,0,0.0004647936);
   gre->SetPoint(8,50,0.08327337);
   gre->SetPointError(8,0,0.000644392);
   gre->SetPoint(9,80,0.06417084);
   gre->SetPointError(9,0,0.0003880636);
   gre->SetPoint(10,4,0.2419754);
   gre->SetPointError(10,0,0.001881259);
   gre->SetPoint(11,6,0.2079916);
   gre->SetPointError(11,0,0.001923532);
   gre->SetPoint(12,8,0.1871715);
   gre->SetPointError(12,0,0.001297053);
   gre->SetPoint(13,12,0.1532069);
   gre->SetPointError(13,0,0.001043196);
   gre->SetPoint(14,30,0.1010203);
   gre->SetPointError(14,0,0.000843526);
   gre->SetPoint(15,60,0.06920184);
   gre->SetPointError(15,0,0.00239053);
   
   TH1F *Graph_Graph_Graph_g26381 = new TH1F("Graph_Graph_Graph_g26381","",100,0,95);
   Graph_Graph_Graph_g26381->SetMinimum(0);
   Graph_Graph_Graph_g26381->SetMaximum(0.35);
   Graph_Graph_Graph_g26381->SetDirectory(0);
   Graph_Graph_Graph_g26381->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_g26381->SetLineColor(ci);
   Graph_Graph_Graph_g26381->GetXaxis()->SetTitle("E_{beam} [GeV]");
   Graph_Graph_Graph_g26381->GetXaxis()->SetNdivisions(506);
   Graph_Graph_Graph_g26381->GetXaxis()->SetLabelFont(43);
   Graph_Graph_Graph_g26381->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_g26381->GetXaxis()->SetLabelSize(40);
   Graph_Graph_Graph_g26381->GetXaxis()->SetTitleSize(40);
   Graph_Graph_Graph_g26381->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_g26381->GetXaxis()->SetTitleFont(43);
   Graph_Graph_Graph_g26381->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_Graph_g26381->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph_g26381->GetYaxis()->SetLabelFont(43);
   Graph_Graph_Graph_g26381->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_g26381->GetYaxis()->SetLabelSize(40);
   Graph_Graph_Graph_g26381->GetYaxis()->SetTitleSize(40);
   Graph_Graph_Graph_g26381->GetYaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_g26381->GetYaxis()->SetTitleFont(43);
   Graph_Graph_Graph_g26381->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g26381->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g26381->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g26381->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_g26381);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,110);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = TColor::GetColor("#339933");
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(340.6294);
   funcSC->SetNDF(14);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.5158348);
   funcSC->SetParError(0,0.001777729);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.03528526);
   funcSC->SetParError(1,0.0007798666);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("ap");
   
   gre = new TGraphErrors(16);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);

   ci = TColor::GetColor("#339933");
   gre->SetLineColor(ci);
   gre->SetPoint(0,10,0.1685438);
   gre->SetPointError(0,0,0.002753051);
   gre->SetPoint(1,15,0.1384406);
   gre->SetPointError(1,0,0.003117082);
   gre->SetPoint(2,18,0.1310209);
   gre->SetPointError(2,0,0.001807827);
   gre->SetPoint(3,20,0.1207879);
   gre->SetPointError(3,0,0.002072169);
   gre->SetPoint(4,25,0.1123286);
   gre->SetPointError(4,0,0.002193937);
   gre->SetPoint(5,35,0.09658207);
   gre->SetPointError(5,0,0.002263603);
   gre->SetPoint(6,40,0.09177055);
   gre->SetPointError(6,0,0.002476589);
   gre->SetPoint(7,45,0.08540749);
   gre->SetPointError(7,0,0.001853803);
   gre->SetPoint(8,50,0.08327337);
   gre->SetPointError(8,0,0.003237468);
   gre->SetPoint(9,80,0.06417084);
   gre->SetPointError(9,0,0.002166109);
   gre->SetPoint(10,4,0.2419754);
   gre->SetPointError(10,0,0.01104896);
   gre->SetPoint(11,6,0.2079916);
   gre->SetPointError(11,0,0.007152472);
   gre->SetPoint(12,8,0.1871715);
   gre->SetPointError(12,0,0.002814889);
   gre->SetPoint(13,12,0.1532069);
   gre->SetPointError(13,0,0.002454884);
   gre->SetPoint(14,30,0.1010203);
   gre->SetPointError(14,0,0.003256424);
   gre->SetPoint(15,60,0.06920184);
   gre->SetPointError(15,0,0.005219454);
   
   TH1F *Graph_Graph_Graph722 = new TH1F("Graph_Graph_Graph722","Graph",100,0,87.6);
   Graph_Graph_Graph722->SetMinimum(0.04295745);
   Graph_Graph_Graph722->SetMaximum(0.2719454);
   Graph_Graph_Graph722->SetDirectory(0);
   Graph_Graph_Graph722->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph722->SetLineColor(ci);
   Graph_Graph_Graph722->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph722->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph722->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph722->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph722->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_Graph722->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph722->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph722->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph722->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph722->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph722->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph722->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph722->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph722);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,80);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(20.40912);
   funcSC->SetNDF(14);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.5183537);
   funcSC->SetParError(0,0.004894669);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.03592608);
   funcSC->SetParError(1,0.003057336);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("[]");
   
   gre = new TGraphErrors(16);
   gre->SetName("h2_SC");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#009999");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009999");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.1580571);
   gre->SetPointError(0,0,0.001011846);
   gre->SetPoint(1,15,0.1243651);
   gre->SetPointError(1,0,0.001448482);
   gre->SetPoint(2,18,0.1136666);
   gre->SetPointError(2,0,0.0007537559);
   gre->SetPoint(3,20,0.106596);
   gre->SetPointError(3,0,0.001146626);
   gre->SetPoint(4,25,0.09827032);
   gre->SetPointError(4,0,0.0005035266);
   gre->SetPoint(5,35,0.08523231);
   gre->SetPointError(5,0,0.0004448287);
   gre->SetPoint(6,40,0.07799609);
   gre->SetPointError(6,0,0.0005546559);
   gre->SetPoint(7,45,0.07580402);
   gre->SetPointError(7,0,0.0004068154);
   gre->SetPoint(8,50,0.07066738);
   gre->SetPointError(8,0,0.0005201633);
   gre->SetPoint(9,80,0.06452996);
   gre->SetPointError(9,0,0.000412523);
   gre->SetPoint(10,4,0.2298612);
   gre->SetPointError(10,0,0.001781069);
   gre->SetPoint(11,6,0.2020906);
   gre->SetPointError(11,0,0.001839695);
   gre->SetPoint(12,8,0.1766994);
   gre->SetPointError(12,0,0.001233266);
   gre->SetPoint(13,12,0.1394257);
   gre->SetPointError(13,0,0.0009174285);
   gre->SetPoint(14,30,0.08958623);
   gre->SetPointError(14,0,0.0007661267);
   gre->SetPoint(15,60,0.06478214);
   gre->SetPointError(15,0,0.001965588);
   
   TH1F *Graph_Graph_Graph_g26393 = new TH1F("Graph_Graph_Graph_g26393","Graph",100,0,87.6);
   Graph_Graph_Graph_g26393->SetMinimum(0.04593398);
   Graph_Graph_Graph_g26393->SetMaximum(0.2485249);
   Graph_Graph_Graph_g26393->SetDirectory(0);
   Graph_Graph_Graph_g26393->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_g26393->SetLineColor(ci);
   Graph_Graph_Graph_g26393->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g26393->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g26393->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g26393->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_g26393->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g26393->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g26393->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g26393->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_g26393->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g26393->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g26393->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g26393->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_g26393);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,110);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = TColor::GetColor("#009999");
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(248.4229);
   funcSC->SetNDF(14);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4658684);
   funcSC->SetParError(0,0.001627168);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.03201936);
   funcSC->SetParError(1,0.0007302517);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("p");
   
   gre = new TGraphErrors(16);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);

   ci = TColor::GetColor("#009999");
   gre->SetLineColor(ci);
   gre->SetPoint(0,10,0.1580571);
   gre->SetPointError(0,0,0.009527145);
   gre->SetPoint(1,15,0.1243651);
   gre->SetPointError(1,0,0.008818902);
   gre->SetPoint(2,18,0.1136666);
   gre->SetPointError(2,0,0.00673171);
   gre->SetPoint(3,20,0.106596);
   gre->SetPointError(3,0,0.006147264);
   gre->SetPoint(4,25,0.09827032);
   gre->SetPointError(4,0,0.004014897);
   gre->SetPoint(5,35,0.08523231);
   gre->SetPointError(5,0,0.002455046);
   gre->SetPoint(6,40,0.07799609);
   gre->SetPointError(6,0,0.003772991);
   gre->SetPoint(7,45,0.07580402);
   gre->SetPointError(7,0,0.00213357);
   gre->SetPoint(8,50,0.07066738);
   gre->SetPointError(8,0,0.002035509);
   gre->SetPoint(9,80,0.06452996);
   gre->SetPointError(9,0,0.0009875503);
   gre->SetPoint(10,4,0.2298612);
   gre->SetPointError(10,0,0.01508255);
   gre->SetPoint(11,6,0.2020906);
   gre->SetPointError(11,0,0.01343894);
   gre->SetPoint(12,8,0.1766994);
   gre->SetPointError(12,0,0.01032224);
   gre->SetPoint(13,12,0.1394257);
   gre->SetPointError(13,0,0.008532187);
   gre->SetPoint(14,30,0.08958623);
   gre->SetPointError(14,0,0.005553644);
   gre->SetPoint(15,60,0.06478214);
   gre->SetPointError(15,0,0.003757303);
   
   TH1F *Graph_Graph_Graph424 = new TH1F("Graph_Graph_Graph424","Graph",100,0,87.6);
   Graph_Graph_Graph424->SetMinimum(0.04325416);
   Graph_Graph_Graph424->SetMaximum(0.2631641);
   Graph_Graph_Graph424->SetDirectory(0);
   Graph_Graph_Graph424->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph424->SetLineColor(ci);
   Graph_Graph_Graph424->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph424->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph424->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph424->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph424->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_Graph424->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph424->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph424->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph424->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph424->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph424->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph424->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph424->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph424);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,80);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(12.39157);
   funcSC->SetNDF(14);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4496978);
   funcSC->SetParError(0,0.01071402);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.03832093);
   funcSC->SetParError(1,0.002416141);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("[]");
   
   gre = new TGraphErrors(16);
   gre->SetName("h3_SC");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.1401452);
   gre->SetPointError(0,0,0.0009084303);
   gre->SetPoint(1,15,0.1110206);
   gre->SetPointError(1,0,0.001301068);
   gre->SetPoint(2,18,0.1018397);
   gre->SetPointError(2,0,0.0006841313);
   gre->SetPoint(3,20,0.0960116);
   gre->SetPointError(3,0,0.001035805);
   gre->SetPoint(4,25,0.08864862);
   gre->SetPointError(4,0,0.0004544514);
   gre->SetPoint(5,35,0.07773849);
   gre->SetPointError(5,0,0.0003963692);
   gre->SetPoint(6,40,0.07096651);
   gre->SetPointError(6,0,0.0005096671);
   gre->SetPoint(7,45,0.06805911);
   gre->SetPointError(7,0,0.000361517);
   gre->SetPoint(8,50,0.06395484);
   gre->SetPointError(8,0,0.0004680754);
   gre->SetPoint(9,80,0.0547587);
   gre->SetPointError(9,0,0.0003481042);
   gre->SetPoint(10,4,0.2134111);
   gre->SetPointError(10,0,0.001656514);
   gre->SetPoint(11,6,0.1829055);
   gre->SetPointError(11,0,0.001566206);
   gre->SetPoint(12,8,0.1593239);
   gre->SetPointError(12,0,0.001077522);
   gre->SetPoint(13,12,0.1259977);
   gre->SetPointError(13,0,0.0008339536);
   gre->SetPoint(14,30,0.08105984);
   gre->SetPointError(14,0,0.0006949031);
   gre->SetPoint(15,60,0.05749755);
   gre->SetPointError(15,0,0.001857205);
   
   TH1F *Graph_Graph_Graph_g26405 = new TH1F("Graph_Graph_Graph_g26405","Graph",100,0,87.6);
   Graph_Graph_Graph_g26405->SetMinimum(0.0383449);
   Graph_Graph_Graph_g26405->SetMaximum(0.2311333);
   Graph_Graph_Graph_g26405->SetDirectory(0);
   Graph_Graph_Graph_g26405->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_g26405->SetLineColor(ci);
   Graph_Graph_Graph_g26405->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g26405->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g26405->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g26405->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_g26405->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g26405->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g26405->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g26405->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_g26405->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g26405->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g26405->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g26405->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_g26405);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,110);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = TColor::GetColor("#cc0000");
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(104.4698);
   funcSC->SetNDF(14);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4255045);
   funcSC->SetParError(0,0.001438305);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.02506128);
   funcSC->SetParError(1,0.0007340823);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("p");
   
   gre = new TGraphErrors(16);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetPoint(0,10,0.1401452);
   gre->SetPointError(0,0,0.004790065);
   gre->SetPoint(1,15,0.1110206);
   gre->SetPointError(1,0,0.004622023);
   gre->SetPoint(2,18,0.1018397);
   gre->SetPointError(2,0,0.004030284);
   gre->SetPoint(3,20,0.0960116);
   gre->SetPointError(3,0,0.001671738);
   gre->SetPoint(4,25,0.08864862);
   gre->SetPointError(4,0,0.001622823);
   gre->SetPoint(5,35,0.07773849);
   gre->SetPointError(5,0,0.0008877996);
   gre->SetPoint(6,40,0.07096651);
   gre->SetPointError(6,0,0.002185212);
   gre->SetPoint(7,45,0.06805911);
   gre->SetPointError(7,0,0.001625592);
   gre->SetPoint(8,50,0.06395484);
   gre->SetPointError(8,0,0.001568886);
   gre->SetPoint(9,80,0.0547587);
   gre->SetPointError(9,0,0.002715415);
   gre->SetPoint(10,4,0.2134111);
   gre->SetPointError(10,0,0.0123861);
   gre->SetPoint(11,6,0.1829055);
   gre->SetPointError(11,0,0.01139603);
   gre->SetPoint(12,8,0.1593239);
   gre->SetPointError(12,0,0.006788722);
   gre->SetPoint(13,12,0.1259977);
   gre->SetPointError(13,0,0.004664416);
   gre->SetPoint(14,30,0.08105984);
   gre->SetPointError(14,0,0.001975539);
   gre->SetPoint(15,60,0.05749755);
   gre->SetPointError(15,0,0.004198186);
   
   TH1F *Graph_Graph_Graph126 = new TH1F("Graph_Graph_Graph126","Graph",100,0,87.6);
   Graph_Graph_Graph126->SetMinimum(0.03470367);
   Graph_Graph_Graph126->SetMaximum(0.2430479);
   Graph_Graph_Graph126->SetDirectory(0);
   Graph_Graph_Graph126->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph126->SetLineColor(ci);
   Graph_Graph_Graph126->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph126->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph126->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph126->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph126->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_Graph126->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph126->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph126->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph126->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph126->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph126->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph126->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph126->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph126);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,80);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(10.72995);
   funcSC->SetNDF(14);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4203847);
   funcSC->SetParError(0,0.007054779);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.02709133);
   funcSC->SetParError(1,0.003455124);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("[]");
   
   gre = new TGraphErrors(16);
   gre->SetName("h1_St");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetLineStyle(2);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.178981);
   gre->SetPointError(0,0,0.0008246293);
   gre->SetPoint(1,15,0.1504628);
   gre->SetPointError(1,0,0.001271916);
   gre->SetPoint(2,18,0.1410892);
   gre->SetPointError(2,0,0.0006807998);
   gre->SetPoint(3,20,0.1335177);
   gre->SetPointError(3,0,0.00107157);
   gre->SetPoint(4,25,0.1230895);
   gre->SetPointError(4,0,0.000468946);
   gre->SetPoint(5,35,0.1051158);
   gre->SetPointError(5,0,0.0003855864);
   gre->SetPoint(6,40,0.1004515);
   gre->SetPointError(6,0,0.0005188085);
   gre->SetPoint(7,45,0.09549501);
   gre->SetPointError(7,0,0.0003784827);
   gre->SetPoint(8,50,0.0905183);
   gre->SetPointError(8,0,0.0004912058);
   gre->SetPoint(9,80,0.07063722);
   gre->SetPointError(9,0,0.0003147012);
   gre->SetPoint(10,4,0.2484735);
   gre->SetPointError(10,0,0.001413215);
   gre->SetPoint(11,6,0.2197921);
   gre->SetPointError(11,0,0.001436816);
   gre->SetPoint(12,8,0.1959517);
   gre->SetPointError(12,0,0.000999163);
   gre->SetPoint(13,12,0.1634007);
   gre->SetPointError(13,0,0.0007844555);
   gre->SetPoint(14,30,0.1127348);
   gre->SetPointError(14,0,0.0006922504);
   gre->SetPoint(15,60,0.07462039);
   gre->SetPointError(15,0,0.001631243);
   
   TH1F *Graph_Graph_Graph_g15417 = new TH1F("Graph_Graph_Graph_g15417","",100,0,85);
   Graph_Graph_Graph_g15417->SetMinimum(0);
   Graph_Graph_Graph_g15417->SetMaximum(0.35);
   Graph_Graph_Graph_g15417->SetDirectory(0);
   Graph_Graph_Graph_g15417->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_g15417->SetLineColor(ci);
   Graph_Graph_Graph_g15417->GetXaxis()->SetTitle("E_{beam}[GeV]");
   Graph_Graph_Graph_g15417->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g15417->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g15417->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g15417->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_g15417->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_Graph_g15417->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g15417->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g15417->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g15417->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_g15417->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g15417->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g15417->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g15417->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_g15417);
   
   
   TF1 *funcStandard = new TF1("funcStandard","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,110);
   funcStandard->SetFillColor(19);
   funcStandard->SetFillStyle(0);
   funcStandard->SetLineWidth(1);
   funcStandard->SetLineStyle(2);
   funcStandard->SetLineColor(1);
   funcStandard->SetChisquare(1159.713);
   funcStandard->SetNDF(14);
   funcStandard->GetXaxis()->SetLabelFont(42);
   funcStandard->GetXaxis()->SetLabelSize(0.035);
   funcStandard->GetXaxis()->SetTitleSize(0.035);
   funcStandard->GetXaxis()->SetTitleFont(42);
   funcStandard->GetYaxis()->SetLabelFont(42);
   funcStandard->GetYaxis()->SetLabelSize(0.035);
   funcStandard->GetYaxis()->SetTitleSize(0.035);
   funcStandard->GetYaxis()->SetTitleFont(42);
   funcStandard->SetParameter(0,0.5425493);
   funcStandard->SetParError(0,0.001391932);
   funcStandard->SetParLimits(0,0,0);
   funcStandard->SetParameter(1,0.0460017);
   funcStandard->SetParError(1,0.0005185402);
   funcStandard->SetParLimits(1,0,0);
   funcStandard->SetParameter(2,0.18);
   funcStandard->SetParError(2,0);
   funcStandard->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcStandard);
   gre->Draw("p");
   
   gre = new TGraphErrors(16);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetPoint(0,10,0.178981);
   gre->SetPointError(0,0,0.003408546);
   gre->SetPoint(1,15,0.1504628);
   gre->SetPointError(1,0,0.002568687);
   gre->SetPoint(2,18,0.1410892);
   gre->SetPointError(2,0,0.001837359);
   gre->SetPoint(3,20,0.1335177);
   gre->SetPointError(3,0,0.002482765);
   gre->SetPoint(4,25,0.1230895);
   gre->SetPointError(4,0,0.001180619);
   gre->SetPoint(5,35,0.1051158);
   gre->SetPointError(5,0,0.0006266025);
   gre->SetPoint(6,40,0.1004515);
   gre->SetPointError(6,0,0.000973236);
   gre->SetPoint(7,45,0.09549501);
   gre->SetPointError(7,0,0.0006181713);
   gre->SetPoint(8,50,0.0905183);
   gre->SetPointError(8,0,0.0008356815);
   gre->SetPoint(9,80,0.07063722);
   gre->SetPointError(9,0,0.001025349);
   gre->SetPoint(10,4,0.2484735);
   gre->SetPointError(10,0,0.01061206);
   gre->SetPoint(11,6,0.2197921);
   gre->SetPointError(11,0,0.006337194);
   gre->SetPoint(12,8,0.1959517);
   gre->SetPointError(12,0,0.005531894);
   gre->SetPoint(13,12,0.1634007);
   gre->SetPointError(13,0,0.003723577);
   gre->SetPoint(14,30,0.1127348);
   gre->SetPointError(14,0,0.001134402);
   gre->SetPoint(15,60,0.07462039);
   gre->SetPointError(15,0,0.002024348);
   
   TH1F *Graph_Graph_Graph_Graph_Graph1141718 = new TH1F("Graph_Graph_Graph_Graph_Graph1141718","Graph",100,0,87.6);
   Graph_Graph_Graph_Graph_Graph1141718->SetMinimum(0.05072839);
   Graph_Graph_Graph_Graph_Graph1141718->SetMaximum(0.277924);
   Graph_Graph_Graph_Graph_Graph1141718->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph1141718->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph1141718->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph1141718->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1141718->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1141718->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1141718->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph1141718->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1141718->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1141718->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1141718->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph1141718->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1141718->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1141718->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1141718->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph1141718);
   
   
   TF1 *funcSt = new TF1("funcSt","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,80);
   funcSt->SetFillColor(19);
   funcSt->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   funcSt->SetLineColor(ci);
   funcSt->SetLineWidth(1);
   funcSt->SetChisquare(139.578);
   funcSt->SetNDF(14);
   funcSt->GetXaxis()->SetLabelFont(42);
   funcSt->GetXaxis()->SetLabelSize(0.035);
   funcSt->GetXaxis()->SetTitleSize(0.035);
   funcSt->GetXaxis()->SetTitleFont(42);
   funcSt->GetYaxis()->SetLabelFont(42);
   funcSt->GetYaxis()->SetLabelSize(0.035);
   funcSt->GetYaxis()->SetTitleSize(0.035);
   funcSt->GetYaxis()->SetTitleFont(42);
   funcSt->SetParameter(0,0.5739142);
   funcSt->SetParError(0,0.004512722);
   funcSt->SetParLimits(0,0,0);
   funcSt->SetParameter(1,0.03863207);
   funcSt->SetParError(1,0.001752555);
   funcSt->SetParLimits(1,0,0);
   funcSt->SetParameter(2,0.18);
   funcSt->SetParError(2,0);
   funcSt->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSt);
   gre->Draw("[]");
   
   TLegend *leg = new TLegend(0.28,0.65,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(30);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   leg->SetMargin(0.12);
   TLegendEntry *entry=leg->AddEntry("NULL","CERN & FNAL TB, Fit: a/#sqrt{E/GeV} #oplus b #oplus 0.18 GeV/E","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("h1_St","Standard Reco.: a=(54.25#pm0.13)%  b=(4.6#pm0.05)%","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(43);
   entry=leg->AddEntry("h1_SC","ECAL SC: a=(51.58#pm0.17)%  b=(3.52#pm0.07)%","lp");

   ci = TColor::GetColor("#339933");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#339933");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(33);
   entry->SetMarkerSize(1.5);

   ci = TColor::GetColor("#339933");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);
   entry=leg->AddEntry("h2_SC","HCAL SC: a=(46.58#pm0.16)%  b=(3.2#pm0.07)%","lp");

   ci = TColor::GetColor("#009999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009999");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.5);

   ci = TColor::GetColor("#009999");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);
   entry=leg->AddEntry("h3_SC","Full SC: a=(42.55#pm0.14)%  b=(2.5#pm0.07)%","lp");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.5);

   ci = TColor::GetColor("#cc0000");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.13,0.16,0.37,0.24,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(37);
   TText *text = pt->AddText("CALICE Preliminary");
   pt->Draw();
   
   pt = new TPaveText(0.13,0.16,0.37,0.17,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(25);
   text = pt->AddText("Si-W ECAL + AHCAL + TCMT");
   pt->Draw();
   testSC_Detectors_CombinedwoPrevious->Modified();
   testSC_Detectors_CombinedwoPrevious->cd();
   testSC_Detectors_CombinedwoPrevious->SetSelected(testSC_Detectors_CombinedwoPrevious);
}


==> Plots/Summary_CompareResults.C <==
{
//=========Macro generated from canvas: test/Graph example
//=========  (Mon Dec  4 17:10:41 2017) by ROOT version5.34/30
   TCanvas *test = new TCanvas("test", "Graph example",57,52,1080,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   test->SetHighLightColor(2);
   test->Range(-11.04651,-0.04651163,99.4186,0.4186047);
   test->SetFillColor(0);
   test->SetBorderMode(0);
   test->SetBorderSize(2);
   test->SetTickx(1);
   test->SetTicky(1);
   test->SetRightMargin(0.04);
   test->SetTopMargin(0.04);
   test->SetFrameLineWidth(2);
   test->SetFrameBorderMode(0);
   test->SetFrameLineWidth(2);
   test->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(16);
   gre->SetName("h1_SC");
   gre->SetTitle("");
   gre->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.1401452);
   gre->SetPointError(0,0,0.0009084303);
   gre->SetPoint(1,15,0.1110206);
   gre->SetPointError(1,0,0.001301068);
   gre->SetPoint(2,18,0.1018397);
   gre->SetPointError(2,0,0.0006841313);
   gre->SetPoint(3,20,0.0960116);
   gre->SetPointError(3,0,0.001035805);
   gre->SetPoint(4,25,0.08864862);
   gre->SetPointError(4,0,0.0004544514);
   gre->SetPoint(5,35,0.07773849);
   gre->SetPointError(5,0,0.0003963692);
   gre->SetPoint(6,40,0.07096651);
   gre->SetPointError(6,0,0.0005096671);
   gre->SetPoint(7,45,0.06805911);
   gre->SetPointError(7,0,0.000361517);
   gre->SetPoint(8,50,0.06395484);
   gre->SetPointError(8,0,0.0004680754);
   gre->SetPoint(9,80,0.0547587);
   gre->SetPointError(9,0,0.0003481042);
   gre->SetPoint(10,4,0.2134111);
   gre->SetPointError(10,0,0.001656514);
   gre->SetPoint(11,6,0.1829055);
   gre->SetPointError(11,0,0.001566206);
   gre->SetPoint(12,8,0.1593239);
   gre->SetPointError(12,0,0.001077522);
   gre->SetPoint(13,12,0.1259977);
   gre->SetPointError(13,0,0.0008339536);
   gre->SetPoint(14,30,0.08105984);
   gre->SetPointError(14,0,0.0006949031);
   gre->SetPoint(15,60,0.05749755);
   gre->SetPointError(15,0,0.001857205);
   
   TH1F *Graph_Graph_Graph_g26551 = new TH1F("Graph_Graph_Graph_g26551","",100,0,95);
   Graph_Graph_Graph_g26551->SetMinimum(0);
   Graph_Graph_Graph_g26551->SetMaximum(0.4);
   Graph_Graph_Graph_g26551->SetDirectory(0);
   Graph_Graph_Graph_g26551->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_g26551->SetLineColor(ci);
   Graph_Graph_Graph_g26551->GetXaxis()->SetTitle("E_{beam}[GeV]");
   Graph_Graph_Graph_g26551->GetXaxis()->SetNdivisions(506);
   Graph_Graph_Graph_g26551->GetXaxis()->SetLabelFont(43);
   Graph_Graph_Graph_g26551->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_g26551->GetXaxis()->SetLabelSize(30);
   Graph_Graph_Graph_g26551->GetXaxis()->SetTitleSize(34);
   Graph_Graph_Graph_g26551->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_g26551->GetXaxis()->SetTitleFont(43);
   Graph_Graph_Graph_g26551->GetYaxis()->SetTitle("#sigma/E_{reco}");
   Graph_Graph_Graph_g26551->GetYaxis()->SetNdivisions(506);
   Graph_Graph_Graph_g26551->GetYaxis()->SetLabelFont(43);
   Graph_Graph_Graph_g26551->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_g26551->GetYaxis()->SetLabelSize(30);
   Graph_Graph_Graph_g26551->GetYaxis()->SetTitleSize(34);
   Graph_Graph_Graph_g26551->GetYaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_g26551->GetYaxis()->SetTitleFont(43);
   Graph_Graph_Graph_g26551->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g26551->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g26551->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g26551->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_g26551);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,110);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = TColor::GetColor("#cc0000");
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(104.4698);
   funcSC->SetNDF(14);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4255045);
   funcSC->SetParError(0,0.001438305);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.02506128);
   funcSC->SetParError(1,0.0007340823);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("ap");
   
   gre = new TGraphErrors(16);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetPoint(0,10,0.1401452);
   gre->SetPointError(0,0,0.004790065);
   gre->SetPoint(1,15,0.1110206);
   gre->SetPointError(1,0,0.004622023);
   gre->SetPoint(2,18,0.1018397);
   gre->SetPointError(2,0,0.004030284);
   gre->SetPoint(3,20,0.0960116);
   gre->SetPointError(3,0,0.001671738);
   gre->SetPoint(4,25,0.08864862);
   gre->SetPointError(4,0,0.001622823);
   gre->SetPoint(5,35,0.07773849);
   gre->SetPointError(5,0,0.0008877996);
   gre->SetPoint(6,40,0.07096651);
   gre->SetPointError(6,0,0.002185212);
   gre->SetPoint(7,45,0.06805911);
   gre->SetPointError(7,0,0.001625592);
   gre->SetPoint(8,50,0.06395484);
   gre->SetPointError(8,0,0.001568886);
   gre->SetPoint(9,80,0.0547587);
   gre->SetPointError(9,0,0.002715415);
   gre->SetPoint(10,4,0.2134111);
   gre->SetPointError(10,0,0.0123861);
   gre->SetPoint(11,6,0.1829055);
   gre->SetPointError(11,0,0.01139603);
   gre->SetPoint(12,8,0.1593239);
   gre->SetPointError(12,0,0.006788722);
   gre->SetPoint(13,12,0.1259977);
   gre->SetPointError(13,0,0.004664416);
   gre->SetPoint(14,30,0.08105984);
   gre->SetPointError(14,0,0.001975539);
   gre->SetPoint(15,60,0.05749755);
   gre->SetPointError(15,0,0.004198186);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph121121201862 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph121121201862","Graph",100,0,87.6);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->SetMinimum(0.03470367);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->SetMaximum(0.2430479);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph121121201862->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph121121201862);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,80);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(10.72995);
   funcSC->SetNDF(14);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4203847);
   funcSC->SetParError(0,0.007054779);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.02709133);
   funcSC->SetParError(1,0.003455124);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("[]");
   
   gre = new TGraphErrors(16);
   gre->SetName("h1_St");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetLineStyle(2);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.178981);
   gre->SetPointError(0,0,0.0008246293);
   gre->SetPoint(1,15,0.1504628);
   gre->SetPointError(1,0,0.001271916);
   gre->SetPoint(2,18,0.1410892);
   gre->SetPointError(2,0,0.0006807998);
   gre->SetPoint(3,20,0.1335177);
   gre->SetPointError(3,0,0.00107157);
   gre->SetPoint(4,25,0.1230895);
   gre->SetPointError(4,0,0.000468946);
   gre->SetPoint(5,35,0.1051158);
   gre->SetPointError(5,0,0.0003855864);
   gre->SetPoint(6,40,0.1004515);
   gre->SetPointError(6,0,0.0005188085);
   gre->SetPoint(7,45,0.09549501);
   gre->SetPointError(7,0,0.0003784827);
   gre->SetPoint(8,50,0.0905183);
   gre->SetPointError(8,0,0.0004912058);
   gre->SetPoint(9,80,0.07063722);
   gre->SetPointError(9,0,0.0003147012);
   gre->SetPoint(10,4,0.2484735);
   gre->SetPointError(10,0,0.001413215);
   gre->SetPoint(11,6,0.2197921);
   gre->SetPointError(11,0,0.001436816);
   gre->SetPoint(12,8,0.1959517);
   gre->SetPointError(12,0,0.000999163);
   gre->SetPoint(13,12,0.1634007);
   gre->SetPointError(13,0,0.0007844555);
   gre->SetPoint(14,30,0.1127348);
   gre->SetPointError(14,0,0.0006922504);
   gre->SetPoint(15,60,0.07462039);
   gre->SetPointError(15,0,0.001631243);
   
   TH1F *Graph_Graph_Graph_g15563 = new TH1F("Graph_Graph_Graph_g15563","",100,0,85);
   Graph_Graph_Graph_g15563->SetMinimum(0);
   Graph_Graph_Graph_g15563->SetMaximum(0.35);
   Graph_Graph_Graph_g15563->SetDirectory(0);
   Graph_Graph_Graph_g15563->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_g15563->SetLineColor(ci);
   Graph_Graph_Graph_g15563->GetXaxis()->SetTitle("E_{beam}[GeV]");
   Graph_Graph_Graph_g15563->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g15563->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g15563->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g15563->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_g15563->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_Graph_g15563->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g15563->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g15563->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g15563->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_g15563->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_g15563->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_g15563->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_g15563->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_g15563);
   
   
   TF1 *funcStandard = new TF1("funcStandard","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,110);
   funcStandard->SetFillColor(19);
   funcStandard->SetFillStyle(0);
   funcStandard->SetLineWidth(1);
   funcStandard->SetLineStyle(2);
   funcStandard->SetChisquare(1159.713);
   funcStandard->SetNDF(14);
   funcStandard->GetXaxis()->SetLabelFont(42);
   funcStandard->GetXaxis()->SetLabelSize(0.035);
   funcStandard->GetXaxis()->SetTitleSize(0.035);
   funcStandard->GetXaxis()->SetTitleFont(42);
   funcStandard->GetYaxis()->SetLabelFont(42);
   funcStandard->GetYaxis()->SetLabelSize(0.035);
   funcStandard->GetYaxis()->SetTitleSize(0.035);
   funcStandard->GetYaxis()->SetTitleFont(42);
   funcStandard->SetParameter(0,0.5425493);
   funcStandard->SetParError(0,0.001391932);
   funcStandard->SetParLimits(0,0,0);
   funcStandard->SetParameter(1,0.0460017);
   funcStandard->SetParError(1,0.0005185402);
   funcStandard->SetParLimits(1,0,0);
   funcStandard->SetParameter(2,0.18);
   funcStandard->SetParError(2,0);
   funcStandard->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcStandard);
   gre->Draw("p");
   
   gre = new TGraphErrors(16);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetPoint(0,10,0.178981);
   gre->SetPointError(0,0,0.003408546);
   gre->SetPoint(1,15,0.1504628);
   gre->SetPointError(1,0,0.002568687);
   gre->SetPoint(2,18,0.1410892);
   gre->SetPointError(2,0,0.001837359);
   gre->SetPoint(3,20,0.1335177);
   gre->SetPointError(3,0,0.002482765);
   gre->SetPoint(4,25,0.1230895);
   gre->SetPointError(4,0,0.001180619);
   gre->SetPoint(5,35,0.1051158);
   gre->SetPointError(5,0,0.0006266025);
   gre->SetPoint(6,40,0.1004515);
   gre->SetPointError(6,0,0.000973236);
   gre->SetPoint(7,45,0.09549501);
   gre->SetPointError(7,0,0.0006181713);
   gre->SetPoint(8,50,0.0905183);
   gre->SetPointError(8,0,0.0008356815);
   gre->SetPoint(9,80,0.07063722);
   gre->SetPointError(9,0,0.001025349);
   gre->SetPoint(10,4,0.2484735);
   gre->SetPointError(10,0,0.01061206);
   gre->SetPoint(11,6,0.2197921);
   gre->SetPointError(11,0,0.006337194);
   gre->SetPoint(12,8,0.1959517);
   gre->SetPointError(12,0,0.005531894);
   gre->SetPoint(13,12,0.1634007);
   gre->SetPointError(13,0,0.003723577);
   gre->SetPoint(14,30,0.1127348);
   gre->SetPointError(14,0,0.001134402);
   gre->SetPoint(15,60,0.07462039);
   gre->SetPointError(15,0,0.002024348);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884","Graph",100,0,87.6);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->SetMinimum(0.05072839);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->SetMaximum(0.277924);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1141711141261381501884);
   
   
   TF1 *funcSt = new TF1("funcSt","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,80);
   funcSt->SetFillColor(19);
   funcSt->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   funcSt->SetLineColor(ci);
   funcSt->SetLineWidth(1);
   funcSt->SetChisquare(139.578);
   funcSt->SetNDF(14);
   funcSt->GetXaxis()->SetLabelFont(42);
   funcSt->GetXaxis()->SetLabelSize(0.035);
   funcSt->GetXaxis()->SetTitleSize(0.035);
   funcSt->GetXaxis()->SetTitleFont(42);
   funcSt->GetYaxis()->SetLabelFont(42);
   funcSt->GetYaxis()->SetLabelSize(0.035);
   funcSt->GetYaxis()->SetTitleSize(0.035);
   funcSt->GetYaxis()->SetTitleFont(42);
   funcSt->SetParameter(0,0.5739142);
   funcSt->SetParError(0,0.004512722);
   funcSt->SetParLimits(0,0,0);
   funcSt->SetParameter(1,0.03863207);
   funcSt->SetParError(1,0.001752555);
   funcSt->SetParLimits(1,0,0);
   funcSt->SetParameter(2,0.18);
   funcSt->SetParError(2,0);
   funcSt->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSt);
   gre->Draw("[]");
   
   gre = new TGraphErrors(5);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#666666");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,4,0.233);
   gre->SetPointError(0,0,0.0008);
   gre->SetPoint(1,12,0.1598);
   gre->SetPointError(1,0,0.0005);
   gre->SetPoint(2,15,0.1459);
   gre->SetPointError(2,0,0.0004);
   gre->SetPoint(3,20,0.1303);
   gre->SetPointError(3,0,0.0004);
   gre->SetPoint(4,32,0.1011);
   gre->SetPointError(4,0,0.0003);
   
   TH1F *Graph_Graph_Graph575 = new TH1F("Graph_Graph_Graph575","Graph",100,1.2,34.8);
   Graph_Graph_Graph575->SetMinimum(0.0875);
   Graph_Graph_Graph575->SetMaximum(0.2471);
   Graph_Graph_Graph575->SetDirectory(0);
   Graph_Graph_Graph575->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph575->SetLineColor(ci);
   Graph_Graph_Graph575->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph575->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph575->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph575->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph575->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph575->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph575->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph575->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph575->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph575->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph575->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph575->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph575);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(5);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#663333");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,4,0.2119);
   gre->SetPointError(0,0,0.0007);
   gre->SetPoint(1,12,0.144);
   gre->SetPointError(1,0,0.0005);
   gre->SetPoint(2,15,0.1281);
   gre->SetPointError(2,0,0.0004);
   gre->SetPoint(3,20,0.1099);
   gre->SetPointError(3,0,0.0004);
   gre->SetPoint(4,32,0.0836);
   gre->SetPointError(4,0,0.0002);
   
   TH1F *Graph_Graph_Graph586 = new TH1F("Graph_Graph_Graph586","Graph",100,1.2,34.8);
   Graph_Graph_Graph586->SetMinimum(0.07048);
   Graph_Graph_Graph586->SetMaximum(0.22552);
   Graph_Graph_Graph586->SetDirectory(0);
   Graph_Graph_Graph586->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph586->SetLineColor(ci);
   Graph_Graph_Graph586->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph586->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph586->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph586->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph586->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph586->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph586->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph586->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph586->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph586->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph586->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph586->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph586);
   
   gre->Draw("p");
   
   TF1 *JINST_St = new TF1("JINST_St","",2,90);
   JINST_St->SetFillColor(19);
   JINST_St->SetFillStyle(0);

   ci = TColor::GetColor("#333399");
   JINST_St->SetLineColor(ci);
   JINST_St->SetLineWidth(2);
   JINST_St->SetLineStyle(3);
   JINST_St->GetXaxis()->SetLabelFont(42);
   JINST_St->GetXaxis()->SetLabelSize(0.035);
   JINST_St->GetXaxis()->SetTitleSize(0.035);
   JINST_St->GetXaxis()->SetTitleFont(42);
   JINST_St->GetYaxis()->SetLabelFont(42);
   JINST_St->GetYaxis()->SetLabelSize(0.035);
   JINST_St->GetYaxis()->SetTitleSize(0.035);
   JINST_St->GetYaxis()->SetTitleFont(42);
   JINST_St->Draw("same");
   
   TF1 *JINST_SC = new TF1("JINST_SC","",2,90);
   JINST_SC->SetFillColor(19);
   JINST_SC->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   JINST_SC->SetLineColor(ci);
   JINST_SC->SetLineWidth(2);
   JINST_SC->GetXaxis()->SetLabelFont(42);
   JINST_SC->GetXaxis()->SetLabelSize(0.035);
   JINST_SC->GetXaxis()->SetTitleSize(0.035);
   JINST_SC->GetXaxis()->SetTitleFont(42);
   JINST_SC->GetYaxis()->SetLabelFont(42);
   JINST_SC->GetYaxis()->SetLabelSize(0.035);
   JINST_SC->GetYaxis()->SetTitleSize(0.035);
   JINST_SC->GetYaxis()->SetTitleFont(42);
   JINST_SC->Draw("same");
   
   TLegend *leg = new TLegend(0.15,0.62,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(29);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","Summary TB, Fit: a/#sqrt{E/GeV} #oplus b #oplus 0.18 GeV/E","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("h1_St","Si-W ECAL+AHCAL+TCMT: a=(54.25#pm0.13)%  b=(4.6#pm0.05)%","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(43);
   entry=leg->AddEntry("JINST_St","AHCAL+TCMT (JINST 7 P09017): a=(57.6#pm0.4)% b=(1.6#pm0.3)% ","l");

   ci = TColor::GetColor("#333399");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);

   ci = TColor::GetColor("#333399");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);
   entry=leg->AddEntry("Graph0","ScECAL+AHCAL+TCMT (CAN-056)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#666666");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.5);

   ci = TColor::GetColor("#666666");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);
   entry=leg->AddEntry("h1_SC","SC Si-W ECAL+AHCAL+TCMT: a=(42.55#pm0.14)%  b=(2.5#pm0.07)%","lp");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.5);

   ci = TColor::GetColor("#cc0000");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);
   entry=leg->AddEntry("JINST_SC","SC AHCAL+TCMT (JINST 7 P09017): a=(44.3#pm0.3)% b=(1.8#pm0.2)%","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);
   entry=leg->AddEntry("Graph1","SC ScECAL+AHCAL+TCMT (CAN-056)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#663333");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.5);

   ci = TColor::GetColor("#663333");
   entry->SetTextColor(ci);
   entry->SetTextFont(43);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.13,0.16,0.37,0.24,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(31);
   TText *text = pt->AddText("CALICE Preliminary");
   pt->Draw();
   
   pt = new TPaveText(0.13,0.16,0.37,0.17,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(20);
   text = pt->AddText("Si-W ECAL + AHCAL + TCMT");
   pt->Draw();
   test->Modified();
   test->cd();
   test->SetSelected(test);
}


==> Plots/bin_weights_ecal_v2_Combined.C <==
{
//=========Macro generated from canvas: WeightBinsE/
//=========  (Tue Oct 17 17:26:12 2017) by ROOT version5.34/30
   TCanvas *WeightBinsE = new TCanvas("WeightBinsE", "",0,0,2000,1200);
   gStyle->SetOptStat(0);
   WeightBinsE->SetHighLightColor(2);
   WeightBinsE->Range(-0.6727529,-2.657143,2.424938,9.485714);
   WeightBinsE->SetFillColor(0);
   WeightBinsE->SetBorderMode(0);
   WeightBinsE->SetBorderSize(2);
   WeightBinsE->SetLogx();
   WeightBinsE->SetTickx(1);
   WeightBinsE->SetTicky(1);
   WeightBinsE->SetLeftMargin(0.12);
   WeightBinsE->SetRightMargin(0.04);
   WeightBinsE->SetTopMargin(0.04);
   WeightBinsE->SetBottomMargin(0.15);
   WeightBinsE->SetFrameLineWidth(2);
   WeightBinsE->SetFrameBorderMode(0);
   WeightBinsE->SetFrameLineWidth(2);
   WeightBinsE->SetFrameBorderMode(0);
   
   TH1D *hDummyEcal = new TH1D("hDummyEcal","bla",1000,0.5,200);
   hDummyEcal->SetMinimum(-1.2);
   hDummyEcal->SetMaximum(9);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   hDummyEcal->SetLineColor(ci);
   hDummyEcal->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hDummyEcal->GetXaxis()->SetLabelFont(42);
   hDummyEcal->GetXaxis()->SetLabelSize(0.05);
   hDummyEcal->GetXaxis()->SetTitleSize(0.05);
   hDummyEcal->GetXaxis()->SetTitleOffset(1.4);
   hDummyEcal->GetXaxis()->SetTitleFont(42);
   hDummyEcal->GetYaxis()->SetTitle("Bin Weight");
   hDummyEcal->GetYaxis()->SetMoreLogLabels();
   hDummyEcal->GetYaxis()->SetLabelFont(42);
   hDummyEcal->GetYaxis()->SetLabelSize(0.05);
   hDummyEcal->GetYaxis()->SetTitleSize(0.05);
   hDummyEcal->GetYaxis()->SetTitleFont(42);
   hDummyEcal->GetZaxis()->SetLabelFont(42);
   hDummyEcal->GetZaxis()->SetLabelSize(0.035);
   hDummyEcal->GetZaxis()->SetTitleSize(0.035);
   hDummyEcal->GetZaxis()->SetTitleFont(42);
   hDummyEcal->Draw("AXIS");
   
   TGraphErrors *gre = new TGraphErrors(50);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetPoint(0,0.5,7.481344);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.5612245,6.665197);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.622449,6.009604);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.6836735,5.471431);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.744898,5.021724);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.8061224,4.640327);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,0.8673469,4.312775);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,0.9285714,4.028416);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,0.9897959,3.779236);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1.05102,3.559086);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.112245,3.363173);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.173469,3.187703);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.234694,3.029635);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.295918,2.886503);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.357143,2.756285);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.418367,2.637308);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.479592,2.528178);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.540816,2.427721);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.602041,2.334942);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.663265,2.248993);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.72449,2.169147);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.785714,2.094776);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.846939,2.025336);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.908163,1.960352);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.969388,1.899409);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,2.030612,1.84214);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,2.091837,1.788224);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,2.153061,1.737374);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,2.214286,1.689336);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,2.27551,1.643883);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,2.336735,1.600812);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,2.397959,1.55994);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,2.459184,1.521103);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,2.520408,1.484153);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,2.581633,1.448956);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,2.642857,1.415389);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,2.704082,1.383343);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,2.765306,1.352715);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,2.826531,1.323415);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,2.887755,1.295356);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,2.94898,1.268463);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,3.010204,1.242664);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,3.071429,1.217893);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,3.132653,1.194091);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,3.193878,1.171201);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,3.255102,1.149172);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,3.316327,1.127956);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,3.377551,1.10751);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,3.438776,1.087792);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,3.5,1.068763);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0.2,3.8);
   Graph_Graph1->SetMinimum(0.4275054);
   Graph_Graph1->SetMaximum(8.122602);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetPoint(0,3.5,0.4382263);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,3.565306,0.4301992);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,3.630612,0.422461);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,3.695918,0.4149962);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,3.761224,0.4077906);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,3.826531,0.400831);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,3.891837,0.3941049);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,3.957143,0.3876009);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,4.022449,0.381308);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,4.087755,0.3752162);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,4.153061,0.369316);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,4.218367,0.3635985);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,4.283673,0.3580553);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,4.34898,0.3526786);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,4.414286,0.347461);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,4.479592,0.3423955);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,4.544898,0.3374756);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,4.610204,0.332695);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,4.67551,0.328048);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,4.740816,0.3235291);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,4.806122,0.3191329);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,4.871429,0.3148547);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,4.936735,0.3106896);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,5.002041,0.3066332);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,5.067347,0.3026815);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,5.132653,0.2988303);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,5.197959,0.2950758);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,5.263265,0.2914145);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,5.328571,0.287843);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,5.393878,0.284358);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,5.459184,0.2809563);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,5.52449,0.277635);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,5.589796,0.2743914);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,5.655102,0.2712227);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,5.720408,0.2681263);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,5.785714,0.2650999);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,5.85102,0.2621409);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,5.916327,0.2592474);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,5.981633,0.2564169);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,6.046939,0.2536477);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,6.112245,0.2509376);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,6.177551,0.2482848);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,6.242857,0.2456875);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,6.308163,0.243144);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,6.373469,0.2406526);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,6.438776,0.2382118);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,6.504082,0.2358199);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,6.569388,0.2334756);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,6.634694,0.2311775);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,6.7,0.2289242);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,3.18,7.02);
   Graph_Graph2->SetMinimum(0.207994);
   Graph_Graph2->SetMaximum(0.4591565);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,6.7,0.8348558);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,6.808163,0.8348558);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,6.916327,0.8348558);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,7.02449,0.8348558);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,7.132653,0.8348558);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,7.240816,0.8348558);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7.34898,0.8348558);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,7.457143,0.8348558);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,7.565306,0.8348558);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,7.673469,0.8348558);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,7.781633,0.8348558);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,7.889796,0.8348558);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,7.997959,0.8348558);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,8.106122,0.8348558);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,8.214286,0.8348558);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,8.322449,0.8348558);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,8.430612,0.8348558);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,8.538776,0.8348558);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,8.646939,0.8348558);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,8.755102,0.8348558);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,8.863265,0.8348558);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,8.971429,0.8348558);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,9.079592,0.8348558);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,9.187755,0.8348558);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,9.295918,0.8348558);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,9.404082,0.8348558);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,9.512245,0.8348558);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,9.620408,0.8348558);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,9.728571,0.8348558);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,9.836735,0.8348558);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,9.944898,0.8348558);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,10.05306,0.8348558);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,10.16122,0.8348558);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,10.26939,0.8348558);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,10.37755,0.8348558);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,10.48571,0.8348558);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,10.59388,0.8348558);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,10.70204,0.8348558);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,10.8102,0.8348558);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,10.91837,0.8348558);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,11.02653,0.8348558);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,11.13469,0.8348558);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,11.24286,0.8348558);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,11.35102,0.8348558);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,11.45918,0.8348558);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,11.56735,0.8348558);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,11.67551,0.8348558);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,11.78367,0.8348558);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,11.89184,0.8348558);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,12,0.8348558);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,6.17,12.53);
   Graph_Graph3->SetMinimum(0.7348558);
   Graph_Graph3->SetMaximum(1.934856);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,12,1.360992);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,12.14286,1.360992);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,12.28571,1.360992);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,12.42857,1.360992);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,12.57143,1.360992);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,12.71429,1.360992);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,12.85714,1.360992);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,13,1.360992);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,13.14286,1.360992);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,13.28571,1.360992);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,13.42857,1.360992);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,13.57143,1.360992);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,13.71429,1.360992);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,13.85714,1.360992);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,14,1.360992);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,14.14286,1.360992);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,14.28571,1.360992);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,14.42857,1.360992);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,14.57143,1.360992);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,14.71429,1.360992);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,14.85714,1.360992);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,15,1.360992);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,15.14286,1.360992);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,15.28571,1.360992);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,15.42857,1.360992);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,15.57143,1.360992);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,15.71429,1.360992);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,15.85714,1.360992);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,16,1.360992);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,16.14286,1.360992);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,16.28571,1.360992);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,16.42857,1.360992);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,16.57143,1.360992);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,16.71429,1.360992);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,16.85714,1.360992);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,17,1.360992);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,17.14286,1.360992);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,17.28571,1.360992);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,17.42857,1.360992);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,17.57143,1.360992);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,17.71429,1.360992);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,17.85714,1.360992);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,18,1.360992);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,18.14286,1.360992);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,18.28571,1.360992);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,18.42857,1.360992);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,18.57143,1.360992);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,18.71429,1.360992);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,18.85714,1.360992);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,19,1.360992);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,11.3,19.7);
   Graph_Graph4->SetMinimum(1.260992);
   Graph_Graph4->SetMaximum(2.460992);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,19,1.232303);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,19.22449,1.232303);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,19.44898,1.232303);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,19.67347,1.232303);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,19.89796,1.232303);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,20.12245,1.232303);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,20.34694,1.232303);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,20.57143,1.232303);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,20.79592,1.232303);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,21.02041,1.232303);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,21.2449,1.232303);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,21.46939,1.232303);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,21.69388,1.232303);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,21.91837,1.232303);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,22.14286,1.232303);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,22.36735,1.232303);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,22.59184,1.232303);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,22.81633,1.232303);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,23.04082,1.232303);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,23.26531,1.232303);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,23.4898,1.232303);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,23.71429,1.232303);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,23.93878,1.232303);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,24.16327,1.232303);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,24.38776,1.232303);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,24.61224,1.232303);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,24.83673,1.232303);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,25.06122,1.232303);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,25.28571,1.232303);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,25.5102,1.232303);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,25.73469,1.232303);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,25.95918,1.232303);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,26.18367,1.232303);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,26.40816,1.232303);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,26.63265,1.232303);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,26.85714,1.232303);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,27.08163,1.232303);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,27.30612,1.232303);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,27.53061,1.232303);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,27.7551,1.232303);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,27.97959,1.232303);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,28.20408,1.232303);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,28.42857,1.232303);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,28.65306,1.232303);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,28.87755,1.232303);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,29.10204,1.232303);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,29.32653,1.232303);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,29.55102,1.232303);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,29.77551,1.232303);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,30,1.232303);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,17.9,31.1);
   Graph_Graph5->SetMinimum(1.132303);
   Graph_Graph5->SetMaximum(2.332303);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,30,1.155962);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,30.40816,1.155962);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,30.81633,1.155962);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,31.22449,1.155962);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,31.63265,1.155962);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,32.04082,1.155962);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,32.44898,1.155962);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,32.85714,1.155962);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,33.26531,1.155962);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,33.67347,1.155962);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,34.08163,1.155962);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,34.4898,1.155962);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,34.89796,1.155962);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,35.30612,1.155962);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,35.71429,1.155962);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,36.12245,1.155962);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,36.53061,1.155962);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,36.93878,1.155962);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,37.34694,1.155962);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,37.7551,1.155962);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,38.16327,1.155962);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,38.57143,1.155962);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,38.97959,1.155962);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,39.38776,1.155962);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,39.79592,1.155962);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,40.20408,1.155962);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,40.61224,1.155962);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,41.02041,1.155962);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,41.42857,1.155962);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,41.83673,1.155962);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,42.2449,1.155962);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,42.65306,1.155962);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,43.06122,1.155962);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,43.46939,1.155962);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,43.87755,1.155962);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,44.28571,1.155962);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,44.69388,1.155962);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,45.10204,1.155962);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,45.5102,1.155962);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,45.91837,1.155962);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,46.32653,1.155962);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,46.73469,1.155962);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,47.14286,1.155962);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,47.55102,1.155962);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,47.95918,1.155962);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,48.36735,1.155962);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,48.77551,1.155962);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,49.18367,1.155962);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,49.59184,1.155962);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,50,1.155962);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,28,52);
   Graph_Graph6->SetMinimum(1.055962);
   Graph_Graph6->SetMaximum(2.255962);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph6");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,50,1.119928);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,50.97959,1.119928);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,51.95918,1.119928);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,52.93878,1.119928);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,53.91837,1.119928);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,54.89796,1.119928);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,55.87755,1.119928);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,56.85714,1.119928);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,57.83673,1.119928);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,58.81633,1.119928);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,59.79592,1.119928);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,60.77551,1.119928);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,61.7551,1.119928);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,62.73469,1.119928);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,63.71429,1.119928);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,64.69388,1.119928);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,65.67347,1.119928);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,66.65306,1.119928);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,67.63265,1.119928);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,68.61224,1.119928);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,69.59184,1.119928);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,70.57143,1.119928);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,71.55102,1.119928);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,72.53061,1.119928);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,73.5102,1.119928);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,74.4898,1.119928);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,75.46939,1.119928);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,76.44898,1.119928);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,77.42857,1.119928);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,78.40816,1.119928);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,79.38776,1.119928);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,80.36735,1.119928);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,81.34694,1.119928);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,82.32653,1.119928);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,83.30612,1.119928);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,84.28571,1.119928);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,85.26531,1.119928);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,86.2449,1.119928);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,87.22449,1.119928);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,88.20408,1.119928);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,89.18367,1.119928);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,90.16327,1.119928);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,91.14286,1.119928);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,92.12245,1.119928);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,93.10204,1.119928);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,94.08163,1.119928);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,95.06122,1.119928);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,96.04082,1.119928);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,97.02041,1.119928);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,98,1.119928);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","Graph",100,45.2,102.8);
   Graph_Graph7->SetMinimum(1.019928);
   Graph_Graph7->SetMaximum(2.219928);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph7);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph7");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,98,0.7160738);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,100.0816,0.7160738);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,102.1633,0.7160738);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,104.2449,0.7160738);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,106.3265,0.7160738);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,108.4082,0.7160738);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,110.4898,0.7160738);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,112.5714,0.7160738);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,114.6531,0.7160738);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,116.7347,0.7160738);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,118.8163,0.7160738);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,120.898,0.7160738);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,122.9796,0.7160738);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,125.0612,0.7160738);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,127.1429,0.7160738);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,129.2245,0.7160738);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,131.3061,0.7160738);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,133.3878,0.7160738);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,135.4694,0.7160738);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,137.551,0.7160738);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,139.6327,0.7160738);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,141.7143,0.7160738);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,143.7959,0.7160738);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,145.8776,0.7160738);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,147.9592,0.7160738);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,150.0408,0.7160738);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,152.1224,0.7160738);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,154.2041,0.7160738);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,156.2857,0.7160738);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,158.3673,0.7160738);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,160.449,0.7160738);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,162.5306,0.7160738);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,164.6122,0.7160738);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,166.6939,0.7160738);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,168.7755,0.7160738);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,170.8571,0.7160738);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,172.9388,0.7160738);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,175.0204,0.7160738);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,177.102,0.7160738);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,179.1837,0.7160738);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,181.2653,0.7160738);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,183.3469,0.7160738);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,185.4286,0.7160738);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,187.5102,0.7160738);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,189.5918,0.7160738);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,191.6735,0.7160738);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,193.7551,0.7160738);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,195.8367,0.7160738);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,197.9184,0.7160738);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,200,0.7160738);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,87.8,210.2);
   Graph_Graph8->SetMinimum(0.6160738);
   Graph_Graph8->SetMaximum(1.816074);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph8);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetPoint(0,0.5,7.481344);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.5612245,6.665197);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.622449,6.009604);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.6836735,5.471431);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.744898,5.021724);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.8061224,4.640327);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,0.8673469,4.312775);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,0.9285714,4.028416);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,0.9897959,3.779236);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1.05102,3.559086);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.112245,3.363173);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.173469,3.187703);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.234694,3.029635);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.295918,2.886503);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.357143,2.756285);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.418367,2.637308);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.479592,2.528178);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.540816,2.427721);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.602041,2.334942);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.663265,2.248993);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.72449,2.169147);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.785714,2.094776);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.846939,2.025336);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.908163,1.960352);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.969388,1.899409);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,2.030612,1.84214);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,2.091837,1.788224);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,2.153061,1.737374);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,2.214286,1.689336);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,2.27551,1.643883);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,2.336735,1.600812);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,2.397959,1.55994);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,2.459184,1.521103);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,2.520408,1.484153);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,2.581633,1.448956);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,2.642857,1.415389);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,2.704082,1.383343);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,2.765306,1.352715);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,2.826531,1.323415);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,2.887755,1.295356);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,2.94898,1.268463);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,3.010204,1.242664);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,3.071429,1.217893);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,3.132653,1.194091);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,3.193878,1.171201);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,3.255102,1.149172);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,3.316327,1.127956);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,3.377551,1.10751);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,3.438776,1.087792);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,3.5,1.068763);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph19 = new TH1F("Graph_Graph_Graph19","Graph",100,0.2,3.8);
   Graph_Graph_Graph19->SetMinimum(0.4275054);
   Graph_Graph_Graph19->SetMaximum(8.122602);
   Graph_Graph_Graph19->SetDirectory(0);
   Graph_Graph_Graph19->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph19->SetLineColor(ci);
   Graph_Graph_Graph19->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph19->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph19->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph19->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph19->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph19->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph19->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph19->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph19->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph19->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph19->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph19->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph19);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetPoint(0,3.5,0.4382263);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,3.565306,0.4301992);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,3.630612,0.422461);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,3.695918,0.4149962);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,3.761224,0.4077906);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,3.826531,0.400831);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,3.891837,0.3941049);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,3.957143,0.3876009);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,4.022449,0.381308);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,4.087755,0.3752162);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,4.153061,0.369316);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,4.218367,0.3635985);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,4.283673,0.3580553);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,4.34898,0.3526786);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,4.414286,0.347461);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,4.479592,0.3423955);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,4.544898,0.3374756);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,4.610204,0.332695);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,4.67551,0.328048);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,4.740816,0.3235291);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,4.806122,0.3191329);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,4.871429,0.3148547);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,4.936735,0.3106896);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,5.002041,0.3066332);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,5.067347,0.3026815);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,5.132653,0.2988303);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,5.197959,0.2950758);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,5.263265,0.2914145);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,5.328571,0.287843);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,5.393878,0.284358);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,5.459184,0.2809563);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,5.52449,0.277635);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,5.589796,0.2743914);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,5.655102,0.2712227);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,5.720408,0.2681263);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,5.785714,0.2650999);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,5.85102,0.2621409);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,5.916327,0.2592474);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,5.981633,0.2564169);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,6.046939,0.2536477);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,6.112245,0.2509376);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,6.177551,0.2482848);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,6.242857,0.2456875);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,6.308163,0.243144);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,6.373469,0.2406526);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,6.438776,0.2382118);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,6.504082,0.2358199);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,6.569388,0.2334756);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,6.634694,0.2311775);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,6.7,0.2289242);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph210 = new TH1F("Graph_Graph_Graph210","Graph",100,3.18,7.02);
   Graph_Graph_Graph210->SetMinimum(0.207994);
   Graph_Graph_Graph210->SetMaximum(0.4591565);
   Graph_Graph_Graph210->SetDirectory(0);
   Graph_Graph_Graph210->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph210->SetLineColor(ci);
   Graph_Graph_Graph210->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph210->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph210->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph210->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph210->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph210->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph210->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph210->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph210->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph210->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph210->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph210->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph210);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,6.7,0.8348558);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,6.808163,0.8348558);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,6.916327,0.8348558);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,7.02449,0.8348558);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,7.132653,0.8348558);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,7.240816,0.8348558);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7.34898,0.8348558);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,7.457143,0.8348558);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,7.565306,0.8348558);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,7.673469,0.8348558);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,7.781633,0.8348558);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,7.889796,0.8348558);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,7.997959,0.8348558);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,8.106122,0.8348558);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,8.214286,0.8348558);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,8.322449,0.8348558);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,8.430612,0.8348558);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,8.538776,0.8348558);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,8.646939,0.8348558);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,8.755102,0.8348558);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,8.863265,0.8348558);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,8.971429,0.8348558);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,9.079592,0.8348558);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,9.187755,0.8348558);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,9.295918,0.8348558);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,9.404082,0.8348558);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,9.512245,0.8348558);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,9.620408,0.8348558);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,9.728571,0.8348558);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,9.836735,0.8348558);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,9.944898,0.8348558);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,10.05306,0.8348558);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,10.16122,0.8348558);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,10.26939,0.8348558);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,10.37755,0.8348558);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,10.48571,0.8348558);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,10.59388,0.8348558);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,10.70204,0.8348558);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,10.8102,0.8348558);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,10.91837,0.8348558);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,11.02653,0.8348558);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,11.13469,0.8348558);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,11.24286,0.8348558);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,11.35102,0.8348558);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,11.45918,0.8348558);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,11.56735,0.8348558);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,11.67551,0.8348558);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,11.78367,0.8348558);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,11.89184,0.8348558);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,12,0.8348558);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph311 = new TH1F("Graph_Graph_Graph311","Graph",100,6.17,12.53);
   Graph_Graph_Graph311->SetMinimum(0.7348558);
   Graph_Graph_Graph311->SetMaximum(1.934856);
   Graph_Graph_Graph311->SetDirectory(0);
   Graph_Graph_Graph311->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph311->SetLineColor(ci);
   Graph_Graph_Graph311->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph311->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph311->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph311->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph311->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph311->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph311->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph311->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph311->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph311->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph311->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph311->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph311);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,12,1.360992);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,12.14286,1.360992);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,12.28571,1.360992);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,12.42857,1.360992);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,12.57143,1.360992);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,12.71429,1.360992);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,12.85714,1.360992);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,13,1.360992);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,13.14286,1.360992);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,13.28571,1.360992);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,13.42857,1.360992);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,13.57143,1.360992);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,13.71429,1.360992);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,13.85714,1.360992);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,14,1.360992);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,14.14286,1.360992);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,14.28571,1.360992);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,14.42857,1.360992);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,14.57143,1.360992);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,14.71429,1.360992);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,14.85714,1.360992);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,15,1.360992);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,15.14286,1.360992);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,15.28571,1.360992);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,15.42857,1.360992);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,15.57143,1.360992);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,15.71429,1.360992);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,15.85714,1.360992);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,16,1.360992);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,16.14286,1.360992);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,16.28571,1.360992);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,16.42857,1.360992);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,16.57143,1.360992);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,16.71429,1.360992);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,16.85714,1.360992);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,17,1.360992);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,17.14286,1.360992);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,17.28571,1.360992);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,17.42857,1.360992);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,17.57143,1.360992);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,17.71429,1.360992);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,17.85714,1.360992);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,18,1.360992);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,18.14286,1.360992);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,18.28571,1.360992);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,18.42857,1.360992);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,18.57143,1.360992);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,18.71429,1.360992);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,18.85714,1.360992);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,19,1.360992);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph412 = new TH1F("Graph_Graph_Graph412","Graph",100,11.3,19.7);
   Graph_Graph_Graph412->SetMinimum(1.260992);
   Graph_Graph_Graph412->SetMaximum(2.460992);
   Graph_Graph_Graph412->SetDirectory(0);
   Graph_Graph_Graph412->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph412->SetLineColor(ci);
   Graph_Graph_Graph412->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph412->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph412->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph412->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph412->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph412->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph412->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph412->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph412->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph412->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph412->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph412->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph412);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,19,1.232303);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,19.22449,1.232303);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,19.44898,1.232303);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,19.67347,1.232303);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,19.89796,1.232303);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,20.12245,1.232303);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,20.34694,1.232303);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,20.57143,1.232303);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,20.79592,1.232303);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,21.02041,1.232303);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,21.2449,1.232303);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,21.46939,1.232303);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,21.69388,1.232303);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,21.91837,1.232303);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,22.14286,1.232303);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,22.36735,1.232303);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,22.59184,1.232303);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,22.81633,1.232303);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,23.04082,1.232303);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,23.26531,1.232303);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,23.4898,1.232303);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,23.71429,1.232303);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,23.93878,1.232303);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,24.16327,1.232303);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,24.38776,1.232303);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,24.61224,1.232303);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,24.83673,1.232303);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,25.06122,1.232303);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,25.28571,1.232303);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,25.5102,1.232303);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,25.73469,1.232303);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,25.95918,1.232303);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,26.18367,1.232303);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,26.40816,1.232303);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,26.63265,1.232303);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,26.85714,1.232303);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,27.08163,1.232303);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,27.30612,1.232303);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,27.53061,1.232303);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,27.7551,1.232303);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,27.97959,1.232303);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,28.20408,1.232303);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,28.42857,1.232303);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,28.65306,1.232303);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,28.87755,1.232303);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,29.10204,1.232303);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,29.32653,1.232303);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,29.55102,1.232303);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,29.77551,1.232303);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,30,1.232303);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph513 = new TH1F("Graph_Graph_Graph513","Graph",100,17.9,31.1);
   Graph_Graph_Graph513->SetMinimum(1.132303);
   Graph_Graph_Graph513->SetMaximum(2.332303);
   Graph_Graph_Graph513->SetDirectory(0);
   Graph_Graph_Graph513->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph513->SetLineColor(ci);
   Graph_Graph_Graph513->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph513->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph513->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph513->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph513->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph513->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph513->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph513->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph513->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph513->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph513->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph513->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph513);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,30,1.155962);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,30.40816,1.155962);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,30.81633,1.155962);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,31.22449,1.155962);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,31.63265,1.155962);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,32.04082,1.155962);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,32.44898,1.155962);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,32.85714,1.155962);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,33.26531,1.155962);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,33.67347,1.155962);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,34.08163,1.155962);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,34.4898,1.155962);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,34.89796,1.155962);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,35.30612,1.155962);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,35.71429,1.155962);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,36.12245,1.155962);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,36.53061,1.155962);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,36.93878,1.155962);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,37.34694,1.155962);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,37.7551,1.155962);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,38.16327,1.155962);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,38.57143,1.155962);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,38.97959,1.155962);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,39.38776,1.155962);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,39.79592,1.155962);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,40.20408,1.155962);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,40.61224,1.155962);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,41.02041,1.155962);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,41.42857,1.155962);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,41.83673,1.155962);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,42.2449,1.155962);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,42.65306,1.155962);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,43.06122,1.155962);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,43.46939,1.155962);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,43.87755,1.155962);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,44.28571,1.155962);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,44.69388,1.155962);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,45.10204,1.155962);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,45.5102,1.155962);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,45.91837,1.155962);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,46.32653,1.155962);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,46.73469,1.155962);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,47.14286,1.155962);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,47.55102,1.155962);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,47.95918,1.155962);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,48.36735,1.155962);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,48.77551,1.155962);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,49.18367,1.155962);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,49.59184,1.155962);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,50,1.155962);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph614 = new TH1F("Graph_Graph_Graph614","Graph",100,28,52);
   Graph_Graph_Graph614->SetMinimum(1.055962);
   Graph_Graph_Graph614->SetMaximum(2.255962);
   Graph_Graph_Graph614->SetDirectory(0);
   Graph_Graph_Graph614->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph614->SetLineColor(ci);
   Graph_Graph_Graph614->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph614->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph614->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph614->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph614->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph614->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph614->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph614->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph614->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph614->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph614->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph614->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph614);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph6");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,50,1.119928);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,50.97959,1.119928);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,51.95918,1.119928);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,52.93878,1.119928);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,53.91837,1.119928);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,54.89796,1.119928);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,55.87755,1.119928);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,56.85714,1.119928);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,57.83673,1.119928);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,58.81633,1.119928);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,59.79592,1.119928);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,60.77551,1.119928);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,61.7551,1.119928);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,62.73469,1.119928);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,63.71429,1.119928);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,64.69388,1.119928);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,65.67347,1.119928);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,66.65306,1.119928);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,67.63265,1.119928);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,68.61224,1.119928);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,69.59184,1.119928);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,70.57143,1.119928);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,71.55102,1.119928);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,72.53061,1.119928);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,73.5102,1.119928);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,74.4898,1.119928);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,75.46939,1.119928);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,76.44898,1.119928);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,77.42857,1.119928);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,78.40816,1.119928);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,79.38776,1.119928);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,80.36735,1.119928);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,81.34694,1.119928);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,82.32653,1.119928);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,83.30612,1.119928);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,84.28571,1.119928);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,85.26531,1.119928);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,86.2449,1.119928);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,87.22449,1.119928);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,88.20408,1.119928);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,89.18367,1.119928);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,90.16327,1.119928);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,91.14286,1.119928);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,92.12245,1.119928);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,93.10204,1.119928);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,94.08163,1.119928);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,95.06122,1.119928);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,96.04082,1.119928);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,97.02041,1.119928);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,98,1.119928);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph715 = new TH1F("Graph_Graph_Graph715","Graph",100,45.2,102.8);
   Graph_Graph_Graph715->SetMinimum(1.019928);
   Graph_Graph_Graph715->SetMaximum(2.219928);
   Graph_Graph_Graph715->SetDirectory(0);
   Graph_Graph_Graph715->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph715->SetLineColor(ci);
   Graph_Graph_Graph715->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph715->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph715->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph715->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph715->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph715->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph715->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph715->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph715->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph715->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph715->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph715->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph715);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph7");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,98,0.7160738);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,100.0816,0.7160738);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,102.1633,0.7160738);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,104.2449,0.7160738);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,106.3265,0.7160738);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,108.4082,0.7160738);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,110.4898,0.7160738);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,112.5714,0.7160738);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,114.6531,0.7160738);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,116.7347,0.7160738);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,118.8163,0.7160738);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,120.898,0.7160738);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,122.9796,0.7160738);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,125.0612,0.7160738);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,127.1429,0.7160738);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,129.2245,0.7160738);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,131.3061,0.7160738);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,133.3878,0.7160738);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,135.4694,0.7160738);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,137.551,0.7160738);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,139.6327,0.7160738);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,141.7143,0.7160738);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,143.7959,0.7160738);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,145.8776,0.7160738);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,147.9592,0.7160738);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,150.0408,0.7160738);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,152.1224,0.7160738);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,154.2041,0.7160738);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,156.2857,0.7160738);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,158.3673,0.7160738);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,160.449,0.7160738);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,162.5306,0.7160738);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,164.6122,0.7160738);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,166.6939,0.7160738);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,168.7755,0.7160738);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,170.8571,0.7160738);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,172.9388,0.7160738);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,175.0204,0.7160738);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,177.102,0.7160738);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,179.1837,0.7160738);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,181.2653,0.7160738);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,183.3469,0.7160738);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,185.4286,0.7160738);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,187.5102,0.7160738);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,189.5918,0.7160738);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,191.6735,0.7160738);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,193.7551,0.7160738);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,195.8367,0.7160738);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,197.9184,0.7160738);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,200,0.7160738);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph816 = new TH1F("Graph_Graph_Graph816","Graph",100,87.8,210.2);
   Graph_Graph_Graph816->SetMinimum(0.6160738);
   Graph_Graph_Graph816->SetMaximum(1.816074);
   Graph_Graph_Graph816->SetDirectory(0);
   Graph_Graph_Graph816->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph816->SetLineColor(ci);
   Graph_Graph_Graph816->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph816->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph816->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph816->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph816->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph816->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph816->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph816->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph816->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph816->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph816->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph816->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph816);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph8");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetPoint(0,0.5,8.096928);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.5612245,7.213627);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.622449,6.50409);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.6836735,5.921634);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.744898,5.434924);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.8061224,5.022145);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,0.8673469,4.667641);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,0.9285714,4.359884);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,0.9897959,4.090201);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1.05102,3.851937);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.112245,3.639903);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.173469,3.449995);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.234694,3.278921);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.295918,3.124012);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.357143,2.983079);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.418367,2.854313);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.479592,2.736203);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.540816,2.62748);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.602041,2.527067);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.663265,2.434046);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.72449,2.34763);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.785714,2.26714);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.846939,2.191986);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.908163,2.121655);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.969388,2.055697);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,2.030612,1.993716);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,2.091837,1.935363);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,2.153061,1.880329);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,2.214286,1.828339);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,2.27551,1.779146);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,2.336735,1.73253);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,2.397959,1.688296);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,2.459184,1.646263);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,2.520408,1.606273);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,2.581633,1.56818);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,2.642857,1.531851);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,2.704082,1.497168);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,2.765306,1.46402);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,2.826531,1.432309);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,2.887755,1.401942);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,2.94898,1.372836);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,3.010204,1.344913);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,3.071429,1.318105);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,3.132653,1.292344);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,3.193878,1.26757);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,3.255102,1.243729);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,3.316327,1.220768);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,3.377551,1.198639);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,3.438776,1.177298);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,3.5,1.156704);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph17 = new TH1F("Graph_Graph17","Graph",100,0.2,3.8);
   Graph_Graph17->SetMinimum(0.4626816);
   Graph_Graph17->SetMaximum(8.79095);
   Graph_Graph17->SetDirectory(0);
   Graph_Graph17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph17->SetLineColor(ci);
   Graph_Graph17->GetXaxis()->SetLabelFont(42);
   Graph_Graph17->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetXaxis()->SetTitleFont(42);
   Graph_Graph17->GetYaxis()->SetLabelFont(42);
   Graph_Graph17->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetYaxis()->SetTitleFont(42);
   Graph_Graph17->GetZaxis()->SetLabelFont(42);
   Graph_Graph17->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph17);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph9");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetPoint(0,3.5,2.149737);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,3.565306,2.11036);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,3.630612,2.0724);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,3.695918,2.035781);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,3.761224,2.000434);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,3.826531,1.966293);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,3.891837,1.933298);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,3.957143,1.901392);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,4.022449,1.870522);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,4.087755,1.840639);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,4.153061,1.811695);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,4.218367,1.783647);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,4.283673,1.756455);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,4.34898,1.730079);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,4.414286,1.704484);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,4.479592,1.679635);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,4.544898,1.6555);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,4.610204,1.632049);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,4.67551,1.609253);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,4.740816,1.587085);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,4.806122,1.56552);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,4.871429,1.544533);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,4.936735,1.524101);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,5.002041,1.504202);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,5.067347,1.484816);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,5.132653,1.465924);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,5.197959,1.447507);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,5.263265,1.429546);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,5.328571,1.412026);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,5.393878,1.39493);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,5.459184,1.378243);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,5.52449,1.36195);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,5.589796,1.346038);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,5.655102,1.330494);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,5.720408,1.315305);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,5.785714,1.300458);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,5.85102,1.285943);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,5.916327,1.271749);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,5.981633,1.257864);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,6.046939,1.244279);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,6.112245,1.230985);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,6.177551,1.217971);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,6.242857,1.20523);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,6.308163,1.192753);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,6.373469,1.180531);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,6.438776,1.168558);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,6.504082,1.156824);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,6.569388,1.145324);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,6.634694,1.134051);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,6.7,1.122997);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph18 = new TH1F("Graph_Graph18","Graph",100,3.18,7.02);
   Graph_Graph18->SetMinimum(1.020323);
   Graph_Graph18->SetMaximum(2.252411);
   Graph_Graph18->SetDirectory(0);
   Graph_Graph18->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph18->SetLineColor(ci);
   Graph_Graph18->GetXaxis()->SetLabelFont(42);
   Graph_Graph18->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleFont(42);
   Graph_Graph18->GetYaxis()->SetLabelFont(42);
   Graph_Graph18->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleFont(42);
   Graph_Graph18->GetZaxis()->SetLabelFont(42);
   Graph_Graph18->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph18);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph10");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,6.7,1.342957);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,6.808163,1.342957);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,6.916327,1.342957);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,7.02449,1.342957);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,7.132653,1.342957);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,7.240816,1.342957);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7.34898,1.342957);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,7.457143,1.342957);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,7.565306,1.342957);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,7.673469,1.342957);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,7.781633,1.342957);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,7.889796,1.342957);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,7.997959,1.342957);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,8.106122,1.342957);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,8.214286,1.342957);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,8.322449,1.342957);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,8.430612,1.342957);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,8.538776,1.342957);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,8.646939,1.342957);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,8.755102,1.342957);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,8.863265,1.342957);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,8.971429,1.342957);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,9.079592,1.342957);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,9.187755,1.342957);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,9.295918,1.342957);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,9.404082,1.342957);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,9.512245,1.342957);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,9.620408,1.342957);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,9.728571,1.342957);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,9.836735,1.342957);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,9.944898,1.342957);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,10.05306,1.342957);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,10.16122,1.342957);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,10.26939,1.342957);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,10.37755,1.342957);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,10.48571,1.342957);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,10.59388,1.342957);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,10.70204,1.342957);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,10.8102,1.342957);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,10.91837,1.342957);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,11.02653,1.342957);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,11.13469,1.342957);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,11.24286,1.342957);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,11.35102,1.342957);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,11.45918,1.342957);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,11.56735,1.342957);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,11.67551,1.342957);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,11.78367,1.342957);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,11.89184,1.342957);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,12,1.342957);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph19 = new TH1F("Graph_Graph19","Graph",100,6.17,12.53);
   Graph_Graph19->SetMinimum(1.242957);
   Graph_Graph19->SetMaximum(2.442957);
   Graph_Graph19->SetDirectory(0);
   Graph_Graph19->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph19->SetLineColor(ci);
   Graph_Graph19->GetXaxis()->SetLabelFont(42);
   Graph_Graph19->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph19->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph19->GetXaxis()->SetTitleFont(42);
   Graph_Graph19->GetYaxis()->SetLabelFont(42);
   Graph_Graph19->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph19->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph19->GetYaxis()->SetTitleFont(42);
   Graph_Graph19->GetZaxis()->SetLabelFont(42);
   Graph_Graph19->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph19->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph19->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph19);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph11");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,12,1.140349);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,12.14286,1.140349);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,12.28571,1.140349);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,12.42857,1.140349);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,12.57143,1.140349);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,12.71429,1.140349);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,12.85714,1.140349);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,13,1.140349);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,13.14286,1.140349);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,13.28571,1.140349);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,13.42857,1.140349);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,13.57143,1.140349);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,13.71429,1.140349);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,13.85714,1.140349);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,14,1.140349);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,14.14286,1.140349);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,14.28571,1.140349);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,14.42857,1.140349);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,14.57143,1.140349);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,14.71429,1.140349);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,14.85714,1.140349);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,15,1.140349);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,15.14286,1.140349);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,15.28571,1.140349);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,15.42857,1.140349);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,15.57143,1.140349);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,15.71429,1.140349);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,15.85714,1.140349);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,16,1.140349);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,16.14286,1.140349);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,16.28571,1.140349);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,16.42857,1.140349);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,16.57143,1.140349);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,16.71429,1.140349);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,16.85714,1.140349);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,17,1.140349);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,17.14286,1.140349);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,17.28571,1.140349);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,17.42857,1.140349);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,17.57143,1.140349);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,17.71429,1.140349);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,17.85714,1.140349);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,18,1.140349);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,18.14286,1.140349);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,18.28571,1.140349);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,18.42857,1.140349);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,18.57143,1.140349);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,18.71429,1.140349);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,18.85714,1.140349);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,19,1.140349);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph20 = new TH1F("Graph_Graph20","Graph",100,11.3,19.7);
   Graph_Graph20->SetMinimum(1.040349);
   Graph_Graph20->SetMaximum(2.240349);
   Graph_Graph20->SetDirectory(0);
   Graph_Graph20->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph20->SetLineColor(ci);
   Graph_Graph20->GetXaxis()->SetLabelFont(42);
   Graph_Graph20->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph20->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph20->GetXaxis()->SetTitleFont(42);
   Graph_Graph20->GetYaxis()->SetLabelFont(42);
   Graph_Graph20->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph20->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph20->GetYaxis()->SetTitleFont(42);
   Graph_Graph20->GetZaxis()->SetLabelFont(42);
   Graph_Graph20->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph20->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph20->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph20);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph12");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,19,0.91651);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,19.22449,0.91651);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,19.44898,0.91651);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,19.67347,0.91651);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,19.89796,0.91651);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,20.12245,0.91651);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,20.34694,0.91651);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,20.57143,0.91651);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,20.79592,0.91651);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,21.02041,0.91651);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,21.2449,0.91651);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,21.46939,0.91651);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,21.69388,0.91651);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,21.91837,0.91651);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,22.14286,0.91651);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,22.36735,0.91651);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,22.59184,0.91651);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,22.81633,0.91651);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,23.04082,0.91651);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,23.26531,0.91651);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,23.4898,0.91651);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,23.71429,0.91651);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,23.93878,0.91651);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,24.16327,0.91651);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,24.38776,0.91651);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,24.61224,0.91651);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,24.83673,0.91651);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,25.06122,0.91651);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,25.28571,0.91651);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,25.5102,0.91651);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,25.73469,0.91651);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,25.95918,0.91651);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,26.18367,0.91651);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,26.40816,0.91651);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,26.63265,0.91651);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,26.85714,0.91651);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,27.08163,0.91651);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,27.30612,0.91651);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,27.53061,0.91651);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,27.7551,0.91651);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,27.97959,0.91651);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,28.20408,0.91651);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,28.42857,0.91651);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,28.65306,0.91651);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,28.87755,0.91651);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,29.10204,0.91651);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,29.32653,0.91651);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,29.55102,0.91651);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,29.77551,0.91651);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,30,0.91651);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph21 = new TH1F("Graph_Graph21","Graph",100,17.9,31.1);
   Graph_Graph21->SetMinimum(0.81651);
   Graph_Graph21->SetMaximum(2.01651);
   Graph_Graph21->SetDirectory(0);
   Graph_Graph21->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph21->SetLineColor(ci);
   Graph_Graph21->GetXaxis()->SetLabelFont(42);
   Graph_Graph21->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph21->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph21->GetXaxis()->SetTitleFont(42);
   Graph_Graph21->GetYaxis()->SetLabelFont(42);
   Graph_Graph21->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph21->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph21->GetYaxis()->SetTitleFont(42);
   Graph_Graph21->GetZaxis()->SetLabelFont(42);
   Graph_Graph21->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph21->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph21->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph21);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph13");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,30,0.8148163);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,30.40816,0.8148163);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,30.81633,0.8148163);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,31.22449,0.8148163);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,31.63265,0.8148163);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,32.04082,0.8148163);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,32.44898,0.8148163);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,32.85714,0.8148163);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,33.26531,0.8148163);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,33.67347,0.8148163);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,34.08163,0.8148163);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,34.4898,0.8148163);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,34.89796,0.8148163);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,35.30612,0.8148163);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,35.71429,0.8148163);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,36.12245,0.8148163);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,36.53061,0.8148163);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,36.93878,0.8148163);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,37.34694,0.8148163);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,37.7551,0.8148163);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,38.16327,0.8148163);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,38.57143,0.8148163);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,38.97959,0.8148163);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,39.38776,0.8148163);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,39.79592,0.8148163);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,40.20408,0.8148163);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,40.61224,0.8148163);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,41.02041,0.8148163);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,41.42857,0.8148163);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,41.83673,0.8148163);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,42.2449,0.8148163);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,42.65306,0.8148163);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,43.06122,0.8148163);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,43.46939,0.8148163);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,43.87755,0.8148163);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,44.28571,0.8148163);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,44.69388,0.8148163);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,45.10204,0.8148163);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,45.5102,0.8148163);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,45.91837,0.8148163);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,46.32653,0.8148163);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,46.73469,0.8148163);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,47.14286,0.8148163);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,47.55102,0.8148163);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,47.95918,0.8148163);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,48.36735,0.8148163);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,48.77551,0.8148163);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,49.18367,0.8148163);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,49.59184,0.8148163);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,50,0.8148163);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph22 = new TH1F("Graph_Graph22","Graph",100,28,52);
   Graph_Graph22->SetMinimum(0.7148163);
   Graph_Graph22->SetMaximum(1.914816);
   Graph_Graph22->SetDirectory(0);
   Graph_Graph22->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph22->SetLineColor(ci);
   Graph_Graph22->GetXaxis()->SetLabelFont(42);
   Graph_Graph22->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph22->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph22->GetXaxis()->SetTitleFont(42);
   Graph_Graph22->GetYaxis()->SetLabelFont(42);
   Graph_Graph22->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph22->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph22->GetYaxis()->SetTitleFont(42);
   Graph_Graph22->GetZaxis()->SetLabelFont(42);
   Graph_Graph22->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph22->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph22->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph22);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph14");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,50,0.7337734);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,50.97959,0.7337734);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,51.95918,0.7337734);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,52.93878,0.7337734);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,53.91837,0.7337734);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,54.89796,0.7337734);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,55.87755,0.7337734);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,56.85714,0.7337734);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,57.83673,0.7337734);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,58.81633,0.7337734);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,59.79592,0.7337734);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,60.77551,0.7337734);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,61.7551,0.7337734);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,62.73469,0.7337734);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,63.71429,0.7337734);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,64.69388,0.7337734);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,65.67347,0.7337734);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,66.65306,0.7337734);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,67.63265,0.7337734);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,68.61224,0.7337734);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,69.59184,0.7337734);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,70.57143,0.7337734);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,71.55102,0.7337734);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,72.53061,0.7337734);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,73.5102,0.7337734);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,74.4898,0.7337734);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,75.46939,0.7337734);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,76.44898,0.7337734);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,77.42857,0.7337734);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,78.40816,0.7337734);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,79.38776,0.7337734);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,80.36735,0.7337734);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,81.34694,0.7337734);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,82.32653,0.7337734);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,83.30612,0.7337734);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,84.28571,0.7337734);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,85.26531,0.7337734);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,86.2449,0.7337734);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,87.22449,0.7337734);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,88.20408,0.7337734);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,89.18367,0.7337734);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,90.16327,0.7337734);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,91.14286,0.7337734);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,92.12245,0.7337734);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,93.10204,0.7337734);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,94.08163,0.7337734);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,95.06122,0.7337734);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,96.04082,0.7337734);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,97.02041,0.7337734);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,98,0.7337734);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",100,45.2,102.8);
   Graph_Graph23->SetMinimum(0.6337734);
   Graph_Graph23->SetMaximum(1.833773);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph23->SetLineColor(ci);
   Graph_Graph23->GetXaxis()->SetLabelFont(42);
   Graph_Graph23->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph23->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph23->GetXaxis()->SetTitleFont(42);
   Graph_Graph23->GetYaxis()->SetLabelFont(42);
   Graph_Graph23->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph23->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph23->GetYaxis()->SetTitleFont(42);
   Graph_Graph23->GetZaxis()->SetLabelFont(42);
   Graph_Graph23->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph23->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph23->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph23);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph15");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,98,0.6254118);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,100.0816,0.6254118);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,102.1633,0.6254118);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,104.2449,0.6254118);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,106.3265,0.6254118);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,108.4082,0.6254118);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,110.4898,0.6254118);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,112.5714,0.6254118);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,114.6531,0.6254118);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,116.7347,0.6254118);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,118.8163,0.6254118);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,120.898,0.6254118);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,122.9796,0.6254118);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,125.0612,0.6254118);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,127.1429,0.6254118);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,129.2245,0.6254118);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,131.3061,0.6254118);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,133.3878,0.6254118);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,135.4694,0.6254118);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,137.551,0.6254118);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,139.6327,0.6254118);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,141.7143,0.6254118);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,143.7959,0.6254118);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,145.8776,0.6254118);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,147.9592,0.6254118);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,150.0408,0.6254118);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,152.1224,0.6254118);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,154.2041,0.6254118);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,156.2857,0.6254118);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,158.3673,0.6254118);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,160.449,0.6254118);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,162.5306,0.6254118);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,164.6122,0.6254118);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,166.6939,0.6254118);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,168.7755,0.6254118);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,170.8571,0.6254118);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,172.9388,0.6254118);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,175.0204,0.6254118);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,177.102,0.6254118);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,179.1837,0.6254118);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,181.2653,0.6254118);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,183.3469,0.6254118);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,185.4286,0.6254118);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,187.5102,0.6254118);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,189.5918,0.6254118);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,191.6735,0.6254118);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,193.7551,0.6254118);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,195.8367,0.6254118);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,197.9184,0.6254118);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,200,0.6254118);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph24 = new TH1F("Graph_Graph24","Graph",100,87.8,210.2);
   Graph_Graph24->SetMinimum(0.5254118);
   Graph_Graph24->SetMaximum(1.725412);
   Graph_Graph24->SetDirectory(0);
   Graph_Graph24->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph24->SetLineColor(ci);
   Graph_Graph24->GetXaxis()->SetLabelFont(42);
   Graph_Graph24->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph24->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph24->GetXaxis()->SetTitleFont(42);
   Graph_Graph24->GetYaxis()->SetLabelFont(42);
   Graph_Graph24->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph24->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph24->GetYaxis()->SetTitleFont(42);
   Graph_Graph24->GetZaxis()->SetLabelFont(42);
   Graph_Graph24->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph24->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph24->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph24);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph8");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetPoint(0,0.5,8.096928);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.5612245,7.213627);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.622449,6.50409);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.6836735,5.921634);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.744898,5.434924);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.8061224,5.022145);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,0.8673469,4.667641);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,0.9285714,4.359884);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,0.9897959,4.090201);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1.05102,3.851937);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.112245,3.639903);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.173469,3.449995);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.234694,3.278921);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.295918,3.124012);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.357143,2.983079);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.418367,2.854313);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.479592,2.736203);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.540816,2.62748);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.602041,2.527067);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.663265,2.434046);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.72449,2.34763);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.785714,2.26714);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.846939,2.191986);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.908163,2.121655);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.969388,2.055697);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,2.030612,1.993716);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,2.091837,1.935363);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,2.153061,1.880329);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,2.214286,1.828339);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,2.27551,1.779146);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,2.336735,1.73253);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,2.397959,1.688296);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,2.459184,1.646263);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,2.520408,1.606273);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,2.581633,1.56818);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,2.642857,1.531851);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,2.704082,1.497168);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,2.765306,1.46402);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,2.826531,1.432309);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,2.887755,1.401942);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,2.94898,1.372836);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,3.010204,1.344913);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,3.071429,1.318105);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,3.132653,1.292344);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,3.193878,1.26757);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,3.255102,1.243729);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,3.316327,1.220768);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,3.377551,1.198639);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,3.438776,1.177298);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,3.5,1.156704);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph1725 = new TH1F("Graph_Graph_Graph1725","Graph",100,0.2,3.8);
   Graph_Graph_Graph1725->SetMinimum(0.4626816);
   Graph_Graph_Graph1725->SetMaximum(8.79095);
   Graph_Graph_Graph1725->SetDirectory(0);
   Graph_Graph_Graph1725->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph1725->SetLineColor(ci);
   Graph_Graph_Graph1725->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph1725->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1725->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1725->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph1725->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph1725->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1725->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1725->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph1725->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph1725->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1725->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1725->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph1725);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph9");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetPoint(0,3.5,2.149737);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,3.565306,2.11036);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,3.630612,2.0724);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,3.695918,2.035781);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,3.761224,2.000434);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,3.826531,1.966293);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,3.891837,1.933298);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,3.957143,1.901392);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,4.022449,1.870522);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,4.087755,1.840639);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,4.153061,1.811695);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,4.218367,1.783647);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,4.283673,1.756455);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,4.34898,1.730079);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,4.414286,1.704484);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,4.479592,1.679635);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,4.544898,1.6555);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,4.610204,1.632049);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,4.67551,1.609253);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,4.740816,1.587085);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,4.806122,1.56552);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,4.871429,1.544533);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,4.936735,1.524101);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,5.002041,1.504202);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,5.067347,1.484816);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,5.132653,1.465924);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,5.197959,1.447507);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,5.263265,1.429546);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,5.328571,1.412026);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,5.393878,1.39493);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,5.459184,1.378243);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,5.52449,1.36195);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,5.589796,1.346038);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,5.655102,1.330494);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,5.720408,1.315305);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,5.785714,1.300458);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,5.85102,1.285943);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,5.916327,1.271749);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,5.981633,1.257864);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,6.046939,1.244279);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,6.112245,1.230985);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,6.177551,1.217971);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,6.242857,1.20523);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,6.308163,1.192753);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,6.373469,1.180531);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,6.438776,1.168558);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,6.504082,1.156824);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,6.569388,1.145324);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,6.634694,1.134051);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,6.7,1.122997);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph1826 = new TH1F("Graph_Graph_Graph1826","Graph",100,3.18,7.02);
   Graph_Graph_Graph1826->SetMinimum(1.020323);
   Graph_Graph_Graph1826->SetMaximum(2.252411);
   Graph_Graph_Graph1826->SetDirectory(0);
   Graph_Graph_Graph1826->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph1826->SetLineColor(ci);
   Graph_Graph_Graph1826->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph1826->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1826->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1826->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph1826->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph1826->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1826->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1826->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph1826->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph1826->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1826->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1826->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph1826);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph10");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,6.7,1.342957);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,6.808163,1.342957);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,6.916327,1.342957);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,7.02449,1.342957);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,7.132653,1.342957);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,7.240816,1.342957);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7.34898,1.342957);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,7.457143,1.342957);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,7.565306,1.342957);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,7.673469,1.342957);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,7.781633,1.342957);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,7.889796,1.342957);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,7.997959,1.342957);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,8.106122,1.342957);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,8.214286,1.342957);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,8.322449,1.342957);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,8.430612,1.342957);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,8.538776,1.342957);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,8.646939,1.342957);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,8.755102,1.342957);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,8.863265,1.342957);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,8.971429,1.342957);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,9.079592,1.342957);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,9.187755,1.342957);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,9.295918,1.342957);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,9.404082,1.342957);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,9.512245,1.342957);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,9.620408,1.342957);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,9.728571,1.342957);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,9.836735,1.342957);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,9.944898,1.342957);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,10.05306,1.342957);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,10.16122,1.342957);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,10.26939,1.342957);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,10.37755,1.342957);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,10.48571,1.342957);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,10.59388,1.342957);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,10.70204,1.342957);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,10.8102,1.342957);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,10.91837,1.342957);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,11.02653,1.342957);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,11.13469,1.342957);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,11.24286,1.342957);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,11.35102,1.342957);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,11.45918,1.342957);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,11.56735,1.342957);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,11.67551,1.342957);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,11.78367,1.342957);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,11.89184,1.342957);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,12,1.342957);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph1927 = new TH1F("Graph_Graph_Graph1927","Graph",100,6.17,12.53);
   Graph_Graph_Graph1927->SetMinimum(1.242957);
   Graph_Graph_Graph1927->SetMaximum(2.442957);
   Graph_Graph_Graph1927->SetDirectory(0);
   Graph_Graph_Graph1927->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph1927->SetLineColor(ci);
   Graph_Graph_Graph1927->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph1927->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1927->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1927->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph1927->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph1927->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1927->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1927->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph1927->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph1927->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1927->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1927->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph1927);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph11");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,12,1.140349);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,12.14286,1.140349);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,12.28571,1.140349);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,12.42857,1.140349);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,12.57143,1.140349);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,12.71429,1.140349);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,12.85714,1.140349);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,13,1.140349);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,13.14286,1.140349);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,13.28571,1.140349);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,13.42857,1.140349);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,13.57143,1.140349);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,13.71429,1.140349);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,13.85714,1.140349);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,14,1.140349);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,14.14286,1.140349);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,14.28571,1.140349);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,14.42857,1.140349);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,14.57143,1.140349);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,14.71429,1.140349);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,14.85714,1.140349);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,15,1.140349);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,15.14286,1.140349);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,15.28571,1.140349);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,15.42857,1.140349);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,15.57143,1.140349);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,15.71429,1.140349);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,15.85714,1.140349);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,16,1.140349);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,16.14286,1.140349);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,16.28571,1.140349);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,16.42857,1.140349);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,16.57143,1.140349);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,16.71429,1.140349);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,16.85714,1.140349);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,17,1.140349);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,17.14286,1.140349);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,17.28571,1.140349);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,17.42857,1.140349);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,17.57143,1.140349);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,17.71429,1.140349);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,17.85714,1.140349);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,18,1.140349);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,18.14286,1.140349);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,18.28571,1.140349);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,18.42857,1.140349);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,18.57143,1.140349);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,18.71429,1.140349);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,18.85714,1.140349);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,19,1.140349);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph2028 = new TH1F("Graph_Graph_Graph2028","Graph",100,11.3,19.7);
   Graph_Graph_Graph2028->SetMinimum(1.040349);
   Graph_Graph_Graph2028->SetMaximum(2.240349);
   Graph_Graph_Graph2028->SetDirectory(0);
   Graph_Graph_Graph2028->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph2028->SetLineColor(ci);
   Graph_Graph_Graph2028->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph2028->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2028->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2028->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph2028->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph2028->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2028->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2028->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph2028->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph2028->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2028->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2028->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph2028);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph12");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,19,0.91651);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,19.22449,0.91651);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,19.44898,0.91651);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,19.67347,0.91651);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,19.89796,0.91651);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,20.12245,0.91651);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,20.34694,0.91651);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,20.57143,0.91651);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,20.79592,0.91651);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,21.02041,0.91651);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,21.2449,0.91651);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,21.46939,0.91651);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,21.69388,0.91651);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,21.91837,0.91651);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,22.14286,0.91651);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,22.36735,0.91651);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,22.59184,0.91651);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,22.81633,0.91651);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,23.04082,0.91651);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,23.26531,0.91651);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,23.4898,0.91651);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,23.71429,0.91651);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,23.93878,0.91651);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,24.16327,0.91651);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,24.38776,0.91651);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,24.61224,0.91651);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,24.83673,0.91651);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,25.06122,0.91651);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,25.28571,0.91651);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,25.5102,0.91651);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,25.73469,0.91651);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,25.95918,0.91651);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,26.18367,0.91651);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,26.40816,0.91651);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,26.63265,0.91651);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,26.85714,0.91651);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,27.08163,0.91651);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,27.30612,0.91651);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,27.53061,0.91651);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,27.7551,0.91651);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,27.97959,0.91651);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,28.20408,0.91651);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,28.42857,0.91651);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,28.65306,0.91651);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,28.87755,0.91651);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,29.10204,0.91651);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,29.32653,0.91651);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,29.55102,0.91651);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,29.77551,0.91651);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,30,0.91651);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph2129 = new TH1F("Graph_Graph_Graph2129","Graph",100,17.9,31.1);
   Graph_Graph_Graph2129->SetMinimum(0.81651);
   Graph_Graph_Graph2129->SetMaximum(2.01651);
   Graph_Graph_Graph2129->SetDirectory(0);
   Graph_Graph_Graph2129->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph2129->SetLineColor(ci);
   Graph_Graph_Graph2129->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph2129->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2129->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2129->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph2129->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph2129->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2129->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2129->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph2129->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph2129->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2129->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2129->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph2129);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph13");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,30,0.8148163);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,30.40816,0.8148163);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,30.81633,0.8148163);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,31.22449,0.8148163);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,31.63265,0.8148163);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,32.04082,0.8148163);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,32.44898,0.8148163);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,32.85714,0.8148163);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,33.26531,0.8148163);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,33.67347,0.8148163);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,34.08163,0.8148163);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,34.4898,0.8148163);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,34.89796,0.8148163);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,35.30612,0.8148163);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,35.71429,0.8148163);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,36.12245,0.8148163);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,36.53061,0.8148163);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,36.93878,0.8148163);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,37.34694,0.8148163);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,37.7551,0.8148163);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,38.16327,0.8148163);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,38.57143,0.8148163);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,38.97959,0.8148163);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,39.38776,0.8148163);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,39.79592,0.8148163);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,40.20408,0.8148163);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,40.61224,0.8148163);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,41.02041,0.8148163);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,41.42857,0.8148163);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,41.83673,0.8148163);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,42.2449,0.8148163);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,42.65306,0.8148163);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,43.06122,0.8148163);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,43.46939,0.8148163);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,43.87755,0.8148163);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,44.28571,0.8148163);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,44.69388,0.8148163);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,45.10204,0.8148163);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,45.5102,0.8148163);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,45.91837,0.8148163);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,46.32653,0.8148163);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,46.73469,0.8148163);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,47.14286,0.8148163);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,47.55102,0.8148163);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,47.95918,0.8148163);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,48.36735,0.8148163);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,48.77551,0.8148163);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,49.18367,0.8148163);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,49.59184,0.8148163);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,50,0.8148163);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph2230 = new TH1F("Graph_Graph_Graph2230","Graph",100,28,52);
   Graph_Graph_Graph2230->SetMinimum(0.7148163);
   Graph_Graph_Graph2230->SetMaximum(1.914816);
   Graph_Graph_Graph2230->SetDirectory(0);
   Graph_Graph_Graph2230->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph2230->SetLineColor(ci);
   Graph_Graph_Graph2230->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph2230->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2230->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2230->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph2230->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph2230->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2230->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2230->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph2230->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph2230->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2230->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2230->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph2230);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph14");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,50,0.7337734);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,50.97959,0.7337734);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,51.95918,0.7337734);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,52.93878,0.7337734);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,53.91837,0.7337734);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,54.89796,0.7337734);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,55.87755,0.7337734);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,56.85714,0.7337734);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,57.83673,0.7337734);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,58.81633,0.7337734);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,59.79592,0.7337734);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,60.77551,0.7337734);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,61.7551,0.7337734);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,62.73469,0.7337734);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,63.71429,0.7337734);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,64.69388,0.7337734);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,65.67347,0.7337734);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,66.65306,0.7337734);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,67.63265,0.7337734);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,68.61224,0.7337734);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,69.59184,0.7337734);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,70.57143,0.7337734);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,71.55102,0.7337734);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,72.53061,0.7337734);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,73.5102,0.7337734);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,74.4898,0.7337734);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,75.46939,0.7337734);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,76.44898,0.7337734);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,77.42857,0.7337734);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,78.40816,0.7337734);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,79.38776,0.7337734);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,80.36735,0.7337734);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,81.34694,0.7337734);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,82.32653,0.7337734);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,83.30612,0.7337734);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,84.28571,0.7337734);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,85.26531,0.7337734);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,86.2449,0.7337734);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,87.22449,0.7337734);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,88.20408,0.7337734);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,89.18367,0.7337734);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,90.16327,0.7337734);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,91.14286,0.7337734);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,92.12245,0.7337734);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,93.10204,0.7337734);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,94.08163,0.7337734);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,95.06122,0.7337734);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,96.04082,0.7337734);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,97.02041,0.7337734);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,98,0.7337734);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph2331 = new TH1F("Graph_Graph_Graph2331","Graph",100,45.2,102.8);
   Graph_Graph_Graph2331->SetMinimum(0.6337734);
   Graph_Graph_Graph2331->SetMaximum(1.833773);
   Graph_Graph_Graph2331->SetDirectory(0);
   Graph_Graph_Graph2331->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph2331->SetLineColor(ci);
   Graph_Graph_Graph2331->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph2331->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2331->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2331->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph2331->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph2331->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2331->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2331->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph2331->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph2331->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2331->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2331->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph2331);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph15");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,98,0.6254118);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,100.0816,0.6254118);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,102.1633,0.6254118);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,104.2449,0.6254118);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,106.3265,0.6254118);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,108.4082,0.6254118);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,110.4898,0.6254118);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,112.5714,0.6254118);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,114.6531,0.6254118);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,116.7347,0.6254118);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,118.8163,0.6254118);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,120.898,0.6254118);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,122.9796,0.6254118);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,125.0612,0.6254118);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,127.1429,0.6254118);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,129.2245,0.6254118);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,131.3061,0.6254118);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,133.3878,0.6254118);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,135.4694,0.6254118);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,137.551,0.6254118);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,139.6327,0.6254118);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,141.7143,0.6254118);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,143.7959,0.6254118);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,145.8776,0.6254118);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,147.9592,0.6254118);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,150.0408,0.6254118);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,152.1224,0.6254118);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,154.2041,0.6254118);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,156.2857,0.6254118);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,158.3673,0.6254118);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,160.449,0.6254118);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,162.5306,0.6254118);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,164.6122,0.6254118);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,166.6939,0.6254118);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,168.7755,0.6254118);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,170.8571,0.6254118);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,172.9388,0.6254118);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,175.0204,0.6254118);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,177.102,0.6254118);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,179.1837,0.6254118);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,181.2653,0.6254118);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,183.3469,0.6254118);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,185.4286,0.6254118);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,187.5102,0.6254118);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,189.5918,0.6254118);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,191.6735,0.6254118);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,193.7551,0.6254118);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,195.8367,0.6254118);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,197.9184,0.6254118);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,200,0.6254118);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph2432 = new TH1F("Graph_Graph_Graph2432","Graph",100,87.8,210.2);
   Graph_Graph_Graph2432->SetMinimum(0.5254118);
   Graph_Graph_Graph2432->SetMaximum(1.725412);
   Graph_Graph_Graph2432->SetDirectory(0);
   Graph_Graph_Graph2432->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph2432->SetLineColor(ci);
   Graph_Graph_Graph2432->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph2432->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2432->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2432->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph2432->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph2432->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2432->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2432->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph2432->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph2432->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph2432->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph2432->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph2432);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph16");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetPoint(0,0.5,5.043373);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.5612245,4.493187);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.622449,4.051234);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.6836735,3.688437);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.744898,3.385278);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.8061224,3.128168);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,0.8673469,2.907356);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,0.9285714,2.715663);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,0.9897959,2.547683);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1.05102,2.399275);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.112245,2.267205);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.173469,2.148916);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.234694,2.042358);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.295918,1.945868);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.357143,1.858085);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.418367,1.77788);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.479592,1.704312);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.540816,1.636591);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.602041,1.574046);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.663265,1.516106);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.72449,1.46228);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.785714,1.412145);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.846939,1.365333);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.908163,1.321526);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.969388,1.280442);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,2.030612,1.241836);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,2.091837,1.205489);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,2.153061,1.17121);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,2.214286,1.138826);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,2.27551,1.108185);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,2.336735,1.07915);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,2.397959,1.051597);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,2.459184,1.025416);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,2.520408,1.000507);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,2.581633,0.9767798);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,2.642857,0.9541517);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,2.704082,0.9325483);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,2.765306,0.9119015);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,2.826531,0.8921491);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,2.887755,0.8732343);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,2.94898,0.8551048);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,3.010204,0.8377129);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,3.071429,0.8210143);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,3.132653,0.8049684);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,3.193878,0.7895377);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,3.255102,0.7746875);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,3.316327,0.7603855);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,3.377551,0.7466021);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,3.438776,0.7333095);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,3.5,0.7204819);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph33 = new TH1F("Graph_Graph33","Graph",100,0.2,3.8);
   Graph_Graph33->SetMinimum(0.2881928);
   Graph_Graph33->SetMaximum(5.475663);
   Graph_Graph33->SetDirectory(0);
   Graph_Graph33->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph33->SetLineColor(ci);
   Graph_Graph33->GetXaxis()->SetLabelFont(42);
   Graph_Graph33->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph33->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph33->GetXaxis()->SetTitleFont(42);
   Graph_Graph33->GetYaxis()->SetLabelFont(42);
   Graph_Graph33->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph33->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph33->GetYaxis()->SetTitleFont(42);
   Graph_Graph33->GetZaxis()->SetLabelFont(42);
   Graph_Graph33->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph33->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph33->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph33);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph17");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetPoint(0,3.5,2.123745);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,3.565306,2.084844);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,3.630612,2.047342);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,3.695918,2.011166);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,3.761224,1.976246);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,3.826531,1.942519);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,3.891837,1.909923);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,3.957143,1.878402);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,4.022449,1.847906);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,4.087755,1.818384);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,4.153061,1.78979);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,4.218367,1.762081);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,4.283673,1.735218);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,4.34898,1.709161);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,4.414286,1.683875);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,4.479592,1.659327);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,4.544898,1.635484);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,4.610204,1.612316);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,4.67551,1.589796);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,4.740816,1.567896);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,4.806122,1.546591);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,4.871429,1.525858);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,4.936735,1.505673);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,5.002041,1.486015);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,5.067347,1.466864);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,5.132653,1.4482);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,5.197959,1.430005);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,5.263265,1.412261);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,5.328571,1.394953);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,5.393878,1.378064);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,5.459184,1.361578);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,5.52449,1.345483);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,5.589796,1.329763);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,5.655102,1.314407);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,5.720408,1.299401);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,5.785714,1.284734);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,5.85102,1.270395);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,5.916327,1.256372);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,5.981633,1.242655);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,6.046939,1.229235);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,6.112245,1.216101);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,6.177551,1.203245);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,6.242857,1.190658);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,6.308163,1.178331);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,6.373469,1.166258);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,6.438776,1.154429);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,6.504082,1.142837);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,6.569388,1.131476);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,6.634694,1.120339);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,6.7,1.109419);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph34 = new TH1F("Graph_Graph34","Graph",100,3.18,7.02);
   Graph_Graph34->SetMinimum(1.007986);
   Graph_Graph34->SetMaximum(2.225177);
   Graph_Graph34->SetDirectory(0);
   Graph_Graph34->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph34->SetLineColor(ci);
   Graph_Graph34->GetXaxis()->SetLabelFont(42);
   Graph_Graph34->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph34->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph34->GetXaxis()->SetTitleFont(42);
   Graph_Graph34->GetYaxis()->SetLabelFont(42);
   Graph_Graph34->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph34->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph34->GetYaxis()->SetTitleFont(42);
   Graph_Graph34->GetZaxis()->SetLabelFont(42);
   Graph_Graph34->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph34->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph34->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph34);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph18");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,6.7,1.423891);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,6.808163,1.423891);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,6.916327,1.423891);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,7.02449,1.423891);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,7.132653,1.423891);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,7.240816,1.423891);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7.34898,1.423891);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,7.457143,1.423891);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,7.565306,1.423891);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,7.673469,1.423891);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,7.781633,1.423891);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,7.889796,1.423891);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,7.997959,1.423891);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,8.106122,1.423891);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,8.214286,1.423891);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,8.322449,1.423891);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,8.430612,1.423891);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,8.538776,1.423891);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,8.646939,1.423891);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,8.755102,1.423891);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,8.863265,1.423891);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,8.971429,1.423891);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,9.079592,1.423891);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,9.187755,1.423891);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,9.295918,1.423891);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,9.404082,1.423891);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,9.512245,1.423891);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,9.620408,1.423891);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,9.728571,1.423891);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,9.836735,1.423891);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,9.944898,1.423891);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,10.05306,1.423891);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,10.16122,1.423891);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,10.26939,1.423891);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,10.37755,1.423891);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,10.48571,1.423891);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,10.59388,1.423891);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,10.70204,1.423891);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,10.8102,1.423891);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,10.91837,1.423891);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,11.02653,1.423891);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,11.13469,1.423891);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,11.24286,1.423891);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,11.35102,1.423891);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,11.45918,1.423891);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,11.56735,1.423891);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,11.67551,1.423891);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,11.78367,1.423891);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,11.89184,1.423891);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,12,1.423891);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph35 = new TH1F("Graph_Graph35","Graph",100,6.17,12.53);
   Graph_Graph35->SetMinimum(1.323891);
   Graph_Graph35->SetMaximum(2.523891);
   Graph_Graph35->SetDirectory(0);
   Graph_Graph35->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph35->SetLineColor(ci);
   Graph_Graph35->GetXaxis()->SetLabelFont(42);
   Graph_Graph35->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph35->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph35->GetXaxis()->SetTitleFont(42);
   Graph_Graph35->GetYaxis()->SetLabelFont(42);
   Graph_Graph35->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph35->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph35->GetYaxis()->SetTitleFont(42);
   Graph_Graph35->GetZaxis()->SetLabelFont(42);
   Graph_Graph35->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph35->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph35->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph35);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph19");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,12,1.166934);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,12.14286,1.166934);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,12.28571,1.166934);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,12.42857,1.166934);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,12.57143,1.166934);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,12.71429,1.166934);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,12.85714,1.166934);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,13,1.166934);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,13.14286,1.166934);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,13.28571,1.166934);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,13.42857,1.166934);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,13.57143,1.166934);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,13.71429,1.166934);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,13.85714,1.166934);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,14,1.166934);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,14.14286,1.166934);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,14.28571,1.166934);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,14.42857,1.166934);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,14.57143,1.166934);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,14.71429,1.166934);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,14.85714,1.166934);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,15,1.166934);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,15.14286,1.166934);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,15.28571,1.166934);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,15.42857,1.166934);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,15.57143,1.166934);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,15.71429,1.166934);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,15.85714,1.166934);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,16,1.166934);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,16.14286,1.166934);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,16.28571,1.166934);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,16.42857,1.166934);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,16.57143,1.166934);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,16.71429,1.166934);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,16.85714,1.166934);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,17,1.166934);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,17.14286,1.166934);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,17.28571,1.166934);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,17.42857,1.166934);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,17.57143,1.166934);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,17.71429,1.166934);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,17.85714,1.166934);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,18,1.166934);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,18.14286,1.166934);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,18.28571,1.166934);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,18.42857,1.166934);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,18.57143,1.166934);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,18.71429,1.166934);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,18.85714,1.166934);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,19,1.166934);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph36 = new TH1F("Graph_Graph36","Graph",100,11.3,19.7);
   Graph_Graph36->SetMinimum(1.066934);
   Graph_Graph36->SetMaximum(2.266934);
   Graph_Graph36->SetDirectory(0);
   Graph_Graph36->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph36->SetLineColor(ci);
   Graph_Graph36->GetXaxis()->SetLabelFont(42);
   Graph_Graph36->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph36->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph36->GetXaxis()->SetTitleFont(42);
   Graph_Graph36->GetYaxis()->SetLabelFont(42);
   Graph_Graph36->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph36->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph36->GetYaxis()->SetTitleFont(42);
   Graph_Graph36->GetZaxis()->SetLabelFont(42);
   Graph_Graph36->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph36->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph36->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph36);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph20");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,19,0.8990948);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,19.22449,0.8990948);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,19.44898,0.8990948);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,19.67347,0.8990948);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,19.89796,0.8990948);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,20.12245,0.8990948);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,20.34694,0.8990948);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,20.57143,0.8990948);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,20.79592,0.8990948);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,21.02041,0.8990948);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,21.2449,0.8990948);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,21.46939,0.8990948);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,21.69388,0.8990948);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,21.91837,0.8990948);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,22.14286,0.8990948);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,22.36735,0.8990948);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,22.59184,0.8990948);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,22.81633,0.8990948);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,23.04082,0.8990948);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,23.26531,0.8990948);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,23.4898,0.8990948);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,23.71429,0.8990948);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,23.93878,0.8990948);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,24.16327,0.8990948);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,24.38776,0.8990948);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,24.61224,0.8990948);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,24.83673,0.8990948);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,25.06122,0.8990948);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,25.28571,0.8990948);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,25.5102,0.8990948);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,25.73469,0.8990948);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,25.95918,0.8990948);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,26.18367,0.8990948);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,26.40816,0.8990948);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,26.63265,0.8990948);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,26.85714,0.8990948);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,27.08163,0.8990948);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,27.30612,0.8990948);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,27.53061,0.8990948);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,27.7551,0.8990948);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,27.97959,0.8990948);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,28.20408,0.8990948);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,28.42857,0.8990948);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,28.65306,0.8990948);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,28.87755,0.8990948);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,29.10204,0.8990948);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,29.32653,0.8990948);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,29.55102,0.8990948);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,29.77551,0.8990948);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,30,0.8990948);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph37 = new TH1F("Graph_Graph37","Graph",100,17.9,31.1);
   Graph_Graph37->SetMinimum(0.7990948);
   Graph_Graph37->SetMaximum(1.999095);
   Graph_Graph37->SetDirectory(0);
   Graph_Graph37->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph37->SetLineColor(ci);
   Graph_Graph37->GetXaxis()->SetLabelFont(42);
   Graph_Graph37->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph37->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph37->GetXaxis()->SetTitleFont(42);
   Graph_Graph37->GetYaxis()->SetLabelFont(42);
   Graph_Graph37->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph37->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph37->GetYaxis()->SetTitleFont(42);
   Graph_Graph37->GetZaxis()->SetLabelFont(42);
   Graph_Graph37->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph37->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph37->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph37);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph21");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,30,0.8322999);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,30.40816,0.8322999);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,30.81633,0.8322999);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,31.22449,0.8322999);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,31.63265,0.8322999);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,32.04082,0.8322999);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,32.44898,0.8322999);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,32.85714,0.8322999);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,33.26531,0.8322999);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,33.67347,0.8322999);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,34.08163,0.8322999);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,34.4898,0.8322999);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,34.89796,0.8322999);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,35.30612,0.8322999);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,35.71429,0.8322999);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,36.12245,0.8322999);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,36.53061,0.8322999);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,36.93878,0.8322999);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,37.34694,0.8322999);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,37.7551,0.8322999);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,38.16327,0.8322999);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,38.57143,0.8322999);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,38.97959,0.8322999);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,39.38776,0.8322999);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,39.79592,0.8322999);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,40.20408,0.8322999);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,40.61224,0.8322999);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,41.02041,0.8322999);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,41.42857,0.8322999);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,41.83673,0.8322999);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,42.2449,0.8322999);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,42.65306,0.8322999);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,43.06122,0.8322999);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,43.46939,0.8322999);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,43.87755,0.8322999);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,44.28571,0.8322999);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,44.69388,0.8322999);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,45.10204,0.8322999);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,45.5102,0.8322999);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,45.91837,0.8322999);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,46.32653,0.8322999);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,46.73469,0.8322999);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,47.14286,0.8322999);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,47.55102,0.8322999);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,47.95918,0.8322999);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,48.36735,0.8322999);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,48.77551,0.8322999);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,49.18367,0.8322999);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,49.59184,0.8322999);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,50,0.8322999);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph38 = new TH1F("Graph_Graph38","Graph",100,28,52);
   Graph_Graph38->SetMinimum(0.7322999);
   Graph_Graph38->SetMaximum(1.9323);
   Graph_Graph38->SetDirectory(0);
   Graph_Graph38->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph38->SetLineColor(ci);
   Graph_Graph38->GetXaxis()->SetLabelFont(42);
   Graph_Graph38->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph38->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph38->GetXaxis()->SetTitleFont(42);
   Graph_Graph38->GetYaxis()->SetLabelFont(42);
   Graph_Graph38->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph38->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph38->GetYaxis()->SetTitleFont(42);
   Graph_Graph38->GetZaxis()->SetLabelFont(42);
   Graph_Graph38->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph38->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph38->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph38);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph22");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,50,0.828596);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,50.97959,0.828596);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,51.95918,0.828596);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,52.93878,0.828596);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,53.91837,0.828596);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,54.89796,0.828596);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,55.87755,0.828596);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,56.85714,0.828596);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,57.83673,0.828596);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,58.81633,0.828596);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,59.79592,0.828596);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,60.77551,0.828596);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,61.7551,0.828596);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,62.73469,0.828596);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,63.71429,0.828596);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,64.69388,0.828596);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,65.67347,0.828596);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,66.65306,0.828596);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,67.63265,0.828596);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,68.61224,0.828596);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,69.59184,0.828596);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,70.57143,0.828596);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,71.55102,0.828596);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,72.53061,0.828596);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,73.5102,0.828596);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,74.4898,0.828596);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,75.46939,0.828596);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,76.44898,0.828596);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,77.42857,0.828596);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,78.40816,0.828596);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,79.38776,0.828596);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,80.36735,0.828596);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,81.34694,0.828596);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,82.32653,0.828596);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,83.30612,0.828596);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,84.28571,0.828596);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,85.26531,0.828596);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,86.2449,0.828596);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,87.22449,0.828596);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,88.20408,0.828596);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,89.18367,0.828596);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,90.16327,0.828596);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,91.14286,0.828596);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,92.12245,0.828596);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,93.10204,0.828596);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,94.08163,0.828596);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,95.06122,0.828596);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,96.04082,0.828596);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,97.02041,0.828596);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,98,0.828596);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph39 = new TH1F("Graph_Graph39","Graph",100,45.2,102.8);
   Graph_Graph39->SetMinimum(0.728596);
   Graph_Graph39->SetMaximum(1.928596);
   Graph_Graph39->SetDirectory(0);
   Graph_Graph39->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph39->SetLineColor(ci);
   Graph_Graph39->GetXaxis()->SetLabelFont(42);
   Graph_Graph39->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph39->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph39->GetXaxis()->SetTitleFont(42);
   Graph_Graph39->GetYaxis()->SetLabelFont(42);
   Graph_Graph39->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph39->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph39->GetYaxis()->SetTitleFont(42);
   Graph_Graph39->GetZaxis()->SetLabelFont(42);
   Graph_Graph39->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph39->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph39->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph39);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph23");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,98,0.400083);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,100.0816,0.400083);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,102.1633,0.400083);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,104.2449,0.400083);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,106.3265,0.400083);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,108.4082,0.400083);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,110.4898,0.400083);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,112.5714,0.400083);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,114.6531,0.400083);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,116.7347,0.400083);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,118.8163,0.400083);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,120.898,0.400083);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,122.9796,0.400083);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,125.0612,0.400083);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,127.1429,0.400083);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,129.2245,0.400083);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,131.3061,0.400083);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,133.3878,0.400083);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,135.4694,0.400083);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,137.551,0.400083);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,139.6327,0.400083);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,141.7143,0.400083);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,143.7959,0.400083);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,145.8776,0.400083);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,147.9592,0.400083);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,150.0408,0.400083);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,152.1224,0.400083);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,154.2041,0.400083);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,156.2857,0.400083);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,158.3673,0.400083);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,160.449,0.400083);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,162.5306,0.400083);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,164.6122,0.400083);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,166.6939,0.400083);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,168.7755,0.400083);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,170.8571,0.400083);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,172.9388,0.400083);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,175.0204,0.400083);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,177.102,0.400083);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,179.1837,0.400083);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,181.2653,0.400083);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,183.3469,0.400083);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,185.4286,0.400083);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,187.5102,0.400083);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,189.5918,0.400083);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,191.6735,0.400083);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,193.7551,0.400083);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,195.8367,0.400083);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,197.9184,0.400083);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,200,0.400083);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph40 = new TH1F("Graph_Graph40","Graph",100,87.8,210.2);
   Graph_Graph40->SetMinimum(0.300083);
   Graph_Graph40->SetMaximum(1.500083);
   Graph_Graph40->SetDirectory(0);
   Graph_Graph40->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph40->SetLineColor(ci);
   Graph_Graph40->GetXaxis()->SetLabelFont(42);
   Graph_Graph40->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph40->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph40->GetXaxis()->SetTitleFont(42);
   Graph_Graph40->GetYaxis()->SetLabelFont(42);
   Graph_Graph40->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph40->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph40->GetYaxis()->SetTitleFont(42);
   Graph_Graph40->GetZaxis()->SetLabelFont(42);
   Graph_Graph40->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph40->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph40->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph40);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph16");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetPoint(0,0.5,5.043373);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.5612245,4.493187);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.622449,4.051234);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.6836735,3.688437);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.744898,3.385278);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.8061224,3.128168);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,0.8673469,2.907356);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,0.9285714,2.715663);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,0.9897959,2.547683);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1.05102,2.399275);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.112245,2.267205);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.173469,2.148916);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.234694,2.042358);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.295918,1.945868);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.357143,1.858085);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.418367,1.77788);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.479592,1.704312);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.540816,1.636591);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.602041,1.574046);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.663265,1.516106);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.72449,1.46228);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.785714,1.412145);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.846939,1.365333);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.908163,1.321526);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.969388,1.280442);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,2.030612,1.241836);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,2.091837,1.205489);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,2.153061,1.17121);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,2.214286,1.138826);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,2.27551,1.108185);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,2.336735,1.07915);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,2.397959,1.051597);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,2.459184,1.025416);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,2.520408,1.000507);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,2.581633,0.9767798);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,2.642857,0.9541517);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,2.704082,0.9325483);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,2.765306,0.9119015);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,2.826531,0.8921491);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,2.887755,0.8732343);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,2.94898,0.8551048);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,3.010204,0.8377129);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,3.071429,0.8210143);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,3.132653,0.8049684);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,3.193878,0.7895377);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,3.255102,0.7746875);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,3.316327,0.7603855);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,3.377551,0.7466021);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,3.438776,0.7333095);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,3.5,0.7204819);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph3341 = new TH1F("Graph_Graph_Graph3341","Graph",100,0.2,3.8);
   Graph_Graph_Graph3341->SetMinimum(0.2881928);
   Graph_Graph_Graph3341->SetMaximum(5.475663);
   Graph_Graph_Graph3341->SetDirectory(0);
   Graph_Graph_Graph3341->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph3341->SetLineColor(ci);
   Graph_Graph_Graph3341->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph3341->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3341->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3341->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph3341->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph3341->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3341->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3341->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph3341->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph3341->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3341->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3341->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph3341);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph17");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetPoint(0,3.5,2.123745);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,3.565306,2.084844);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,3.630612,2.047342);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,3.695918,2.011166);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,3.761224,1.976246);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,3.826531,1.942519);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,3.891837,1.909923);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,3.957143,1.878402);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,4.022449,1.847906);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,4.087755,1.818384);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,4.153061,1.78979);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,4.218367,1.762081);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,4.283673,1.735218);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,4.34898,1.709161);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,4.414286,1.683875);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,4.479592,1.659327);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,4.544898,1.635484);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,4.610204,1.612316);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,4.67551,1.589796);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,4.740816,1.567896);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,4.806122,1.546591);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,4.871429,1.525858);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,4.936735,1.505673);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,5.002041,1.486015);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,5.067347,1.466864);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,5.132653,1.4482);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,5.197959,1.430005);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,5.263265,1.412261);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,5.328571,1.394953);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,5.393878,1.378064);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,5.459184,1.361578);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,5.52449,1.345483);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,5.589796,1.329763);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,5.655102,1.314407);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,5.720408,1.299401);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,5.785714,1.284734);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,5.85102,1.270395);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,5.916327,1.256372);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,5.981633,1.242655);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,6.046939,1.229235);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,6.112245,1.216101);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,6.177551,1.203245);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,6.242857,1.190658);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,6.308163,1.178331);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,6.373469,1.166258);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,6.438776,1.154429);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,6.504082,1.142837);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,6.569388,1.131476);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,6.634694,1.120339);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,6.7,1.109419);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph3442 = new TH1F("Graph_Graph_Graph3442","Graph",100,3.18,7.02);
   Graph_Graph_Graph3442->SetMinimum(1.007986);
   Graph_Graph_Graph3442->SetMaximum(2.225177);
   Graph_Graph_Graph3442->SetDirectory(0);
   Graph_Graph_Graph3442->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph3442->SetLineColor(ci);
   Graph_Graph_Graph3442->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph3442->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3442->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3442->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph3442->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph3442->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3442->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3442->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph3442->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph3442->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3442->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3442->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph3442);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph18");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,6.7,1.423891);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,6.808163,1.423891);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,6.916327,1.423891);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,7.02449,1.423891);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,7.132653,1.423891);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,7.240816,1.423891);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7.34898,1.423891);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,7.457143,1.423891);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,7.565306,1.423891);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,7.673469,1.423891);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,7.781633,1.423891);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,7.889796,1.423891);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,7.997959,1.423891);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,8.106122,1.423891);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,8.214286,1.423891);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,8.322449,1.423891);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,8.430612,1.423891);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,8.538776,1.423891);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,8.646939,1.423891);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,8.755102,1.423891);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,8.863265,1.423891);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,8.971429,1.423891);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,9.079592,1.423891);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,9.187755,1.423891);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,9.295918,1.423891);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,9.404082,1.423891);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,9.512245,1.423891);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,9.620408,1.423891);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,9.728571,1.423891);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,9.836735,1.423891);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,9.944898,1.423891);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,10.05306,1.423891);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,10.16122,1.423891);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,10.26939,1.423891);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,10.37755,1.423891);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,10.48571,1.423891);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,10.59388,1.423891);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,10.70204,1.423891);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,10.8102,1.423891);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,10.91837,1.423891);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,11.02653,1.423891);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,11.13469,1.423891);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,11.24286,1.423891);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,11.35102,1.423891);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,11.45918,1.423891);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,11.56735,1.423891);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,11.67551,1.423891);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,11.78367,1.423891);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,11.89184,1.423891);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,12,1.423891);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph3543 = new TH1F("Graph_Graph_Graph3543","Graph",100,6.17,12.53);
   Graph_Graph_Graph3543->SetMinimum(1.323891);
   Graph_Graph_Graph3543->SetMaximum(2.523891);
   Graph_Graph_Graph3543->SetDirectory(0);
   Graph_Graph_Graph3543->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph3543->SetLineColor(ci);
   Graph_Graph_Graph3543->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph3543->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3543->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3543->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph3543->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph3543->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3543->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3543->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph3543->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph3543->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3543->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3543->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph3543);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph19");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,12,1.166934);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,12.14286,1.166934);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,12.28571,1.166934);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,12.42857,1.166934);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,12.57143,1.166934);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,12.71429,1.166934);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,12.85714,1.166934);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,13,1.166934);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,13.14286,1.166934);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,13.28571,1.166934);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,13.42857,1.166934);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,13.57143,1.166934);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,13.71429,1.166934);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,13.85714,1.166934);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,14,1.166934);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,14.14286,1.166934);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,14.28571,1.166934);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,14.42857,1.166934);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,14.57143,1.166934);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,14.71429,1.166934);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,14.85714,1.166934);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,15,1.166934);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,15.14286,1.166934);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,15.28571,1.166934);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,15.42857,1.166934);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,15.57143,1.166934);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,15.71429,1.166934);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,15.85714,1.166934);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,16,1.166934);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,16.14286,1.166934);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,16.28571,1.166934);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,16.42857,1.166934);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,16.57143,1.166934);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,16.71429,1.166934);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,16.85714,1.166934);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,17,1.166934);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,17.14286,1.166934);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,17.28571,1.166934);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,17.42857,1.166934);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,17.57143,1.166934);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,17.71429,1.166934);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,17.85714,1.166934);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,18,1.166934);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,18.14286,1.166934);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,18.28571,1.166934);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,18.42857,1.166934);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,18.57143,1.166934);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,18.71429,1.166934);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,18.85714,1.166934);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,19,1.166934);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph3644 = new TH1F("Graph_Graph_Graph3644","Graph",100,11.3,19.7);
   Graph_Graph_Graph3644->SetMinimum(1.066934);
   Graph_Graph_Graph3644->SetMaximum(2.266934);
   Graph_Graph_Graph3644->SetDirectory(0);
   Graph_Graph_Graph3644->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph3644->SetLineColor(ci);
   Graph_Graph_Graph3644->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph3644->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3644->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3644->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph3644->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph3644->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3644->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3644->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph3644->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph3644->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3644->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3644->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph3644);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph20");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,19,0.8990948);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,19.22449,0.8990948);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,19.44898,0.8990948);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,19.67347,0.8990948);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,19.89796,0.8990948);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,20.12245,0.8990948);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,20.34694,0.8990948);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,20.57143,0.8990948);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,20.79592,0.8990948);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,21.02041,0.8990948);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,21.2449,0.8990948);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,21.46939,0.8990948);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,21.69388,0.8990948);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,21.91837,0.8990948);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,22.14286,0.8990948);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,22.36735,0.8990948);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,22.59184,0.8990948);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,22.81633,0.8990948);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,23.04082,0.8990948);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,23.26531,0.8990948);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,23.4898,0.8990948);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,23.71429,0.8990948);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,23.93878,0.8990948);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,24.16327,0.8990948);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,24.38776,0.8990948);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,24.61224,0.8990948);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,24.83673,0.8990948);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,25.06122,0.8990948);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,25.28571,0.8990948);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,25.5102,0.8990948);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,25.73469,0.8990948);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,25.95918,0.8990948);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,26.18367,0.8990948);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,26.40816,0.8990948);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,26.63265,0.8990948);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,26.85714,0.8990948);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,27.08163,0.8990948);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,27.30612,0.8990948);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,27.53061,0.8990948);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,27.7551,0.8990948);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,27.97959,0.8990948);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,28.20408,0.8990948);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,28.42857,0.8990948);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,28.65306,0.8990948);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,28.87755,0.8990948);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,29.10204,0.8990948);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,29.32653,0.8990948);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,29.55102,0.8990948);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,29.77551,0.8990948);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,30,0.8990948);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph3745 = new TH1F("Graph_Graph_Graph3745","Graph",100,17.9,31.1);
   Graph_Graph_Graph3745->SetMinimum(0.7990948);
   Graph_Graph_Graph3745->SetMaximum(1.999095);
   Graph_Graph_Graph3745->SetDirectory(0);
   Graph_Graph_Graph3745->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph3745->SetLineColor(ci);
   Graph_Graph_Graph3745->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph3745->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3745->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3745->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph3745->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph3745->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3745->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3745->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph3745->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph3745->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3745->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3745->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph3745);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph21");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,30,0.8322999);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,30.40816,0.8322999);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,30.81633,0.8322999);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,31.22449,0.8322999);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,31.63265,0.8322999);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,32.04082,0.8322999);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,32.44898,0.8322999);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,32.85714,0.8322999);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,33.26531,0.8322999);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,33.67347,0.8322999);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,34.08163,0.8322999);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,34.4898,0.8322999);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,34.89796,0.8322999);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,35.30612,0.8322999);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,35.71429,0.8322999);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,36.12245,0.8322999);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,36.53061,0.8322999);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,36.93878,0.8322999);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,37.34694,0.8322999);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,37.7551,0.8322999);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,38.16327,0.8322999);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,38.57143,0.8322999);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,38.97959,0.8322999);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,39.38776,0.8322999);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,39.79592,0.8322999);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,40.20408,0.8322999);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,40.61224,0.8322999);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,41.02041,0.8322999);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,41.42857,0.8322999);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,41.83673,0.8322999);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,42.2449,0.8322999);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,42.65306,0.8322999);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,43.06122,0.8322999);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,43.46939,0.8322999);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,43.87755,0.8322999);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,44.28571,0.8322999);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,44.69388,0.8322999);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,45.10204,0.8322999);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,45.5102,0.8322999);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,45.91837,0.8322999);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,46.32653,0.8322999);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,46.73469,0.8322999);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,47.14286,0.8322999);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,47.55102,0.8322999);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,47.95918,0.8322999);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,48.36735,0.8322999);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,48.77551,0.8322999);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,49.18367,0.8322999);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,49.59184,0.8322999);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,50,0.8322999);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph3846 = new TH1F("Graph_Graph_Graph3846","Graph",100,28,52);
   Graph_Graph_Graph3846->SetMinimum(0.7322999);
   Graph_Graph_Graph3846->SetMaximum(1.9323);
   Graph_Graph_Graph3846->SetDirectory(0);
   Graph_Graph_Graph3846->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph3846->SetLineColor(ci);
   Graph_Graph_Graph3846->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph3846->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3846->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3846->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph3846->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph3846->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3846->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3846->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph3846->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph3846->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3846->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3846->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph3846);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph22");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,50,0.828596);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,50.97959,0.828596);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,51.95918,0.828596);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,52.93878,0.828596);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,53.91837,0.828596);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,54.89796,0.828596);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,55.87755,0.828596);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,56.85714,0.828596);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,57.83673,0.828596);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,58.81633,0.828596);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,59.79592,0.828596);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,60.77551,0.828596);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,61.7551,0.828596);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,62.73469,0.828596);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,63.71429,0.828596);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,64.69388,0.828596);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,65.67347,0.828596);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,66.65306,0.828596);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,67.63265,0.828596);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,68.61224,0.828596);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,69.59184,0.828596);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,70.57143,0.828596);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,71.55102,0.828596);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,72.53061,0.828596);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,73.5102,0.828596);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,74.4898,0.828596);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,75.46939,0.828596);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,76.44898,0.828596);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,77.42857,0.828596);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,78.40816,0.828596);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,79.38776,0.828596);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,80.36735,0.828596);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,81.34694,0.828596);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,82.32653,0.828596);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,83.30612,0.828596);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,84.28571,0.828596);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,85.26531,0.828596);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,86.2449,0.828596);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,87.22449,0.828596);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,88.20408,0.828596);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,89.18367,0.828596);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,90.16327,0.828596);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,91.14286,0.828596);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,92.12245,0.828596);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,93.10204,0.828596);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,94.08163,0.828596);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,95.06122,0.828596);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,96.04082,0.828596);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,97.02041,0.828596);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,98,0.828596);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph3947 = new TH1F("Graph_Graph_Graph3947","Graph",100,45.2,102.8);
   Graph_Graph_Graph3947->SetMinimum(0.728596);
   Graph_Graph_Graph3947->SetMaximum(1.928596);
   Graph_Graph_Graph3947->SetDirectory(0);
   Graph_Graph_Graph3947->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph3947->SetLineColor(ci);
   Graph_Graph_Graph3947->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph3947->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3947->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3947->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph3947->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph3947->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3947->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3947->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph3947->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph3947->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph3947->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph3947->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph3947);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph23");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,98,0.400083);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,100.0816,0.400083);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,102.1633,0.400083);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,104.2449,0.400083);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,106.3265,0.400083);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,108.4082,0.400083);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,110.4898,0.400083);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,112.5714,0.400083);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,114.6531,0.400083);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,116.7347,0.400083);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,118.8163,0.400083);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,120.898,0.400083);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,122.9796,0.400083);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,125.0612,0.400083);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,127.1429,0.400083);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,129.2245,0.400083);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,131.3061,0.400083);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,133.3878,0.400083);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,135.4694,0.400083);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,137.551,0.400083);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,139.6327,0.400083);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,141.7143,0.400083);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,143.7959,0.400083);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,145.8776,0.400083);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,147.9592,0.400083);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,150.0408,0.400083);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,152.1224,0.400083);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,154.2041,0.400083);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,156.2857,0.400083);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,158.3673,0.400083);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,160.449,0.400083);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,162.5306,0.400083);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,164.6122,0.400083);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,166.6939,0.400083);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,168.7755,0.400083);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,170.8571,0.400083);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,172.9388,0.400083);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,175.0204,0.400083);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,177.102,0.400083);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,179.1837,0.400083);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,181.2653,0.400083);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,183.3469,0.400083);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,185.4286,0.400083);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,187.5102,0.400083);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,189.5918,0.400083);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,191.6735,0.400083);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,193.7551,0.400083);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,195.8367,0.400083);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,197.9184,0.400083);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,200,0.400083);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph4048 = new TH1F("Graph_Graph_Graph4048","Graph",100,87.8,210.2);
   Graph_Graph_Graph4048->SetMinimum(0.300083);
   Graph_Graph_Graph4048->SetMaximum(1.500083);
   Graph_Graph_Graph4048->SetDirectory(0);
   Graph_Graph_Graph4048->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph4048->SetLineColor(ci);
   Graph_Graph_Graph4048->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph4048->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph4048->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph4048->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph4048->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph4048->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph4048->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph4048->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph4048->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph4048->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph4048->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph4048->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph4048);
   
   gre->Draw("lx");
   TLine *line = new TLine(3.5,-1.2,3.5,9);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(6.7,-1.2,6.7,9);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(12,-1.2,12,9);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(19,-1.2,19,9);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(30,-1.2,30,9);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(50,-1.2,50,9);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(98,-1.2,98,9);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   TText *text = new TText(1.322876,-0.5,"Bin 1");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(4.84252,-0.5,"Bin 2");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(8.966605,-0.5,"Bin 3");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(15.09967,-0.5,"Bin 4");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(23.87467,-0.5,"Bin 5");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(38.72983,-0.5,"Bin 6");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(70,-0.5,"Bin 7");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(140,-0.5,"Bin 8");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","CERN & FNAL TB : Si-W ECAL","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("Graph0","80.0 GeV","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("Graph8","40.0 GeV","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("Graph16","4.0 GeV","l");

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.18,0.82,0.38,0.85,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);


   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(55);
   TText *text = pt->AddText("CALICE Preliminary");
   pt->Draw();
   
   pt = new TPaveText(0.18,0.78,0.38,0.8,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(35);
   text = pt->AddText("Si-W ECAL + AHCAL + TCMT");
   pt->Draw();
   WeightBinsE->Modified();
   WeightBinsE->cd();
   WeightBinsE->SetSelected(WeightBinsE);
}


==> Plots/bin_weights_hcal_v2_Combined.C <==
{
//=========Macro generated from canvas: WeightBinsH/
//=========  (Tue Oct 17 17:26:12 2017) by ROOT version5.34/30
   TCanvas *WeightBinsH = new TCanvas("WeightBinsH", "",0,0,2000,1200);
   gStyle->SetOptStat(0);
   WeightBinsH->SetHighLightColor(2);
   WeightBinsH->Range(-0.6297486,-2,2.109573,6.333333);
   WeightBinsH->SetFillColor(0);
   WeightBinsH->SetBorderMode(0);
   WeightBinsH->SetBorderSize(2);
   WeightBinsH->SetLogx();
   WeightBinsH->SetTickx(1);
   WeightBinsH->SetTicky(1);
   WeightBinsH->SetLeftMargin(0.12);
   WeightBinsH->SetRightMargin(0.04);
   WeightBinsH->SetTopMargin(0.04);
   WeightBinsH->SetBottomMargin(0.15);
   WeightBinsH->SetFrameLineWidth(2);
   WeightBinsH->SetFrameBorderMode(0);
   WeightBinsH->SetFrameLineWidth(2);
   WeightBinsH->SetFrameBorderMode(0);
   
   TH1D *hDummyHcal = new TH1D("hDummyHcal","bla",1000,0.5,100);
   hDummyHcal->SetMinimum(-1);
   hDummyHcal->SetMaximum(6);
   hDummyHcal->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   hDummyHcal->SetLineColor(ci);
   hDummyHcal->GetXaxis()->SetTitle("Hit Energy [MIP]");
   hDummyHcal->GetXaxis()->SetLabelFont(42);
   hDummyHcal->GetXaxis()->SetLabelSize(0.05);
   hDummyHcal->GetXaxis()->SetTitleSize(0.05);
   hDummyHcal->GetXaxis()->SetTitleOffset(1.4);
   hDummyHcal->GetXaxis()->SetTitleFont(42);
   hDummyHcal->GetYaxis()->SetTitle("Bin Weight");
   hDummyHcal->GetYaxis()->SetMoreLogLabels();
   hDummyHcal->GetYaxis()->SetLabelFont(42);
   hDummyHcal->GetYaxis()->SetLabelSize(0.05);
   hDummyHcal->GetYaxis()->SetTitleSize(0.05);
   hDummyHcal->GetYaxis()->SetTitleFont(42);
   hDummyHcal->GetZaxis()->SetLabelFont(42);
   hDummyHcal->GetZaxis()->SetLabelSize(0.035);
   hDummyHcal->GetZaxis()->SetTitleSize(0.035);
   hDummyHcal->GetZaxis()->SetTitleFont(42);
   hDummyHcal->Draw("AXIS");
   
   TGraphErrors *gre = new TGraphErrors(50);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetPoint(0,0.5,2.179338);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.5306122,2.053607);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.5612245,1.941592);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.5918367,1.841165);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.622449,1.750615);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.6530612,1.668555);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,0.6836735,1.593844);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,0.7142857,1.525536);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,0.744898,1.462843);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,0.7755102,1.405099);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,0.8061224,1.351741);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,0.8367347,1.302287);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,0.8673469,1.256324);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,0.8979592,1.213495);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,0.9285714,1.173489);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,0.9591837,1.136038);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,0.9897959,1.100902);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.020408,1.067875);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.05102,1.036772);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.081633,1.00743);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.112245,0.9797022);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.142857,0.9534602);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.173469,0.9285873);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.204082,0.9049792);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.234694,0.8825417);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,1.265306,0.8611899);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,1.295918,0.8408468);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,1.326531,0.8214426);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,1.357143,0.8029139);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,1.387755,0.7852025);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,1.418367,0.7682557);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,1.44898,0.7520249);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,1.479592,0.7364658);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,1.510204,0.7215374);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,1.540816,0.7072023);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,1.571429,0.6934256);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,1.602041,0.6801754);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,1.632653,0.6674221);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,1.663265,0.6551383);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,1.693878,0.6432984);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,1.72449,0.6318789);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,1.755102,0.6208578);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,1.785714,0.6102145);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,1.816327,0.59993);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,1.846939,0.5899864);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,1.877551,0.5803671);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,1.908163,0.5710564);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,1.938776,0.5620397);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,1.969388,0.5533033);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,2,0.5448344);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph49 = new TH1F("Graph_Graph49","Graph",100,0.35,2.15);
   Graph_Graph49->SetMinimum(0.3813841);
   Graph_Graph49->SetMaximum(2.342788);
   Graph_Graph49->SetDirectory(0);
   Graph_Graph49->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph49->SetLineColor(ci);
   Graph_Graph49->GetXaxis()->SetLabelFont(42);
   Graph_Graph49->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph49->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph49->GetXaxis()->SetTitleFont(42);
   Graph_Graph49->GetYaxis()->SetLabelFont(42);
   Graph_Graph49->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph49->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph49->GetYaxis()->SetTitleFont(42);
   Graph_Graph49->GetZaxis()->SetLabelFont(42);
   Graph_Graph49->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph49->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph49->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph49);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetPoint(0,2,1.986653);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,2.040816,1.94692);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,2.081633,1.908745);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,2.122449,1.872038);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,2.163265,1.836717);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,2.204082,1.802703);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,2.244898,1.769927);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,2.285714,1.738321);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,2.326531,1.707824);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,2.367347,1.678379);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,2.408163,1.649932);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,2.44898,1.622433);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,2.489796,1.595836);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,2.530612,1.570096);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,2.571429,1.545174);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,2.612245,1.521031);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,2.653061,1.49763);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,2.693878,1.474939);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,2.734694,1.452925);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,2.77551,1.431558);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,2.816327,1.410811);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,2.857143,1.390657);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,2.897959,1.37107);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,2.938776,1.352027);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,2.979592,1.333507);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,3.020408,1.315486);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,3.061224,1.297946);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,3.102041,1.280868);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,3.142857,1.264233);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,3.183673,1.248025);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,3.22449,1.232228);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,3.265306,1.216825);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,3.306122,1.201802);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,3.346939,1.187146);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,3.387755,1.172843);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,3.428571,1.158881);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,3.469388,1.145247);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,3.510204,1.13193);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,3.55102,1.118919);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,3.591837,1.106204);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,3.632653,1.093775);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,3.673469,1.081622);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,3.714286,1.069736);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,3.755102,1.058108);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,3.795918,1.046731);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,3.836735,1.035596);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,3.877551,1.024694);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,3.918367,1.014021);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,3.959184,1.003567);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,4,0.9933263);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph50 = new TH1F("Graph_Graph50","Graph",100,1.8,4.2);
   Graph_Graph50->SetMinimum(0.8939937);
   Graph_Graph50->SetMaximum(2.085985);
   Graph_Graph50->SetDirectory(0);
   Graph_Graph50->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph50->SetLineColor(ci);
   Graph_Graph50->GetXaxis()->SetLabelFont(42);
   Graph_Graph50->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph50->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph50->GetXaxis()->SetTitleFont(42);
   Graph_Graph50->GetYaxis()->SetLabelFont(42);
   Graph_Graph50->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph50->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph50->GetYaxis()->SetTitleFont(42);
   Graph_Graph50->GetZaxis()->SetLabelFont(42);
   Graph_Graph50->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph50->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph50->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph50);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,4,1.231739);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,4.053061,1.231739);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,4.106122,1.231739);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,4.159184,1.231739);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,4.212245,1.231739);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,4.265306,1.231739);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,4.318367,1.231739);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,4.371429,1.231739);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,4.42449,1.231739);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,4.477551,1.231739);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,4.530612,1.231739);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,4.583673,1.231739);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,4.636735,1.231739);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,4.689796,1.231739);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,4.742857,1.231739);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,4.795918,1.231739);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,4.84898,1.231739);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,4.902041,1.231739);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,4.955102,1.231739);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,5.008163,1.231739);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,5.061224,1.231739);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,5.114286,1.231739);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,5.167347,1.231739);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,5.220408,1.231739);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,5.273469,1.231739);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,5.326531,1.231739);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,5.379592,1.231739);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,5.432653,1.231739);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,5.485714,1.231739);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,5.538776,1.231739);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,5.591837,1.231739);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,5.644898,1.231739);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,5.697959,1.231739);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,5.75102,1.231739);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,5.804082,1.231739);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,5.857143,1.231739);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,5.910204,1.231739);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,5.963265,1.231739);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,6.016327,1.231739);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,6.069388,1.231739);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,6.122449,1.231739);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,6.17551,1.231739);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,6.228571,1.231739);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,6.281633,1.231739);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,6.334694,1.231739);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,6.387755,1.231739);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,6.440816,1.231739);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,6.493878,1.231739);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,6.546939,1.231739);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,6.6,1.231739);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph51 = new TH1F("Graph_Graph51","Graph",100,3.74,6.86);
   Graph_Graph51->SetMinimum(1.131739);
   Graph_Graph51->SetMaximum(2.331739);
   Graph_Graph51->SetDirectory(0);
   Graph_Graph51->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph51->SetLineColor(ci);
   Graph_Graph51->GetXaxis()->SetLabelFont(42);
   Graph_Graph51->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph51->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph51->GetXaxis()->SetTitleFont(42);
   Graph_Graph51->GetYaxis()->SetLabelFont(42);
   Graph_Graph51->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph51->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph51->GetYaxis()->SetTitleFont(42);
   Graph_Graph51->GetZaxis()->SetLabelFont(42);
   Graph_Graph51->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph51->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph51->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph51);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,6.6,1.021069);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,6.689796,1.021069);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,6.779592,1.021069);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,6.869388,1.021069);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,6.959184,1.021069);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,7.04898,1.021069);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7.138776,1.021069);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,7.228571,1.021069);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,7.318367,1.021069);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,7.408163,1.021069);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,7.497959,1.021069);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,7.587755,1.021069);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,7.677551,1.021069);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,7.767347,1.021069);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,7.857143,1.021069);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,7.946939,1.021069);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,8.036735,1.021069);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,8.126531,1.021069);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,8.216327,1.021069);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,8.306122,1.021069);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,8.395918,1.021069);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,8.485714,1.021069);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,8.57551,1.021069);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,8.665306,1.021069);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,8.755102,1.021069);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,8.844898,1.021069);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,8.934694,1.021069);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,9.02449,1.021069);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,9.114286,1.021069);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,9.204082,1.021069);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,9.293878,1.021069);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,9.383673,1.021069);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,9.473469,1.021069);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,9.563265,1.021069);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,9.653061,1.021069);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,9.742857,1.021069);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,9.832653,1.021069);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,9.922449,1.021069);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,10.01224,1.021069);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,10.10204,1.021069);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,10.19184,1.021069);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,10.28163,1.021069);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,10.37143,1.021069);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,10.46122,1.021069);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,10.55102,1.021069);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,10.64082,1.021069);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,10.73061,1.021069);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,10.82041,1.021069);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,10.9102,1.021069);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,11,1.021069);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph52 = new TH1F("Graph_Graph52","Graph",100,6.16,11.44);
   Graph_Graph52->SetMinimum(0.9210691);
   Graph_Graph52->SetMaximum(2.121069);
   Graph_Graph52->SetDirectory(0);
   Graph_Graph52->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph52->SetLineColor(ci);
   Graph_Graph52->GetXaxis()->SetLabelFont(42);
   Graph_Graph52->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph52->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph52->GetXaxis()->SetTitleFont(42);
   Graph_Graph52->GetYaxis()->SetLabelFont(42);
   Graph_Graph52->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph52->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph52->GetYaxis()->SetTitleFont(42);
   Graph_Graph52->GetZaxis()->SetLabelFont(42);
   Graph_Graph52->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph52->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph52->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph52);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,11,0.8707018);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,11.14694,0.8707018);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,11.29388,0.8707018);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,11.44082,0.8707018);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,11.58776,0.8707018);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,11.73469,0.8707018);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,11.88163,0.8707018);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,12.02857,0.8707018);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,12.17551,0.8707018);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,12.32245,0.8707018);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,12.46939,0.8707018);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,12.61633,0.8707018);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,12.76327,0.8707018);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,12.9102,0.8707018);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,13.05714,0.8707018);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,13.20408,0.8707018);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,13.35102,0.8707018);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,13.49796,0.8707018);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,13.6449,0.8707018);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,13.79184,0.8707018);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,13.93878,0.8707018);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,14.08571,0.8707018);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,14.23265,0.8707018);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,14.37959,0.8707018);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,14.52653,0.8707018);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,14.67347,0.8707018);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,14.82041,0.8707018);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,14.96735,0.8707018);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,15.11429,0.8707018);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,15.26122,0.8707018);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,15.40816,0.8707018);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,15.5551,0.8707018);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,15.70204,0.8707018);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,15.84898,0.8707018);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,15.99592,0.8707018);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,16.14286,0.8707018);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,16.2898,0.8707018);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,16.43673,0.8707018);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,16.58367,0.8707018);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,16.73061,0.8707018);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,16.87755,0.8707018);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,17.02449,0.8707018);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,17.17143,0.8707018);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,17.31837,0.8707018);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,17.46531,0.8707018);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,17.61224,0.8707018);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,17.75918,0.8707018);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,17.90612,0.8707018);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,18.05306,0.8707018);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,18.2,0.8707018);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph53 = new TH1F("Graph_Graph53","Graph",100,10.28,18.92);
   Graph_Graph53->SetMinimum(0.7707018);
   Graph_Graph53->SetMaximum(1.970702);
   Graph_Graph53->SetDirectory(0);
   Graph_Graph53->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph53->SetLineColor(ci);
   Graph_Graph53->GetXaxis()->SetLabelFont(42);
   Graph_Graph53->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph53->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph53->GetXaxis()->SetTitleFont(42);
   Graph_Graph53->GetYaxis()->SetLabelFont(42);
   Graph_Graph53->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph53->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph53->GetYaxis()->SetTitleFont(42);
   Graph_Graph53->GetZaxis()->SetLabelFont(42);
   Graph_Graph53->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph53->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph53->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph53);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,18.2,0.8235869);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,18.4449,0.8235869);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,18.6898,0.8235869);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,18.93469,0.8235869);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,19.17959,0.8235869);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,19.42449,0.8235869);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,19.66939,0.8235869);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,19.91429,0.8235869);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,20.15918,0.8235869);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,20.40408,0.8235869);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,20.64898,0.8235869);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,20.89388,0.8235869);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,21.13878,0.8235869);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,21.38367,0.8235869);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,21.62857,0.8235869);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,21.87347,0.8235869);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,22.11837,0.8235869);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,22.36327,0.8235869);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,22.60816,0.8235869);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,22.85306,0.8235869);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,23.09796,0.8235869);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,23.34286,0.8235869);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,23.58776,0.8235869);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,23.83265,0.8235869);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,24.07755,0.8235869);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,24.32245,0.8235869);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,24.56735,0.8235869);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,24.81224,0.8235869);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,25.05714,0.8235869);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,25.30204,0.8235869);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,25.54694,0.8235869);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,25.79184,0.8235869);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,26.03673,0.8235869);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,26.28163,0.8235869);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,26.52653,0.8235869);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,26.77143,0.8235869);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,27.01633,0.8235869);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,27.26122,0.8235869);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,27.50612,0.8235869);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,27.75102,0.8235869);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,27.99592,0.8235869);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,28.24082,0.8235869);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,28.48571,0.8235869);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,28.73061,0.8235869);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,28.97551,0.8235869);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,29.22041,0.8235869);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,29.46531,0.8235869);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,29.7102,0.8235869);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,29.9551,0.8235869);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,30.2,0.8235869);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph54 = new TH1F("Graph_Graph54","Graph",100,17,31.4);
   Graph_Graph54->SetMinimum(0.7235869);
   Graph_Graph54->SetMaximum(1.923587);
   Graph_Graph54->SetDirectory(0);
   Graph_Graph54->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph54->SetLineColor(ci);
   Graph_Graph54->GetXaxis()->SetLabelFont(42);
   Graph_Graph54->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph54->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph54->GetXaxis()->SetTitleFont(42);
   Graph_Graph54->GetYaxis()->SetLabelFont(42);
   Graph_Graph54->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph54->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph54->GetYaxis()->SetTitleFont(42);
   Graph_Graph54->GetZaxis()->SetLabelFont(42);
   Graph_Graph54->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph54->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph54->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph54);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph6");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,30.2,0.7770886);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,30.60408,0.7770886);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,31.00816,0.7770886);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,31.41224,0.7770886);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,31.81633,0.7770886);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,32.22041,0.7770886);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,32.62449,0.7770886);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,33.02857,0.7770886);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,33.43265,0.7770886);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,33.83673,0.7770886);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,34.24082,0.7770886);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,34.6449,0.7770886);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,35.04898,0.7770886);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,35.45306,0.7770886);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,35.85714,0.7770886);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,36.26122,0.7770886);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,36.66531,0.7770886);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,37.06939,0.7770886);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,37.47347,0.7770886);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,37.87755,0.7770886);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,38.28163,0.7770886);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,38.68571,0.7770886);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,39.0898,0.7770886);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,39.49388,0.7770886);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,39.89796,0.7770886);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,40.30204,0.7770886);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,40.70612,0.7770886);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,41.1102,0.7770886);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,41.51429,0.7770886);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,41.91837,0.7770886);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,42.32245,0.7770886);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,42.72653,0.7770886);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,43.13061,0.7770886);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,43.53469,0.7770886);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,43.93878,0.7770886);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,44.34286,0.7770886);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,44.74694,0.7770886);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,45.15102,0.7770886);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,45.5551,0.7770886);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,45.95918,0.7770886);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,46.36327,0.7770886);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,46.76735,0.7770886);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,47.17143,0.7770886);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,47.57551,0.7770886);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,47.97959,0.7770886);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,48.38367,0.7770886);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,48.78776,0.7770886);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,49.19184,0.7770886);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,49.59592,0.7770886);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,50,0.7770886);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph55 = new TH1F("Graph_Graph55","Graph",100,28.22,51.98);
   Graph_Graph55->SetMinimum(0.6770886);
   Graph_Graph55->SetMaximum(1.877089);
   Graph_Graph55->SetDirectory(0);
   Graph_Graph55->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph55->SetLineColor(ci);
   Graph_Graph55->GetXaxis()->SetLabelFont(42);
   Graph_Graph55->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph55->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph55->GetXaxis()->SetTitleFont(42);
   Graph_Graph55->GetYaxis()->SetLabelFont(42);
   Graph_Graph55->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph55->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph55->GetYaxis()->SetTitleFont(42);
   Graph_Graph55->GetZaxis()->SetLabelFont(42);
   Graph_Graph55->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph55->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph55->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph55);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph7");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,50,0.829088);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,51.02041,0.829088);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,52.04082,0.829088);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,53.06122,0.829088);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,54.08163,0.829088);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,55.10204,0.829088);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,56.12245,0.829088);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,57.14286,0.829088);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,58.16327,0.829088);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,59.18367,0.829088);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,60.20408,0.829088);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,61.22449,0.829088);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,62.2449,0.829088);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,63.26531,0.829088);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,64.28571,0.829088);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,65.30612,0.829088);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,66.32653,0.829088);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,67.34694,0.829088);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,68.36735,0.829088);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,69.38776,0.829088);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,70.40816,0.829088);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,71.42857,0.829088);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,72.44898,0.829088);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,73.46939,0.829088);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,74.4898,0.829088);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,75.5102,0.829088);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,76.53061,0.829088);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,77.55102,0.829088);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,78.57143,0.829088);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,79.59184,0.829088);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,80.61224,0.829088);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,81.63265,0.829088);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,82.65306,0.829088);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,83.67347,0.829088);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,84.69388,0.829088);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,85.71429,0.829088);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,86.73469,0.829088);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,87.7551,0.829088);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,88.77551,0.829088);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,89.79592,0.829088);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,90.81633,0.829088);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,91.83673,0.829088);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,92.85714,0.829088);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,93.87755,0.829088);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,94.89796,0.829088);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,95.91837,0.829088);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,96.93878,0.829088);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,97.95918,0.829088);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,98.97959,0.829088);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,100,0.829088);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph56 = new TH1F("Graph_Graph56","Graph",100,45,105);
   Graph_Graph56->SetMinimum(0.729088);
   Graph_Graph56->SetMaximum(1.929088);
   Graph_Graph56->SetDirectory(0);
   Graph_Graph56->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph56->SetLineColor(ci);
   Graph_Graph56->GetXaxis()->SetLabelFont(42);
   Graph_Graph56->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph56->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph56->GetXaxis()->SetTitleFont(42);
   Graph_Graph56->GetYaxis()->SetLabelFont(42);
   Graph_Graph56->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph56->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph56->GetYaxis()->SetTitleFont(42);
   Graph_Graph56->GetZaxis()->SetLabelFont(42);
   Graph_Graph56->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph56->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph56->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph56);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetPoint(0,0.5,2.179338);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.5306122,2.053607);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.5612245,1.941592);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.5918367,1.841165);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.622449,1.750615);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.6530612,1.668555);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,0.6836735,1.593844);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,0.7142857,1.525536);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,0.744898,1.462843);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,0.7755102,1.405099);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,0.8061224,1.351741);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,0.8367347,1.302287);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,0.8673469,1.256324);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,0.8979592,1.213495);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,0.9285714,1.173489);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,0.9591837,1.136038);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,0.9897959,1.100902);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.020408,1.067875);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.05102,1.036772);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.081633,1.00743);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.112245,0.9797022);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.142857,0.9534602);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.173469,0.9285873);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.204082,0.9049792);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.234694,0.8825417);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,1.265306,0.8611899);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,1.295918,0.8408468);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,1.326531,0.8214426);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,1.357143,0.8029139);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,1.387755,0.7852025);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,1.418367,0.7682557);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,1.44898,0.7520249);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,1.479592,0.7364658);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,1.510204,0.7215374);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,1.540816,0.7072023);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,1.571429,0.6934256);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,1.602041,0.6801754);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,1.632653,0.6674221);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,1.663265,0.6551383);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,1.693878,0.6432984);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,1.72449,0.6318789);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,1.755102,0.6208578);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,1.785714,0.6102145);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,1.816327,0.59993);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,1.846939,0.5899864);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,1.877551,0.5803671);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,1.908163,0.5710564);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,1.938776,0.5620397);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,1.969388,0.5533033);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,2,0.5448344);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph4957 = new TH1F("Graph_Graph_Graph4957","Graph",100,0.35,2.15);
   Graph_Graph_Graph4957->SetMinimum(0.3813841);
   Graph_Graph_Graph4957->SetMaximum(2.342788);
   Graph_Graph_Graph4957->SetDirectory(0);
   Graph_Graph_Graph4957->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph4957->SetLineColor(ci);
   Graph_Graph_Graph4957->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph4957->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph4957->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph4957->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph4957->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph4957->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph4957->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph4957->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph4957->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph4957->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph4957->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph4957->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph4957);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetPoint(0,2,1.986653);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,2.040816,1.94692);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,2.081633,1.908745);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,2.122449,1.872038);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,2.163265,1.836717);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,2.204082,1.802703);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,2.244898,1.769927);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,2.285714,1.738321);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,2.326531,1.707824);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,2.367347,1.678379);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,2.408163,1.649932);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,2.44898,1.622433);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,2.489796,1.595836);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,2.530612,1.570096);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,2.571429,1.545174);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,2.612245,1.521031);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,2.653061,1.49763);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,2.693878,1.474939);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,2.734694,1.452925);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,2.77551,1.431558);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,2.816327,1.410811);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,2.857143,1.390657);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,2.897959,1.37107);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,2.938776,1.352027);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,2.979592,1.333507);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,3.020408,1.315486);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,3.061224,1.297946);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,3.102041,1.280868);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,3.142857,1.264233);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,3.183673,1.248025);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,3.22449,1.232228);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,3.265306,1.216825);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,3.306122,1.201802);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,3.346939,1.187146);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,3.387755,1.172843);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,3.428571,1.158881);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,3.469388,1.145247);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,3.510204,1.13193);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,3.55102,1.118919);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,3.591837,1.106204);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,3.632653,1.093775);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,3.673469,1.081622);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,3.714286,1.069736);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,3.755102,1.058108);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,3.795918,1.046731);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,3.836735,1.035596);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,3.877551,1.024694);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,3.918367,1.014021);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,3.959184,1.003567);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,4,0.9933263);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph5058 = new TH1F("Graph_Graph_Graph5058","Graph",100,1.8,4.2);
   Graph_Graph_Graph5058->SetMinimum(0.8939937);
   Graph_Graph_Graph5058->SetMaximum(2.085985);
   Graph_Graph_Graph5058->SetDirectory(0);
   Graph_Graph_Graph5058->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph5058->SetLineColor(ci);
   Graph_Graph_Graph5058->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph5058->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5058->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5058->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph5058->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph5058->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5058->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5058->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph5058->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph5058->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5058->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5058->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph5058);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,4,1.231739);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,4.053061,1.231739);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,4.106122,1.231739);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,4.159184,1.231739);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,4.212245,1.231739);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,4.265306,1.231739);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,4.318367,1.231739);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,4.371429,1.231739);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,4.42449,1.231739);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,4.477551,1.231739);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,4.530612,1.231739);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,4.583673,1.231739);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,4.636735,1.231739);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,4.689796,1.231739);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,4.742857,1.231739);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,4.795918,1.231739);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,4.84898,1.231739);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,4.902041,1.231739);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,4.955102,1.231739);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,5.008163,1.231739);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,5.061224,1.231739);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,5.114286,1.231739);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,5.167347,1.231739);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,5.220408,1.231739);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,5.273469,1.231739);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,5.326531,1.231739);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,5.379592,1.231739);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,5.432653,1.231739);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,5.485714,1.231739);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,5.538776,1.231739);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,5.591837,1.231739);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,5.644898,1.231739);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,5.697959,1.231739);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,5.75102,1.231739);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,5.804082,1.231739);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,5.857143,1.231739);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,5.910204,1.231739);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,5.963265,1.231739);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,6.016327,1.231739);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,6.069388,1.231739);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,6.122449,1.231739);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,6.17551,1.231739);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,6.228571,1.231739);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,6.281633,1.231739);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,6.334694,1.231739);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,6.387755,1.231739);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,6.440816,1.231739);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,6.493878,1.231739);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,6.546939,1.231739);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,6.6,1.231739);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph5159 = new TH1F("Graph_Graph_Graph5159","Graph",100,3.74,6.86);
   Graph_Graph_Graph5159->SetMinimum(1.131739);
   Graph_Graph_Graph5159->SetMaximum(2.331739);
   Graph_Graph_Graph5159->SetDirectory(0);
   Graph_Graph_Graph5159->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph5159->SetLineColor(ci);
   Graph_Graph_Graph5159->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph5159->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5159->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5159->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph5159->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph5159->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5159->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5159->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph5159->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph5159->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5159->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5159->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph5159);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,6.6,1.021069);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,6.689796,1.021069);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,6.779592,1.021069);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,6.869388,1.021069);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,6.959184,1.021069);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,7.04898,1.021069);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7.138776,1.021069);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,7.228571,1.021069);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,7.318367,1.021069);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,7.408163,1.021069);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,7.497959,1.021069);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,7.587755,1.021069);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,7.677551,1.021069);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,7.767347,1.021069);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,7.857143,1.021069);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,7.946939,1.021069);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,8.036735,1.021069);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,8.126531,1.021069);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,8.216327,1.021069);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,8.306122,1.021069);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,8.395918,1.021069);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,8.485714,1.021069);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,8.57551,1.021069);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,8.665306,1.021069);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,8.755102,1.021069);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,8.844898,1.021069);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,8.934694,1.021069);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,9.02449,1.021069);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,9.114286,1.021069);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,9.204082,1.021069);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,9.293878,1.021069);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,9.383673,1.021069);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,9.473469,1.021069);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,9.563265,1.021069);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,9.653061,1.021069);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,9.742857,1.021069);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,9.832653,1.021069);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,9.922449,1.021069);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,10.01224,1.021069);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,10.10204,1.021069);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,10.19184,1.021069);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,10.28163,1.021069);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,10.37143,1.021069);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,10.46122,1.021069);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,10.55102,1.021069);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,10.64082,1.021069);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,10.73061,1.021069);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,10.82041,1.021069);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,10.9102,1.021069);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,11,1.021069);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph5260 = new TH1F("Graph_Graph_Graph5260","Graph",100,6.16,11.44);
   Graph_Graph_Graph5260->SetMinimum(0.9210691);
   Graph_Graph_Graph5260->SetMaximum(2.121069);
   Graph_Graph_Graph5260->SetDirectory(0);
   Graph_Graph_Graph5260->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph5260->SetLineColor(ci);
   Graph_Graph_Graph5260->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph5260->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5260->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5260->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph5260->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph5260->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5260->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5260->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph5260->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph5260->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5260->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5260->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph5260);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,11,0.8707018);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,11.14694,0.8707018);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,11.29388,0.8707018);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,11.44082,0.8707018);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,11.58776,0.8707018);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,11.73469,0.8707018);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,11.88163,0.8707018);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,12.02857,0.8707018);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,12.17551,0.8707018);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,12.32245,0.8707018);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,12.46939,0.8707018);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,12.61633,0.8707018);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,12.76327,0.8707018);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,12.9102,0.8707018);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,13.05714,0.8707018);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,13.20408,0.8707018);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,13.35102,0.8707018);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,13.49796,0.8707018);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,13.6449,0.8707018);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,13.79184,0.8707018);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,13.93878,0.8707018);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,14.08571,0.8707018);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,14.23265,0.8707018);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,14.37959,0.8707018);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,14.52653,0.8707018);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,14.67347,0.8707018);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,14.82041,0.8707018);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,14.96735,0.8707018);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,15.11429,0.8707018);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,15.26122,0.8707018);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,15.40816,0.8707018);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,15.5551,0.8707018);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,15.70204,0.8707018);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,15.84898,0.8707018);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,15.99592,0.8707018);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,16.14286,0.8707018);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,16.2898,0.8707018);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,16.43673,0.8707018);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,16.58367,0.8707018);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,16.73061,0.8707018);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,16.87755,0.8707018);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,17.02449,0.8707018);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,17.17143,0.8707018);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,17.31837,0.8707018);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,17.46531,0.8707018);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,17.61224,0.8707018);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,17.75918,0.8707018);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,17.90612,0.8707018);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,18.05306,0.8707018);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,18.2,0.8707018);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph5361 = new TH1F("Graph_Graph_Graph5361","Graph",100,10.28,18.92);
   Graph_Graph_Graph5361->SetMinimum(0.7707018);
   Graph_Graph_Graph5361->SetMaximum(1.970702);
   Graph_Graph_Graph5361->SetDirectory(0);
   Graph_Graph_Graph5361->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph5361->SetLineColor(ci);
   Graph_Graph_Graph5361->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph5361->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5361->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5361->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph5361->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph5361->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5361->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5361->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph5361->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph5361->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5361->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5361->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph5361);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,18.2,0.8235869);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,18.4449,0.8235869);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,18.6898,0.8235869);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,18.93469,0.8235869);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,19.17959,0.8235869);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,19.42449,0.8235869);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,19.66939,0.8235869);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,19.91429,0.8235869);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,20.15918,0.8235869);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,20.40408,0.8235869);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,20.64898,0.8235869);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,20.89388,0.8235869);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,21.13878,0.8235869);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,21.38367,0.8235869);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,21.62857,0.8235869);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,21.87347,0.8235869);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,22.11837,0.8235869);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,22.36327,0.8235869);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,22.60816,0.8235869);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,22.85306,0.8235869);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,23.09796,0.8235869);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,23.34286,0.8235869);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,23.58776,0.8235869);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,23.83265,0.8235869);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,24.07755,0.8235869);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,24.32245,0.8235869);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,24.56735,0.8235869);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,24.81224,0.8235869);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,25.05714,0.8235869);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,25.30204,0.8235869);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,25.54694,0.8235869);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,25.79184,0.8235869);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,26.03673,0.8235869);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,26.28163,0.8235869);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,26.52653,0.8235869);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,26.77143,0.8235869);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,27.01633,0.8235869);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,27.26122,0.8235869);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,27.50612,0.8235869);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,27.75102,0.8235869);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,27.99592,0.8235869);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,28.24082,0.8235869);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,28.48571,0.8235869);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,28.73061,0.8235869);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,28.97551,0.8235869);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,29.22041,0.8235869);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,29.46531,0.8235869);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,29.7102,0.8235869);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,29.9551,0.8235869);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,30.2,0.8235869);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph5462 = new TH1F("Graph_Graph_Graph5462","Graph",100,17,31.4);
   Graph_Graph_Graph5462->SetMinimum(0.7235869);
   Graph_Graph_Graph5462->SetMaximum(1.923587);
   Graph_Graph_Graph5462->SetDirectory(0);
   Graph_Graph_Graph5462->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph5462->SetLineColor(ci);
   Graph_Graph_Graph5462->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph5462->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5462->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5462->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph5462->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph5462->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5462->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5462->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph5462->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph5462->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5462->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5462->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph5462);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph6");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,30.2,0.7770886);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,30.60408,0.7770886);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,31.00816,0.7770886);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,31.41224,0.7770886);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,31.81633,0.7770886);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,32.22041,0.7770886);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,32.62449,0.7770886);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,33.02857,0.7770886);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,33.43265,0.7770886);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,33.83673,0.7770886);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,34.24082,0.7770886);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,34.6449,0.7770886);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,35.04898,0.7770886);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,35.45306,0.7770886);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,35.85714,0.7770886);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,36.26122,0.7770886);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,36.66531,0.7770886);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,37.06939,0.7770886);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,37.47347,0.7770886);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,37.87755,0.7770886);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,38.28163,0.7770886);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,38.68571,0.7770886);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,39.0898,0.7770886);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,39.49388,0.7770886);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,39.89796,0.7770886);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,40.30204,0.7770886);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,40.70612,0.7770886);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,41.1102,0.7770886);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,41.51429,0.7770886);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,41.91837,0.7770886);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,42.32245,0.7770886);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,42.72653,0.7770886);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,43.13061,0.7770886);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,43.53469,0.7770886);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,43.93878,0.7770886);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,44.34286,0.7770886);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,44.74694,0.7770886);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,45.15102,0.7770886);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,45.5551,0.7770886);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,45.95918,0.7770886);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,46.36327,0.7770886);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,46.76735,0.7770886);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,47.17143,0.7770886);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,47.57551,0.7770886);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,47.97959,0.7770886);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,48.38367,0.7770886);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,48.78776,0.7770886);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,49.19184,0.7770886);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,49.59592,0.7770886);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,50,0.7770886);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph5563 = new TH1F("Graph_Graph_Graph5563","Graph",100,28.22,51.98);
   Graph_Graph_Graph5563->SetMinimum(0.6770886);
   Graph_Graph_Graph5563->SetMaximum(1.877089);
   Graph_Graph_Graph5563->SetDirectory(0);
   Graph_Graph_Graph5563->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph5563->SetLineColor(ci);
   Graph_Graph_Graph5563->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph5563->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5563->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5563->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph5563->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph5563->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5563->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5563->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph5563->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph5563->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5563->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5563->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph5563);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph7");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66cc66");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,50,0.829088);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,51.02041,0.829088);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,52.04082,0.829088);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,53.06122,0.829088);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,54.08163,0.829088);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,55.10204,0.829088);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,56.12245,0.829088);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,57.14286,0.829088);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,58.16327,0.829088);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,59.18367,0.829088);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,60.20408,0.829088);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,61.22449,0.829088);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,62.2449,0.829088);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,63.26531,0.829088);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,64.28571,0.829088);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,65.30612,0.829088);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,66.32653,0.829088);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,67.34694,0.829088);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,68.36735,0.829088);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,69.38776,0.829088);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,70.40816,0.829088);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,71.42857,0.829088);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,72.44898,0.829088);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,73.46939,0.829088);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,74.4898,0.829088);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,75.5102,0.829088);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,76.53061,0.829088);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,77.55102,0.829088);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,78.57143,0.829088);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,79.59184,0.829088);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,80.61224,0.829088);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,81.63265,0.829088);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,82.65306,0.829088);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,83.67347,0.829088);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,84.69388,0.829088);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,85.71429,0.829088);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,86.73469,0.829088);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,87.7551,0.829088);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,88.77551,0.829088);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,89.79592,0.829088);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,90.81633,0.829088);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,91.83673,0.829088);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,92.85714,0.829088);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,93.87755,0.829088);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,94.89796,0.829088);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,95.91837,0.829088);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,96.93878,0.829088);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,97.95918,0.829088);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,98.97959,0.829088);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,100,0.829088);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph5664 = new TH1F("Graph_Graph_Graph5664","Graph",100,45,105);
   Graph_Graph_Graph5664->SetMinimum(0.729088);
   Graph_Graph_Graph5664->SetMaximum(1.929088);
   Graph_Graph_Graph5664->SetDirectory(0);
   Graph_Graph_Graph5664->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph5664->SetLineColor(ci);
   Graph_Graph_Graph5664->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph5664->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5664->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5664->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph5664->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph5664->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5664->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5664->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph5664->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph5664->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph5664->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph5664->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph5664);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph8");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetPoint(0,0.5,5.608894);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.5306122,5.285304);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.5612245,4.997015);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.5918367,4.738549);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.622449,4.505505);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.6530612,4.29431);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,0.6836735,4.102027);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,0.7142857,3.926226);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,0.744898,3.764874);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,0.7755102,3.616261);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,0.8061224,3.478935);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,0.8367347,3.351656);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,0.8673469,3.233363);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,0.8979592,3.123134);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,0.9285714,3.020174);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,0.9591837,2.923785);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,0.9897959,2.833359);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.020408,2.748358);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.05102,2.668309);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.081633,2.592791);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.112245,2.52143);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.142857,2.453891);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.173469,2.389877);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.204082,2.329117);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.234694,2.27137);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,1.265306,2.216418);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,1.295918,2.164062);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,1.326531,2.114122);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,1.357143,2.066435);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,1.387755,2.020852);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,1.418367,1.977236);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,1.44898,1.935464);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,1.479592,1.895419);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,1.510204,1.856999);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,1.540816,1.820105);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,1.571429,1.784648);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,1.602041,1.750547);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,1.632653,1.717724);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,1.663265,1.686109);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,1.693878,1.655638);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,1.72449,1.626247);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,1.755102,1.597883);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,1.785714,1.57049);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,1.816327,1.544021);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,1.846939,1.51843);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,1.877551,1.493673);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,1.908163,1.46971);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,1.938776,1.446504);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,1.969388,1.42402);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,2,1.402224);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph65 = new TH1F("Graph_Graph65","Graph",100,0.35,2.15);
   Graph_Graph65->SetMinimum(0.9815565);
   Graph_Graph65->SetMaximum(6.029561);
   Graph_Graph65->SetDirectory(0);
   Graph_Graph65->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph65->SetLineColor(ci);
   Graph_Graph65->GetXaxis()->SetLabelFont(42);
   Graph_Graph65->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph65->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph65->GetXaxis()->SetTitleFont(42);
   Graph_Graph65->GetYaxis()->SetLabelFont(42);
   Graph_Graph65->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph65->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph65->GetYaxis()->SetTitleFont(42);
   Graph_Graph65->GetZaxis()->SetLabelFont(42);
   Graph_Graph65->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph65->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph65->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph65);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph9");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetPoint(0,2,1.153717);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,2.040816,1.130643);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,2.081633,1.108474);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,2.122449,1.087157);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,2.163265,1.066644);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,2.204082,1.046892);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,2.244898,1.027857);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,2.285714,1.009503);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,2.326531,0.9917922);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,2.367347,0.9746923);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,2.408163,0.9581721);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,2.44898,0.9422025);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,2.489796,0.9267566);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,2.530612,0.9118089);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,2.571429,0.8973358);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,2.612245,0.8833149);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,2.653061,0.8697254);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,2.693878,0.8565478);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,2.734694,0.8437635);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,2.77551,0.8313552);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,2.816327,0.8193066);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,2.857143,0.8076022);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,2.897959,0.7962275);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,2.938776,0.7851688);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,2.979592,0.774413);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,3.020408,0.763948);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,3.061224,0.753762);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,3.102041,0.7438441);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,3.142857,0.7341838);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,3.183673,0.7247712);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,3.22449,0.7155969);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,3.265306,0.7066519);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,3.306122,0.6979278);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,3.346939,0.6894165);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,3.387755,0.6811103);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,3.428571,0.6730018);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,3.469388,0.6650841);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,3.510204,0.6573506);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,3.55102,0.6497949);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,3.591837,0.6424108);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,3.632653,0.6351927);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,3.673469,0.628135);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,3.714286,0.6212324);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,3.755102,0.6144799);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,3.795918,0.6078726);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,3.836735,0.6014059);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,3.877551,0.5950753);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,3.918367,0.5888766);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,3.959184,0.5828057);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,4,0.5768587);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph66 = new TH1F("Graph_Graph66","Graph",100,1.8,4.2);
   Graph_Graph66->SetMinimum(0.5191728);
   Graph_Graph66->SetMaximum(1.211403);
   Graph_Graph66->SetDirectory(0);
   Graph_Graph66->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph66->SetLineColor(ci);
   Graph_Graph66->GetXaxis()->SetLabelFont(42);
   Graph_Graph66->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph66->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph66->GetXaxis()->SetTitleFont(42);
   Graph_Graph66->GetYaxis()->SetLabelFont(42);
   Graph_Graph66->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph66->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph66->GetYaxis()->SetTitleFont(42);
   Graph_Graph66->GetZaxis()->SetLabelFont(42);
   Graph_Graph66->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph66->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph66->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph66);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph10");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,4,0.8735012);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,4.053061,0.8735012);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,4.106122,0.8735012);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,4.159184,0.8735012);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,4.212245,0.8735012);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,4.265306,0.8735012);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,4.318367,0.8735012);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,4.371429,0.8735012);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,4.42449,0.8735012);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,4.477551,0.8735012);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,4.530612,0.8735012);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,4.583673,0.8735012);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,4.636735,0.8735012);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,4.689796,0.8735012);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,4.742857,0.8735012);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,4.795918,0.8735012);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,4.84898,0.8735012);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,4.902041,0.8735012);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,4.955102,0.8735012);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,5.008163,0.8735012);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,5.061224,0.8735012);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,5.114286,0.8735012);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,5.167347,0.8735012);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,5.220408,0.8735012);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,5.273469,0.8735012);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,5.326531,0.8735012);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,5.379592,0.8735012);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,5.432653,0.8735012);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,5.485714,0.8735012);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,5.538776,0.8735012);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,5.591837,0.8735012);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,5.644898,0.8735012);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,5.697959,0.8735012);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,5.75102,0.8735012);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,5.804082,0.8735012);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,5.857143,0.8735012);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,5.910204,0.8735012);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,5.963265,0.8735012);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,6.016327,0.8735012);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,6.069388,0.8735012);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,6.122449,0.8735012);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,6.17551,0.8735012);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,6.228571,0.8735012);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,6.281633,0.8735012);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,6.334694,0.8735012);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,6.387755,0.8735012);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,6.440816,0.8735012);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,6.493878,0.8735012);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,6.546939,0.8735012);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,6.6,0.8735012);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph67 = new TH1F("Graph_Graph67","Graph",100,3.74,6.86);
   Graph_Graph67->SetMinimum(0.7735012);
   Graph_Graph67->SetMaximum(1.973501);
   Graph_Graph67->SetDirectory(0);
   Graph_Graph67->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph67->SetLineColor(ci);
   Graph_Graph67->GetXaxis()->SetLabelFont(42);
   Graph_Graph67->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph67->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph67->GetXaxis()->SetTitleFont(42);
   Graph_Graph67->GetYaxis()->SetLabelFont(42);
   Graph_Graph67->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph67->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph67->GetYaxis()->SetTitleFont(42);
   Graph_Graph67->GetZaxis()->SetLabelFont(42);
   Graph_Graph67->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph67->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph67->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph67);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph11");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,6.6,0.7176673);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,6.689796,0.7176673);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,6.779592,0.7176673);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,6.869388,0.7176673);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,6.959184,0.7176673);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,7.04898,0.7176673);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7.138776,0.7176673);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,7.228571,0.7176673);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,7.318367,0.7176673);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,7.408163,0.7176673);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,7.497959,0.7176673);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,7.587755,0.7176673);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,7.677551,0.7176673);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,7.767347,0.7176673);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,7.857143,0.7176673);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,7.946939,0.7176673);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,8.036735,0.7176673);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,8.126531,0.7176673);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,8.216327,0.7176673);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,8.306122,0.7176673);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,8.395918,0.7176673);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,8.485714,0.7176673);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,8.57551,0.7176673);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,8.665306,0.7176673);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,8.755102,0.7176673);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,8.844898,0.7176673);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,8.934694,0.7176673);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,9.02449,0.7176673);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,9.114286,0.7176673);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,9.204082,0.7176673);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,9.293878,0.7176673);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,9.383673,0.7176673);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,9.473469,0.7176673);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,9.563265,0.7176673);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,9.653061,0.7176673);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,9.742857,0.7176673);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,9.832653,0.7176673);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,9.922449,0.7176673);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,10.01224,0.7176673);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,10.10204,0.7176673);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,10.19184,0.7176673);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,10.28163,0.7176673);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,10.37143,0.7176673);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,10.46122,0.7176673);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,10.55102,0.7176673);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,10.64082,0.7176673);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,10.73061,0.7176673);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,10.82041,0.7176673);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,10.9102,0.7176673);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,11,0.7176673);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph68 = new TH1F("Graph_Graph68","Graph",100,6.16,11.44);
   Graph_Graph68->SetMinimum(0.6176673);
   Graph_Graph68->SetMaximum(1.817667);
   Graph_Graph68->SetDirectory(0);
   Graph_Graph68->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph68->SetLineColor(ci);
   Graph_Graph68->GetXaxis()->SetLabelFont(42);
   Graph_Graph68->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph68->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph68->GetXaxis()->SetTitleFont(42);
   Graph_Graph68->GetYaxis()->SetLabelFont(42);
   Graph_Graph68->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph68->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph68->GetYaxis()->SetTitleFont(42);
   Graph_Graph68->GetZaxis()->SetLabelFont(42);
   Graph_Graph68->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph68->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph68->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph68);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph12");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,11,0.599473);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,11.14694,0.599473);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,11.29388,0.599473);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,11.44082,0.599473);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,11.58776,0.599473);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,11.73469,0.599473);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,11.88163,0.599473);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,12.02857,0.599473);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,12.17551,0.599473);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,12.32245,0.599473);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,12.46939,0.599473);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,12.61633,0.599473);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,12.76327,0.599473);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,12.9102,0.599473);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,13.05714,0.599473);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,13.20408,0.599473);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,13.35102,0.599473);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,13.49796,0.599473);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,13.6449,0.599473);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,13.79184,0.599473);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,13.93878,0.599473);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,14.08571,0.599473);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,14.23265,0.599473);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,14.37959,0.599473);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,14.52653,0.599473);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,14.67347,0.599473);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,14.82041,0.599473);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,14.96735,0.599473);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,15.11429,0.599473);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,15.26122,0.599473);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,15.40816,0.599473);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,15.5551,0.599473);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,15.70204,0.599473);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,15.84898,0.599473);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,15.99592,0.599473);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,16.14286,0.599473);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,16.2898,0.599473);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,16.43673,0.599473);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,16.58367,0.599473);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,16.73061,0.599473);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,16.87755,0.599473);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,17.02449,0.599473);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,17.17143,0.599473);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,17.31837,0.599473);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,17.46531,0.599473);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,17.61224,0.599473);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,17.75918,0.599473);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,17.90612,0.599473);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,18.05306,0.599473);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,18.2,0.599473);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph69 = new TH1F("Graph_Graph69","Graph",100,10.28,18.92);
   Graph_Graph69->SetMinimum(0.499473);
   Graph_Graph69->SetMaximum(1.699473);
   Graph_Graph69->SetDirectory(0);
   Graph_Graph69->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph69->SetLineColor(ci);
   Graph_Graph69->GetXaxis()->SetLabelFont(42);
   Graph_Graph69->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph69->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph69->GetXaxis()->SetTitleFont(42);
   Graph_Graph69->GetYaxis()->SetLabelFont(42);
   Graph_Graph69->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph69->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph69->GetYaxis()->SetTitleFont(42);
   Graph_Graph69->GetZaxis()->SetLabelFont(42);
   Graph_Graph69->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph69->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph69->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph69);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph13");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,18.2,0.5420629);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,18.4449,0.5420629);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,18.6898,0.5420629);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,18.93469,0.5420629);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,19.17959,0.5420629);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,19.42449,0.5420629);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,19.66939,0.5420629);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,19.91429,0.5420629);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,20.15918,0.5420629);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,20.40408,0.5420629);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,20.64898,0.5420629);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,20.89388,0.5420629);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,21.13878,0.5420629);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,21.38367,0.5420629);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,21.62857,0.5420629);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,21.87347,0.5420629);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,22.11837,0.5420629);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,22.36327,0.5420629);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,22.60816,0.5420629);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,22.85306,0.5420629);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,23.09796,0.5420629);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,23.34286,0.5420629);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,23.58776,0.5420629);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,23.83265,0.5420629);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,24.07755,0.5420629);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,24.32245,0.5420629);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,24.56735,0.5420629);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,24.81224,0.5420629);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,25.05714,0.5420629);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,25.30204,0.5420629);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,25.54694,0.5420629);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,25.79184,0.5420629);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,26.03673,0.5420629);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,26.28163,0.5420629);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,26.52653,0.5420629);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,26.77143,0.5420629);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,27.01633,0.5420629);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,27.26122,0.5420629);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,27.50612,0.5420629);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,27.75102,0.5420629);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,27.99592,0.5420629);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,28.24082,0.5420629);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,28.48571,0.5420629);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,28.73061,0.5420629);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,28.97551,0.5420629);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,29.22041,0.5420629);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,29.46531,0.5420629);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,29.7102,0.5420629);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,29.9551,0.5420629);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,30.2,0.5420629);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph70 = new TH1F("Graph_Graph70","Graph",100,17,31.4);
   Graph_Graph70->SetMinimum(0.4420629);
   Graph_Graph70->SetMaximum(1.642063);
   Graph_Graph70->SetDirectory(0);
   Graph_Graph70->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph70->SetLineColor(ci);
   Graph_Graph70->GetXaxis()->SetLabelFont(42);
   Graph_Graph70->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph70->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph70->GetXaxis()->SetTitleFont(42);
   Graph_Graph70->GetYaxis()->SetLabelFont(42);
   Graph_Graph70->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph70->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph70->GetYaxis()->SetTitleFont(42);
   Graph_Graph70->GetZaxis()->SetLabelFont(42);
   Graph_Graph70->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph70->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph70->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph70);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph14");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,30.2,0.5697342);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,30.60408,0.5697342);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,31.00816,0.5697342);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,31.41224,0.5697342);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,31.81633,0.5697342);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,32.22041,0.5697342);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,32.62449,0.5697342);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,33.02857,0.5697342);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,33.43265,0.5697342);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,33.83673,0.5697342);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,34.24082,0.5697342);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,34.6449,0.5697342);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,35.04898,0.5697342);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,35.45306,0.5697342);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,35.85714,0.5697342);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,36.26122,0.5697342);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,36.66531,0.5697342);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,37.06939,0.5697342);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,37.47347,0.5697342);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,37.87755,0.5697342);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,38.28163,0.5697342);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,38.68571,0.5697342);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,39.0898,0.5697342);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,39.49388,0.5697342);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,39.89796,0.5697342);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,40.30204,0.5697342);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,40.70612,0.5697342);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,41.1102,0.5697342);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,41.51429,0.5697342);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,41.91837,0.5697342);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,42.32245,0.5697342);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,42.72653,0.5697342);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,43.13061,0.5697342);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,43.53469,0.5697342);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,43.93878,0.5697342);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,44.34286,0.5697342);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,44.74694,0.5697342);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,45.15102,0.5697342);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,45.5551,0.5697342);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,45.95918,0.5697342);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,46.36327,0.5697342);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,46.76735,0.5697342);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,47.17143,0.5697342);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,47.57551,0.5697342);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,47.97959,0.5697342);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,48.38367,0.5697342);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,48.78776,0.5697342);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,49.19184,0.5697342);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,49.59592,0.5697342);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,50,0.5697342);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph71 = new TH1F("Graph_Graph71","Graph",100,28.22,51.98);
   Graph_Graph71->SetMinimum(0.4697342);
   Graph_Graph71->SetMaximum(1.669734);
   Graph_Graph71->SetDirectory(0);
   Graph_Graph71->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph71->SetLineColor(ci);
   Graph_Graph71->GetXaxis()->SetLabelFont(42);
   Graph_Graph71->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph71->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph71->GetXaxis()->SetTitleFont(42);
   Graph_Graph71->GetYaxis()->SetLabelFont(42);
   Graph_Graph71->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph71->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph71->GetYaxis()->SetTitleFont(42);
   Graph_Graph71->GetZaxis()->SetLabelFont(42);
   Graph_Graph71->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph71->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph71->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph71);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph15");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,50,0.6808628);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,51.02041,0.6808628);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,52.04082,0.6808628);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,53.06122,0.6808628);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,54.08163,0.6808628);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,55.10204,0.6808628);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,56.12245,0.6808628);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,57.14286,0.6808628);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,58.16327,0.6808628);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,59.18367,0.6808628);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,60.20408,0.6808628);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,61.22449,0.6808628);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,62.2449,0.6808628);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,63.26531,0.6808628);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,64.28571,0.6808628);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,65.30612,0.6808628);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,66.32653,0.6808628);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,67.34694,0.6808628);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,68.36735,0.6808628);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,69.38776,0.6808628);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,70.40816,0.6808628);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,71.42857,0.6808628);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,72.44898,0.6808628);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,73.46939,0.6808628);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,74.4898,0.6808628);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,75.5102,0.6808628);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,76.53061,0.6808628);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,77.55102,0.6808628);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,78.57143,0.6808628);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,79.59184,0.6808628);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,80.61224,0.6808628);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,81.63265,0.6808628);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,82.65306,0.6808628);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,83.67347,0.6808628);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,84.69388,0.6808628);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,85.71429,0.6808628);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,86.73469,0.6808628);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,87.7551,0.6808628);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,88.77551,0.6808628);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,89.79592,0.6808628);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,90.81633,0.6808628);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,91.83673,0.6808628);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,92.85714,0.6808628);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,93.87755,0.6808628);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,94.89796,0.6808628);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,95.91837,0.6808628);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,96.93878,0.6808628);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,97.95918,0.6808628);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,98.97959,0.6808628);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,100,0.6808628);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph72 = new TH1F("Graph_Graph72","Graph",100,45,105);
   Graph_Graph72->SetMinimum(0.5808628);
   Graph_Graph72->SetMaximum(1.780863);
   Graph_Graph72->SetDirectory(0);
   Graph_Graph72->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph72->SetLineColor(ci);
   Graph_Graph72->GetXaxis()->SetLabelFont(42);
   Graph_Graph72->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph72->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph72->GetXaxis()->SetTitleFont(42);
   Graph_Graph72->GetYaxis()->SetLabelFont(42);
   Graph_Graph72->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph72->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph72->GetYaxis()->SetTitleFont(42);
   Graph_Graph72->GetZaxis()->SetLabelFont(42);
   Graph_Graph72->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph72->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph72->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph72);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph8");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetPoint(0,0.5,5.608894);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.5306122,5.285304);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.5612245,4.997015);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.5918367,4.738549);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.622449,4.505505);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.6530612,4.29431);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,0.6836735,4.102027);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,0.7142857,3.926226);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,0.744898,3.764874);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,0.7755102,3.616261);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,0.8061224,3.478935);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,0.8367347,3.351656);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,0.8673469,3.233363);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,0.8979592,3.123134);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,0.9285714,3.020174);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,0.9591837,2.923785);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,0.9897959,2.833359);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.020408,2.748358);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.05102,2.668309);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.081633,2.592791);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.112245,2.52143);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.142857,2.453891);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.173469,2.389877);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.204082,2.329117);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.234694,2.27137);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,1.265306,2.216418);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,1.295918,2.164062);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,1.326531,2.114122);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,1.357143,2.066435);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,1.387755,2.020852);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,1.418367,1.977236);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,1.44898,1.935464);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,1.479592,1.895419);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,1.510204,1.856999);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,1.540816,1.820105);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,1.571429,1.784648);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,1.602041,1.750547);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,1.632653,1.717724);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,1.663265,1.686109);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,1.693878,1.655638);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,1.72449,1.626247);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,1.755102,1.597883);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,1.785714,1.57049);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,1.816327,1.544021);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,1.846939,1.51843);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,1.877551,1.493673);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,1.908163,1.46971);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,1.938776,1.446504);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,1.969388,1.42402);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,2,1.402224);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph6573 = new TH1F("Graph_Graph_Graph6573","Graph",100,0.35,2.15);
   Graph_Graph_Graph6573->SetMinimum(0.9815565);
   Graph_Graph_Graph6573->SetMaximum(6.029561);
   Graph_Graph_Graph6573->SetDirectory(0);
   Graph_Graph_Graph6573->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph6573->SetLineColor(ci);
   Graph_Graph_Graph6573->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph6573->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6573->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6573->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph6573->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph6573->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6573->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6573->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph6573->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph6573->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6573->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6573->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph6573);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph9");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetPoint(0,2,1.153717);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,2.040816,1.130643);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,2.081633,1.108474);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,2.122449,1.087157);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,2.163265,1.066644);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,2.204082,1.046892);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,2.244898,1.027857);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,2.285714,1.009503);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,2.326531,0.9917922);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,2.367347,0.9746923);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,2.408163,0.9581721);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,2.44898,0.9422025);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,2.489796,0.9267566);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,2.530612,0.9118089);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,2.571429,0.8973358);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,2.612245,0.8833149);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,2.653061,0.8697254);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,2.693878,0.8565478);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,2.734694,0.8437635);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,2.77551,0.8313552);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,2.816327,0.8193066);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,2.857143,0.8076022);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,2.897959,0.7962275);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,2.938776,0.7851688);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,2.979592,0.774413);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,3.020408,0.763948);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,3.061224,0.753762);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,3.102041,0.7438441);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,3.142857,0.7341838);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,3.183673,0.7247712);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,3.22449,0.7155969);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,3.265306,0.7066519);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,3.306122,0.6979278);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,3.346939,0.6894165);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,3.387755,0.6811103);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,3.428571,0.6730018);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,3.469388,0.6650841);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,3.510204,0.6573506);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,3.55102,0.6497949);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,3.591837,0.6424108);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,3.632653,0.6351927);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,3.673469,0.628135);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,3.714286,0.6212324);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,3.755102,0.6144799);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,3.795918,0.6078726);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,3.836735,0.6014059);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,3.877551,0.5950753);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,3.918367,0.5888766);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,3.959184,0.5828057);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,4,0.5768587);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph6674 = new TH1F("Graph_Graph_Graph6674","Graph",100,1.8,4.2);
   Graph_Graph_Graph6674->SetMinimum(0.5191728);
   Graph_Graph_Graph6674->SetMaximum(1.211403);
   Graph_Graph_Graph6674->SetDirectory(0);
   Graph_Graph_Graph6674->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph6674->SetLineColor(ci);
   Graph_Graph_Graph6674->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph6674->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6674->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6674->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph6674->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph6674->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6674->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6674->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph6674->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph6674->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6674->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6674->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph6674);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph10");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,4,0.8735012);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,4.053061,0.8735012);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,4.106122,0.8735012);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,4.159184,0.8735012);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,4.212245,0.8735012);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,4.265306,0.8735012);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,4.318367,0.8735012);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,4.371429,0.8735012);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,4.42449,0.8735012);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,4.477551,0.8735012);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,4.530612,0.8735012);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,4.583673,0.8735012);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,4.636735,0.8735012);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,4.689796,0.8735012);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,4.742857,0.8735012);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,4.795918,0.8735012);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,4.84898,0.8735012);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,4.902041,0.8735012);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,4.955102,0.8735012);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,5.008163,0.8735012);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,5.061224,0.8735012);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,5.114286,0.8735012);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,5.167347,0.8735012);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,5.220408,0.8735012);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,5.273469,0.8735012);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,5.326531,0.8735012);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,5.379592,0.8735012);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,5.432653,0.8735012);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,5.485714,0.8735012);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,5.538776,0.8735012);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,5.591837,0.8735012);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,5.644898,0.8735012);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,5.697959,0.8735012);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,5.75102,0.8735012);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,5.804082,0.8735012);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,5.857143,0.8735012);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,5.910204,0.8735012);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,5.963265,0.8735012);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,6.016327,0.8735012);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,6.069388,0.8735012);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,6.122449,0.8735012);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,6.17551,0.8735012);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,6.228571,0.8735012);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,6.281633,0.8735012);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,6.334694,0.8735012);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,6.387755,0.8735012);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,6.440816,0.8735012);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,6.493878,0.8735012);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,6.546939,0.8735012);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,6.6,0.8735012);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph6775 = new TH1F("Graph_Graph_Graph6775","Graph",100,3.74,6.86);
   Graph_Graph_Graph6775->SetMinimum(0.7735012);
   Graph_Graph_Graph6775->SetMaximum(1.973501);
   Graph_Graph_Graph6775->SetDirectory(0);
   Graph_Graph_Graph6775->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph6775->SetLineColor(ci);
   Graph_Graph_Graph6775->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph6775->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6775->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6775->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph6775->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph6775->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6775->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6775->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph6775->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph6775->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6775->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6775->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph6775);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph11");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,6.6,0.7176673);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,6.689796,0.7176673);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,6.779592,0.7176673);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,6.869388,0.7176673);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,6.959184,0.7176673);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,7.04898,0.7176673);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7.138776,0.7176673);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,7.228571,0.7176673);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,7.318367,0.7176673);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,7.408163,0.7176673);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,7.497959,0.7176673);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,7.587755,0.7176673);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,7.677551,0.7176673);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,7.767347,0.7176673);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,7.857143,0.7176673);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,7.946939,0.7176673);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,8.036735,0.7176673);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,8.126531,0.7176673);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,8.216327,0.7176673);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,8.306122,0.7176673);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,8.395918,0.7176673);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,8.485714,0.7176673);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,8.57551,0.7176673);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,8.665306,0.7176673);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,8.755102,0.7176673);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,8.844898,0.7176673);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,8.934694,0.7176673);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,9.02449,0.7176673);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,9.114286,0.7176673);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,9.204082,0.7176673);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,9.293878,0.7176673);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,9.383673,0.7176673);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,9.473469,0.7176673);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,9.563265,0.7176673);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,9.653061,0.7176673);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,9.742857,0.7176673);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,9.832653,0.7176673);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,9.922449,0.7176673);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,10.01224,0.7176673);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,10.10204,0.7176673);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,10.19184,0.7176673);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,10.28163,0.7176673);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,10.37143,0.7176673);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,10.46122,0.7176673);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,10.55102,0.7176673);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,10.64082,0.7176673);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,10.73061,0.7176673);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,10.82041,0.7176673);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,10.9102,0.7176673);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,11,0.7176673);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph6876 = new TH1F("Graph_Graph_Graph6876","Graph",100,6.16,11.44);
   Graph_Graph_Graph6876->SetMinimum(0.6176673);
   Graph_Graph_Graph6876->SetMaximum(1.817667);
   Graph_Graph_Graph6876->SetDirectory(0);
   Graph_Graph_Graph6876->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph6876->SetLineColor(ci);
   Graph_Graph_Graph6876->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph6876->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6876->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6876->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph6876->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph6876->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6876->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6876->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph6876->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph6876->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6876->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6876->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph6876);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph12");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,11,0.599473);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,11.14694,0.599473);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,11.29388,0.599473);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,11.44082,0.599473);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,11.58776,0.599473);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,11.73469,0.599473);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,11.88163,0.599473);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,12.02857,0.599473);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,12.17551,0.599473);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,12.32245,0.599473);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,12.46939,0.599473);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,12.61633,0.599473);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,12.76327,0.599473);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,12.9102,0.599473);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,13.05714,0.599473);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,13.20408,0.599473);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,13.35102,0.599473);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,13.49796,0.599473);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,13.6449,0.599473);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,13.79184,0.599473);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,13.93878,0.599473);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,14.08571,0.599473);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,14.23265,0.599473);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,14.37959,0.599473);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,14.52653,0.599473);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,14.67347,0.599473);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,14.82041,0.599473);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,14.96735,0.599473);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,15.11429,0.599473);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,15.26122,0.599473);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,15.40816,0.599473);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,15.5551,0.599473);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,15.70204,0.599473);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,15.84898,0.599473);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,15.99592,0.599473);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,16.14286,0.599473);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,16.2898,0.599473);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,16.43673,0.599473);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,16.58367,0.599473);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,16.73061,0.599473);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,16.87755,0.599473);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,17.02449,0.599473);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,17.17143,0.599473);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,17.31837,0.599473);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,17.46531,0.599473);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,17.61224,0.599473);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,17.75918,0.599473);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,17.90612,0.599473);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,18.05306,0.599473);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,18.2,0.599473);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph6977 = new TH1F("Graph_Graph_Graph6977","Graph",100,10.28,18.92);
   Graph_Graph_Graph6977->SetMinimum(0.499473);
   Graph_Graph_Graph6977->SetMaximum(1.699473);
   Graph_Graph_Graph6977->SetDirectory(0);
   Graph_Graph_Graph6977->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph6977->SetLineColor(ci);
   Graph_Graph_Graph6977->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph6977->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6977->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6977->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph6977->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph6977->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6977->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6977->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph6977->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph6977->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph6977->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph6977->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph6977);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph13");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,18.2,0.5420629);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,18.4449,0.5420629);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,18.6898,0.5420629);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,18.93469,0.5420629);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,19.17959,0.5420629);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,19.42449,0.5420629);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,19.66939,0.5420629);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,19.91429,0.5420629);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,20.15918,0.5420629);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,20.40408,0.5420629);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,20.64898,0.5420629);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,20.89388,0.5420629);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,21.13878,0.5420629);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,21.38367,0.5420629);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,21.62857,0.5420629);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,21.87347,0.5420629);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,22.11837,0.5420629);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,22.36327,0.5420629);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,22.60816,0.5420629);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,22.85306,0.5420629);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,23.09796,0.5420629);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,23.34286,0.5420629);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,23.58776,0.5420629);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,23.83265,0.5420629);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,24.07755,0.5420629);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,24.32245,0.5420629);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,24.56735,0.5420629);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,24.81224,0.5420629);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,25.05714,0.5420629);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,25.30204,0.5420629);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,25.54694,0.5420629);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,25.79184,0.5420629);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,26.03673,0.5420629);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,26.28163,0.5420629);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,26.52653,0.5420629);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,26.77143,0.5420629);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,27.01633,0.5420629);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,27.26122,0.5420629);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,27.50612,0.5420629);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,27.75102,0.5420629);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,27.99592,0.5420629);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,28.24082,0.5420629);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,28.48571,0.5420629);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,28.73061,0.5420629);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,28.97551,0.5420629);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,29.22041,0.5420629);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,29.46531,0.5420629);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,29.7102,0.5420629);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,29.9551,0.5420629);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,30.2,0.5420629);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph7078 = new TH1F("Graph_Graph_Graph7078","Graph",100,17,31.4);
   Graph_Graph_Graph7078->SetMinimum(0.4420629);
   Graph_Graph_Graph7078->SetMaximum(1.642063);
   Graph_Graph_Graph7078->SetDirectory(0);
   Graph_Graph_Graph7078->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph7078->SetLineColor(ci);
   Graph_Graph_Graph7078->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph7078->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph7078->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph7078->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph7078->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph7078->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph7078->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph7078->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph7078->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph7078->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph7078->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph7078->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph7078);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph14");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,30.2,0.5697342);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,30.60408,0.5697342);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,31.00816,0.5697342);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,31.41224,0.5697342);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,31.81633,0.5697342);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,32.22041,0.5697342);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,32.62449,0.5697342);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,33.02857,0.5697342);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,33.43265,0.5697342);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,33.83673,0.5697342);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,34.24082,0.5697342);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,34.6449,0.5697342);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,35.04898,0.5697342);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,35.45306,0.5697342);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,35.85714,0.5697342);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,36.26122,0.5697342);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,36.66531,0.5697342);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,37.06939,0.5697342);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,37.47347,0.5697342);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,37.87755,0.5697342);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,38.28163,0.5697342);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,38.68571,0.5697342);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,39.0898,0.5697342);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,39.49388,0.5697342);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,39.89796,0.5697342);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,40.30204,0.5697342);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,40.70612,0.5697342);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,41.1102,0.5697342);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,41.51429,0.5697342);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,41.91837,0.5697342);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,42.32245,0.5697342);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,42.72653,0.5697342);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,43.13061,0.5697342);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,43.53469,0.5697342);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,43.93878,0.5697342);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,44.34286,0.5697342);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,44.74694,0.5697342);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,45.15102,0.5697342);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,45.5551,0.5697342);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,45.95918,0.5697342);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,46.36327,0.5697342);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,46.76735,0.5697342);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,47.17143,0.5697342);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,47.57551,0.5697342);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,47.97959,0.5697342);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,48.38367,0.5697342);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,48.78776,0.5697342);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,49.19184,0.5697342);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,49.59592,0.5697342);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,50,0.5697342);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph7179 = new TH1F("Graph_Graph_Graph7179","Graph",100,28.22,51.98);
   Graph_Graph_Graph7179->SetMinimum(0.4697342);
   Graph_Graph_Graph7179->SetMaximum(1.669734);
   Graph_Graph_Graph7179->SetDirectory(0);
   Graph_Graph_Graph7179->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph7179->SetLineColor(ci);
   Graph_Graph_Graph7179->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph7179->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph7179->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph7179->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph7179->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph7179->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph7179->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph7179->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph7179->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph7179->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph7179->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph7179->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph7179);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph15");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff6666");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,50,0.6808628);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,51.02041,0.6808628);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,52.04082,0.6808628);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,53.06122,0.6808628);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,54.08163,0.6808628);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,55.10204,0.6808628);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,56.12245,0.6808628);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,57.14286,0.6808628);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,58.16327,0.6808628);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,59.18367,0.6808628);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,60.20408,0.6808628);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,61.22449,0.6808628);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,62.2449,0.6808628);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,63.26531,0.6808628);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,64.28571,0.6808628);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,65.30612,0.6808628);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,66.32653,0.6808628);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,67.34694,0.6808628);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,68.36735,0.6808628);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,69.38776,0.6808628);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,70.40816,0.6808628);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,71.42857,0.6808628);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,72.44898,0.6808628);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,73.46939,0.6808628);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,74.4898,0.6808628);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,75.5102,0.6808628);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,76.53061,0.6808628);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,77.55102,0.6808628);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,78.57143,0.6808628);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,79.59184,0.6808628);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,80.61224,0.6808628);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,81.63265,0.6808628);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,82.65306,0.6808628);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,83.67347,0.6808628);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,84.69388,0.6808628);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,85.71429,0.6808628);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,86.73469,0.6808628);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,87.7551,0.6808628);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,88.77551,0.6808628);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,89.79592,0.6808628);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,90.81633,0.6808628);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,91.83673,0.6808628);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,92.85714,0.6808628);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,93.87755,0.6808628);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,94.89796,0.6808628);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,95.91837,0.6808628);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,96.93878,0.6808628);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,97.95918,0.6808628);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,98.97959,0.6808628);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,100,0.6808628);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph7280 = new TH1F("Graph_Graph_Graph7280","Graph",100,45,105);
   Graph_Graph_Graph7280->SetMinimum(0.5808628);
   Graph_Graph_Graph7280->SetMaximum(1.780863);
   Graph_Graph_Graph7280->SetDirectory(0);
   Graph_Graph_Graph7280->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph7280->SetLineColor(ci);
   Graph_Graph_Graph7280->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph7280->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph7280->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph7280->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph7280->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph7280->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph7280->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph7280->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph7280->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph7280->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph7280->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph7280->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph7280);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph16");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetPoint(0,0.5,2.220981);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.5306122,2.092848);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.5612245,1.978692);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.5918367,1.876346);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.622449,1.784067);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.6530612,1.700439);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,0.6836735,1.6243);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,0.7142857,1.554687);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,0.744898,1.490796);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,0.7755102,1.431948);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,0.8061224,1.377571);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,0.8367347,1.327172);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,0.8673469,1.28033);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,0.8979592,1.236683);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,0.9285714,1.195913);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,0.9591837,1.157746);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,0.9897959,1.121939);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.020408,1.088281);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.05102,1.056583);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.081633,1.02668);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.112245,0.9984228);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.142857,0.9716793);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.173469,0.9463312);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.204082,0.9222719);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.234694,0.8994057);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,1.265306,0.8776459);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,1.295918,0.8569141);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,1.326531,0.8371391);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,1.357143,0.8182563);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,1.387755,0.8002065);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,1.418367,0.7829359);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,1.44898,0.766395);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,1.479592,0.7505385);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,1.510204,0.7353249);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,1.540816,0.7207158);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,1.571429,0.7066759);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,1.602041,0.6931725);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,1.632653,0.6801755);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,1.663265,0.667657);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,1.693878,0.6555909);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,1.72449,0.6439532);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,1.755102,0.6327214);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,1.785714,0.6218748);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,1.816327,0.6113937);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,1.846939,0.6012601);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,1.877551,0.591457);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,1.908163,0.5819684);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,1.938776,0.5727794);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,1.969388,0.5638761);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,2,0.5552453);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph81 = new TH1F("Graph_Graph81","Graph",100,0.35,2.15);
   Graph_Graph81->SetMinimum(0.3886717);
   Graph_Graph81->SetMaximum(2.387555);
   Graph_Graph81->SetDirectory(0);
   Graph_Graph81->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph81->SetLineColor(ci);
   Graph_Graph81->GetXaxis()->SetLabelFont(42);
   Graph_Graph81->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph81->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph81->GetXaxis()->SetTitleFont(42);
   Graph_Graph81->GetYaxis()->SetLabelFont(42);
   Graph_Graph81->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph81->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph81->GetYaxis()->SetTitleFont(42);
   Graph_Graph81->GetZaxis()->SetLabelFont(42);
   Graph_Graph81->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph81->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph81->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph81);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph17");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetPoint(0,2,1.812716);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,2.040816,1.776462);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,2.081633,1.741629);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,2.122449,1.708136);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,2.163265,1.675907);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,2.204082,1.644872);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,2.244898,1.614965);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,2.285714,1.586127);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,2.326531,1.5583);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,2.367347,1.531433);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,2.408163,1.505476);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,2.44898,1.480385);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,2.489796,1.456116);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,2.530612,1.432631);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,2.571429,1.40989);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,2.612245,1.387861);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,2.653061,1.366509);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,2.693878,1.345804);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,2.734694,1.325718);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,2.77551,1.306222);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,2.816327,1.287291);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,2.857143,1.268901);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,2.897959,1.25103);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,2.938776,1.233654);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,2.979592,1.216755);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,3.020408,1.200312);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,3.061224,1.184308);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,3.102041,1.168725);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,3.142857,1.153547);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,3.183673,1.138758);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,3.22449,1.124343);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,3.265306,1.110289);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,3.306122,1.096581);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,3.346939,1.083208);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,3.387755,1.070158);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,3.428571,1.057418);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,3.469388,1.044978);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,3.510204,1.032827);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,3.55102,1.020955);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,3.591837,1.009353);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,3.632653,0.9980123);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,3.673469,0.9869233);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,3.714286,0.976078);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,3.755102,0.9654684);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,3.795918,0.9550871);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,3.836735,0.9449266);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,3.877551,0.93498);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,3.918367,0.9252406);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,3.959184,0.915702);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,4,0.9063581);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph82 = new TH1F("Graph_Graph82","Graph",100,1.8,4.2);
   Graph_Graph82->SetMinimum(0.8157223);
   Graph_Graph82->SetMaximum(1.903352);
   Graph_Graph82->SetDirectory(0);
   Graph_Graph82->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph82->SetLineColor(ci);
   Graph_Graph82->GetXaxis()->SetLabelFont(42);
   Graph_Graph82->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph82->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph82->GetXaxis()->SetTitleFont(42);
   Graph_Graph82->GetYaxis()->SetLabelFont(42);
   Graph_Graph82->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph82->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph82->GetYaxis()->SetTitleFont(42);
   Graph_Graph82->GetZaxis()->SetLabelFont(42);
   Graph_Graph82->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph82->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph82->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph82);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph18");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,4,1.074914);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,4.053061,1.074914);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,4.106122,1.074914);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,4.159184,1.074914);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,4.212245,1.074914);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,4.265306,1.074914);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,4.318367,1.074914);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,4.371429,1.074914);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,4.42449,1.074914);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,4.477551,1.074914);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,4.530612,1.074914);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,4.583673,1.074914);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,4.636735,1.074914);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,4.689796,1.074914);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,4.742857,1.074914);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,4.795918,1.074914);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,4.84898,1.074914);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,4.902041,1.074914);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,4.955102,1.074914);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,5.008163,1.074914);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,5.061224,1.074914);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,5.114286,1.074914);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,5.167347,1.074914);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,5.220408,1.074914);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,5.273469,1.074914);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,5.326531,1.074914);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,5.379592,1.074914);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,5.432653,1.074914);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,5.485714,1.074914);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,5.538776,1.074914);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,5.591837,1.074914);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,5.644898,1.074914);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,5.697959,1.074914);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,5.75102,1.074914);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,5.804082,1.074914);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,5.857143,1.074914);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,5.910204,1.074914);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,5.963265,1.074914);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,6.016327,1.074914);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,6.069388,1.074914);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,6.122449,1.074914);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,6.17551,1.074914);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,6.228571,1.074914);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,6.281633,1.074914);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,6.334694,1.074914);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,6.387755,1.074914);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,6.440816,1.074914);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,6.493878,1.074914);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,6.546939,1.074914);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,6.6,1.074914);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph83 = new TH1F("Graph_Graph83","Graph",100,3.74,6.86);
   Graph_Graph83->SetMinimum(0.9749137);
   Graph_Graph83->SetMaximum(2.174914);
   Graph_Graph83->SetDirectory(0);
   Graph_Graph83->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph83->SetLineColor(ci);
   Graph_Graph83->GetXaxis()->SetLabelFont(42);
   Graph_Graph83->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph83->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph83->GetXaxis()->SetTitleFont(42);
   Graph_Graph83->GetYaxis()->SetLabelFont(42);
   Graph_Graph83->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph83->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph83->GetYaxis()->SetTitleFont(42);
   Graph_Graph83->GetZaxis()->SetLabelFont(42);
   Graph_Graph83->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph83->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph83->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph83);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph19");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,6.6,0.8123125);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,6.689796,0.8123125);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,6.779592,0.8123125);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,6.869388,0.8123125);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,6.959184,0.8123125);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,7.04898,0.8123125);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7.138776,0.8123125);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,7.228571,0.8123125);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,7.318367,0.8123125);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,7.408163,0.8123125);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,7.497959,0.8123125);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,7.587755,0.8123125);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,7.677551,0.8123125);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,7.767347,0.8123125);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,7.857143,0.8123125);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,7.946939,0.8123125);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,8.036735,0.8123125);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,8.126531,0.8123125);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,8.216327,0.8123125);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,8.306122,0.8123125);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,8.395918,0.8123125);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,8.485714,0.8123125);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,8.57551,0.8123125);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,8.665306,0.8123125);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,8.755102,0.8123125);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,8.844898,0.8123125);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,8.934694,0.8123125);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,9.02449,0.8123125);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,9.114286,0.8123125);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,9.204082,0.8123125);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,9.293878,0.8123125);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,9.383673,0.8123125);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,9.473469,0.8123125);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,9.563265,0.8123125);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,9.653061,0.8123125);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,9.742857,0.8123125);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,9.832653,0.8123125);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,9.922449,0.8123125);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,10.01224,0.8123125);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,10.10204,0.8123125);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,10.19184,0.8123125);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,10.28163,0.8123125);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,10.37143,0.8123125);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,10.46122,0.8123125);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,10.55102,0.8123125);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,10.64082,0.8123125);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,10.73061,0.8123125);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,10.82041,0.8123125);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,10.9102,0.8123125);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,11,0.8123125);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph84 = new TH1F("Graph_Graph84","Graph",100,6.16,11.44);
   Graph_Graph84->SetMinimum(0.7123125);
   Graph_Graph84->SetMaximum(1.912313);
   Graph_Graph84->SetDirectory(0);
   Graph_Graph84->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph84->SetLineColor(ci);
   Graph_Graph84->GetXaxis()->SetLabelFont(42);
   Graph_Graph84->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph84->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph84->GetXaxis()->SetTitleFont(42);
   Graph_Graph84->GetYaxis()->SetLabelFont(42);
   Graph_Graph84->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph84->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph84->GetYaxis()->SetTitleFont(42);
   Graph_Graph84->GetZaxis()->SetLabelFont(42);
   Graph_Graph84->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph84->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph84->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph84);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph20");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,11,0.576511);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,11.14694,0.576511);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,11.29388,0.576511);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,11.44082,0.576511);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,11.58776,0.576511);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,11.73469,0.576511);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,11.88163,0.576511);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,12.02857,0.576511);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,12.17551,0.576511);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,12.32245,0.576511);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,12.46939,0.576511);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,12.61633,0.576511);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,12.76327,0.576511);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,12.9102,0.576511);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,13.05714,0.576511);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,13.20408,0.576511);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,13.35102,0.576511);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,13.49796,0.576511);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,13.6449,0.576511);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,13.79184,0.576511);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,13.93878,0.576511);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,14.08571,0.576511);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,14.23265,0.576511);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,14.37959,0.576511);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,14.52653,0.576511);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,14.67347,0.576511);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,14.82041,0.576511);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,14.96735,0.576511);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,15.11429,0.576511);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,15.26122,0.576511);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,15.40816,0.576511);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,15.5551,0.576511);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,15.70204,0.576511);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,15.84898,0.576511);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,15.99592,0.576511);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,16.14286,0.576511);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,16.2898,0.576511);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,16.43673,0.576511);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,16.58367,0.576511);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,16.73061,0.576511);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,16.87755,0.576511);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,17.02449,0.576511);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,17.17143,0.576511);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,17.31837,0.576511);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,17.46531,0.576511);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,17.61224,0.576511);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,17.75918,0.576511);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,17.90612,0.576511);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,18.05306,0.576511);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,18.2,0.576511);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph85 = new TH1F("Graph_Graph85","Graph",100,10.28,18.92);
   Graph_Graph85->SetMinimum(0.476511);
   Graph_Graph85->SetMaximum(1.676511);
   Graph_Graph85->SetDirectory(0);
   Graph_Graph85->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph85->SetLineColor(ci);
   Graph_Graph85->GetXaxis()->SetLabelFont(42);
   Graph_Graph85->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph85->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph85->GetXaxis()->SetTitleFont(42);
   Graph_Graph85->GetYaxis()->SetLabelFont(42);
   Graph_Graph85->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph85->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph85->GetYaxis()->SetTitleFont(42);
   Graph_Graph85->GetZaxis()->SetLabelFont(42);
   Graph_Graph85->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph85->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph85->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph85);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph21");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,18.2,0.4270415);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,18.4449,0.4270415);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,18.6898,0.4270415);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,18.93469,0.4270415);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,19.17959,0.4270415);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,19.42449,0.4270415);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,19.66939,0.4270415);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,19.91429,0.4270415);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,20.15918,0.4270415);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,20.40408,0.4270415);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,20.64898,0.4270415);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,20.89388,0.4270415);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,21.13878,0.4270415);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,21.38367,0.4270415);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,21.62857,0.4270415);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,21.87347,0.4270415);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,22.11837,0.4270415);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,22.36327,0.4270415);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,22.60816,0.4270415);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,22.85306,0.4270415);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,23.09796,0.4270415);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,23.34286,0.4270415);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,23.58776,0.4270415);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,23.83265,0.4270415);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,24.07755,0.4270415);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,24.32245,0.4270415);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,24.56735,0.4270415);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,24.81224,0.4270415);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,25.05714,0.4270415);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,25.30204,0.4270415);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,25.54694,0.4270415);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,25.79184,0.4270415);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,26.03673,0.4270415);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,26.28163,0.4270415);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,26.52653,0.4270415);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,26.77143,0.4270415);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,27.01633,0.4270415);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,27.26122,0.4270415);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,27.50612,0.4270415);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,27.75102,0.4270415);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,27.99592,0.4270415);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,28.24082,0.4270415);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,28.48571,0.4270415);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,28.73061,0.4270415);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,28.97551,0.4270415);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,29.22041,0.4270415);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,29.46531,0.4270415);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,29.7102,0.4270415);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,29.9551,0.4270415);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,30.2,0.4270415);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph86 = new TH1F("Graph_Graph86","Graph",100,17,31.4);
   Graph_Graph86->SetMinimum(0.3270415);
   Graph_Graph86->SetMaximum(1.527041);
   Graph_Graph86->SetDirectory(0);
   Graph_Graph86->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph86->SetLineColor(ci);
   Graph_Graph86->GetXaxis()->SetLabelFont(42);
   Graph_Graph86->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph86->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph86->GetXaxis()->SetTitleFont(42);
   Graph_Graph86->GetYaxis()->SetLabelFont(42);
   Graph_Graph86->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph86->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph86->GetYaxis()->SetTitleFont(42);
   Graph_Graph86->GetZaxis()->SetLabelFont(42);
   Graph_Graph86->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph86->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph86->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph86);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph22");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,30.2,0.3202037);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,30.60408,0.3202037);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,31.00816,0.3202037);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,31.41224,0.3202037);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,31.81633,0.3202037);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,32.22041,0.3202037);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,32.62449,0.3202037);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,33.02857,0.3202037);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,33.43265,0.3202037);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,33.83673,0.3202037);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,34.24082,0.3202037);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,34.6449,0.3202037);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,35.04898,0.3202037);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,35.45306,0.3202037);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,35.85714,0.3202037);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,36.26122,0.3202037);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,36.66531,0.3202037);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,37.06939,0.3202037);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,37.47347,0.3202037);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,37.87755,0.3202037);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,38.28163,0.3202037);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,38.68571,0.3202037);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,39.0898,0.3202037);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,39.49388,0.3202037);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,39.89796,0.3202037);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,40.30204,0.3202037);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,40.70612,0.3202037);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,41.1102,0.3202037);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,41.51429,0.3202037);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,41.91837,0.3202037);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,42.32245,0.3202037);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,42.72653,0.3202037);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,43.13061,0.3202037);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,43.53469,0.3202037);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,43.93878,0.3202037);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,44.34286,0.3202037);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,44.74694,0.3202037);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,45.15102,0.3202037);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,45.5551,0.3202037);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,45.95918,0.3202037);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,46.36327,0.3202037);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,46.76735,0.3202037);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,47.17143,0.3202037);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,47.57551,0.3202037);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,47.97959,0.3202037);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,48.38367,0.3202037);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,48.78776,0.3202037);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,49.19184,0.3202037);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,49.59592,0.3202037);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,50,0.3202037);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph87 = new TH1F("Graph_Graph87","Graph",100,28.22,51.98);
   Graph_Graph87->SetMinimum(0.2202037);
   Graph_Graph87->SetMaximum(1.420204);
   Graph_Graph87->SetDirectory(0);
   Graph_Graph87->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph87->SetLineColor(ci);
   Graph_Graph87->GetXaxis()->SetLabelFont(42);
   Graph_Graph87->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph87->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph87->GetXaxis()->SetTitleFont(42);
   Graph_Graph87->GetYaxis()->SetLabelFont(42);
   Graph_Graph87->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph87->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph87->GetYaxis()->SetTitleFont(42);
   Graph_Graph87->GetZaxis()->SetLabelFont(42);
   Graph_Graph87->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph87->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph87->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph87);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph23");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,50,0.2815991);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,51.02041,0.2815991);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,52.04082,0.2815991);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,53.06122,0.2815991);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,54.08163,0.2815991);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,55.10204,0.2815991);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,56.12245,0.2815991);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,57.14286,0.2815991);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,58.16327,0.2815991);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,59.18367,0.2815991);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,60.20408,0.2815991);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,61.22449,0.2815991);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,62.2449,0.2815991);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,63.26531,0.2815991);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,64.28571,0.2815991);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,65.30612,0.2815991);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,66.32653,0.2815991);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,67.34694,0.2815991);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,68.36735,0.2815991);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,69.38776,0.2815991);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,70.40816,0.2815991);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,71.42857,0.2815991);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,72.44898,0.2815991);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,73.46939,0.2815991);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,74.4898,0.2815991);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,75.5102,0.2815991);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,76.53061,0.2815991);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,77.55102,0.2815991);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,78.57143,0.2815991);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,79.59184,0.2815991);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,80.61224,0.2815991);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,81.63265,0.2815991);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,82.65306,0.2815991);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,83.67347,0.2815991);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,84.69388,0.2815991);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,85.71429,0.2815991);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,86.73469,0.2815991);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,87.7551,0.2815991);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,88.77551,0.2815991);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,89.79592,0.2815991);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,90.81633,0.2815991);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,91.83673,0.2815991);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,92.85714,0.2815991);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,93.87755,0.2815991);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,94.89796,0.2815991);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,95.91837,0.2815991);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,96.93878,0.2815991);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,97.95918,0.2815991);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,98.97959,0.2815991);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,100,0.2815991);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph88 = new TH1F("Graph_Graph88","Graph",100,45,105);
   Graph_Graph88->SetMinimum(0.1815991);
   Graph_Graph88->SetMaximum(1.381599);
   Graph_Graph88->SetDirectory(0);
   Graph_Graph88->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph88->SetLineColor(ci);
   Graph_Graph88->GetXaxis()->SetLabelFont(42);
   Graph_Graph88->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph88->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph88->GetXaxis()->SetTitleFont(42);
   Graph_Graph88->GetYaxis()->SetLabelFont(42);
   Graph_Graph88->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph88->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph88->GetYaxis()->SetTitleFont(42);
   Graph_Graph88->GetZaxis()->SetLabelFont(42);
   Graph_Graph88->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph88->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph88->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph88);
   
   gre->Draw("3");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph16");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetPoint(0,0.5,2.220981);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.5306122,2.092848);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.5612245,1.978692);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.5918367,1.876346);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.622449,1.784067);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.6530612,1.700439);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,0.6836735,1.6243);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,0.7142857,1.554687);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,0.744898,1.490796);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,0.7755102,1.431948);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,0.8061224,1.377571);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,0.8367347,1.327172);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,0.8673469,1.28033);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,0.8979592,1.236683);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,0.9285714,1.195913);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,0.9591837,1.157746);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,0.9897959,1.121939);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.020408,1.088281);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.05102,1.056583);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.081633,1.02668);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.112245,0.9984228);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.142857,0.9716793);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.173469,0.9463312);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.204082,0.9222719);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.234694,0.8994057);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,1.265306,0.8776459);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,1.295918,0.8569141);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,1.326531,0.8371391);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,1.357143,0.8182563);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,1.387755,0.8002065);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,1.418367,0.7829359);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,1.44898,0.766395);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,1.479592,0.7505385);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,1.510204,0.7353249);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,1.540816,0.7207158);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,1.571429,0.7066759);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,1.602041,0.6931725);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,1.632653,0.6801755);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,1.663265,0.667657);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,1.693878,0.6555909);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,1.72449,0.6439532);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,1.755102,0.6327214);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,1.785714,0.6218748);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,1.816327,0.6113937);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,1.846939,0.6012601);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,1.877551,0.591457);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,1.908163,0.5819684);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,1.938776,0.5727794);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,1.969388,0.5638761);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,2,0.5552453);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph8189 = new TH1F("Graph_Graph_Graph8189","Graph",100,0.35,2.15);
   Graph_Graph_Graph8189->SetMinimum(0.3886717);
   Graph_Graph_Graph8189->SetMaximum(2.387555);
   Graph_Graph_Graph8189->SetDirectory(0);
   Graph_Graph_Graph8189->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph8189->SetLineColor(ci);
   Graph_Graph_Graph8189->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph8189->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8189->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8189->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph8189->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph8189->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8189->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8189->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph8189->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph8189->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8189->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8189->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph8189);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph17");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetPoint(0,2,1.812716);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,2.040816,1.776462);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,2.081633,1.741629);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,2.122449,1.708136);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,2.163265,1.675907);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,2.204082,1.644872);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,2.244898,1.614965);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,2.285714,1.586127);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,2.326531,1.5583);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,2.367347,1.531433);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,2.408163,1.505476);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,2.44898,1.480385);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,2.489796,1.456116);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,2.530612,1.432631);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,2.571429,1.40989);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,2.612245,1.387861);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,2.653061,1.366509);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,2.693878,1.345804);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,2.734694,1.325718);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,2.77551,1.306222);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,2.816327,1.287291);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,2.857143,1.268901);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,2.897959,1.25103);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,2.938776,1.233654);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,2.979592,1.216755);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,3.020408,1.200312);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,3.061224,1.184308);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,3.102041,1.168725);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,3.142857,1.153547);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,3.183673,1.138758);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,3.22449,1.124343);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,3.265306,1.110289);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,3.306122,1.096581);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,3.346939,1.083208);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,3.387755,1.070158);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,3.428571,1.057418);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,3.469388,1.044978);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,3.510204,1.032827);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,3.55102,1.020955);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,3.591837,1.009353);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,3.632653,0.9980123);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,3.673469,0.9869233);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,3.714286,0.976078);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,3.755102,0.9654684);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,3.795918,0.9550871);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,3.836735,0.9449266);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,3.877551,0.93498);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,3.918367,0.9252406);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,3.959184,0.915702);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,4,0.9063581);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph8290 = new TH1F("Graph_Graph_Graph8290","Graph",100,1.8,4.2);
   Graph_Graph_Graph8290->SetMinimum(0.8157223);
   Graph_Graph_Graph8290->SetMaximum(1.903352);
   Graph_Graph_Graph8290->SetDirectory(0);
   Graph_Graph_Graph8290->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph8290->SetLineColor(ci);
   Graph_Graph_Graph8290->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph8290->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8290->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8290->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph8290->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph8290->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8290->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8290->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph8290->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph8290->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8290->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8290->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph8290);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph18");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,4,1.074914);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,4.053061,1.074914);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,4.106122,1.074914);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,4.159184,1.074914);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,4.212245,1.074914);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,4.265306,1.074914);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,4.318367,1.074914);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,4.371429,1.074914);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,4.42449,1.074914);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,4.477551,1.074914);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,4.530612,1.074914);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,4.583673,1.074914);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,4.636735,1.074914);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,4.689796,1.074914);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,4.742857,1.074914);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,4.795918,1.074914);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,4.84898,1.074914);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,4.902041,1.074914);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,4.955102,1.074914);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,5.008163,1.074914);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,5.061224,1.074914);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,5.114286,1.074914);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,5.167347,1.074914);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,5.220408,1.074914);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,5.273469,1.074914);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,5.326531,1.074914);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,5.379592,1.074914);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,5.432653,1.074914);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,5.485714,1.074914);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,5.538776,1.074914);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,5.591837,1.074914);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,5.644898,1.074914);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,5.697959,1.074914);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,5.75102,1.074914);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,5.804082,1.074914);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,5.857143,1.074914);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,5.910204,1.074914);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,5.963265,1.074914);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,6.016327,1.074914);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,6.069388,1.074914);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,6.122449,1.074914);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,6.17551,1.074914);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,6.228571,1.074914);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,6.281633,1.074914);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,6.334694,1.074914);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,6.387755,1.074914);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,6.440816,1.074914);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,6.493878,1.074914);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,6.546939,1.074914);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,6.6,1.074914);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph8391 = new TH1F("Graph_Graph_Graph8391","Graph",100,3.74,6.86);
   Graph_Graph_Graph8391->SetMinimum(0.9749137);
   Graph_Graph_Graph8391->SetMaximum(2.174914);
   Graph_Graph_Graph8391->SetDirectory(0);
   Graph_Graph_Graph8391->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph8391->SetLineColor(ci);
   Graph_Graph_Graph8391->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph8391->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8391->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8391->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph8391->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph8391->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8391->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8391->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph8391->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph8391->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8391->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8391->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph8391);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph19");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,6.6,0.8123125);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,6.689796,0.8123125);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,6.779592,0.8123125);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,6.869388,0.8123125);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,6.959184,0.8123125);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,7.04898,0.8123125);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7.138776,0.8123125);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,7.228571,0.8123125);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,7.318367,0.8123125);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,7.408163,0.8123125);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,7.497959,0.8123125);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,7.587755,0.8123125);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,7.677551,0.8123125);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,7.767347,0.8123125);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,7.857143,0.8123125);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,7.946939,0.8123125);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,8.036735,0.8123125);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,8.126531,0.8123125);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,8.216327,0.8123125);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,8.306122,0.8123125);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,8.395918,0.8123125);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,8.485714,0.8123125);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,8.57551,0.8123125);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,8.665306,0.8123125);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,8.755102,0.8123125);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,8.844898,0.8123125);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,8.934694,0.8123125);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,9.02449,0.8123125);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,9.114286,0.8123125);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,9.204082,0.8123125);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,9.293878,0.8123125);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,9.383673,0.8123125);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,9.473469,0.8123125);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,9.563265,0.8123125);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,9.653061,0.8123125);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,9.742857,0.8123125);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,9.832653,0.8123125);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,9.922449,0.8123125);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,10.01224,0.8123125);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,10.10204,0.8123125);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,10.19184,0.8123125);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,10.28163,0.8123125);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,10.37143,0.8123125);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,10.46122,0.8123125);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,10.55102,0.8123125);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,10.64082,0.8123125);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,10.73061,0.8123125);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,10.82041,0.8123125);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,10.9102,0.8123125);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,11,0.8123125);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph8492 = new TH1F("Graph_Graph_Graph8492","Graph",100,6.16,11.44);
   Graph_Graph_Graph8492->SetMinimum(0.7123125);
   Graph_Graph_Graph8492->SetMaximum(1.912313);
   Graph_Graph_Graph8492->SetDirectory(0);
   Graph_Graph_Graph8492->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph8492->SetLineColor(ci);
   Graph_Graph_Graph8492->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph8492->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8492->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8492->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph8492->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph8492->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8492->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8492->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph8492->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph8492->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8492->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8492->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph8492);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph20");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,11,0.576511);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,11.14694,0.576511);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,11.29388,0.576511);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,11.44082,0.576511);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,11.58776,0.576511);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,11.73469,0.576511);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,11.88163,0.576511);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,12.02857,0.576511);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,12.17551,0.576511);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,12.32245,0.576511);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,12.46939,0.576511);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,12.61633,0.576511);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,12.76327,0.576511);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,12.9102,0.576511);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,13.05714,0.576511);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,13.20408,0.576511);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,13.35102,0.576511);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,13.49796,0.576511);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,13.6449,0.576511);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,13.79184,0.576511);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,13.93878,0.576511);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,14.08571,0.576511);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,14.23265,0.576511);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,14.37959,0.576511);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,14.52653,0.576511);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,14.67347,0.576511);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,14.82041,0.576511);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,14.96735,0.576511);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,15.11429,0.576511);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,15.26122,0.576511);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,15.40816,0.576511);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,15.5551,0.576511);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,15.70204,0.576511);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,15.84898,0.576511);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,15.99592,0.576511);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,16.14286,0.576511);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,16.2898,0.576511);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,16.43673,0.576511);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,16.58367,0.576511);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,16.73061,0.576511);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,16.87755,0.576511);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,17.02449,0.576511);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,17.17143,0.576511);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,17.31837,0.576511);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,17.46531,0.576511);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,17.61224,0.576511);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,17.75918,0.576511);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,17.90612,0.576511);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,18.05306,0.576511);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,18.2,0.576511);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph8593 = new TH1F("Graph_Graph_Graph8593","Graph",100,10.28,18.92);
   Graph_Graph_Graph8593->SetMinimum(0.476511);
   Graph_Graph_Graph8593->SetMaximum(1.676511);
   Graph_Graph_Graph8593->SetDirectory(0);
   Graph_Graph_Graph8593->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph8593->SetLineColor(ci);
   Graph_Graph_Graph8593->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph8593->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8593->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8593->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph8593->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph8593->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8593->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8593->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph8593->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph8593->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8593->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8593->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph8593);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph21");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,18.2,0.4270415);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,18.4449,0.4270415);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,18.6898,0.4270415);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,18.93469,0.4270415);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,19.17959,0.4270415);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,19.42449,0.4270415);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,19.66939,0.4270415);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,19.91429,0.4270415);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,20.15918,0.4270415);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,20.40408,0.4270415);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,20.64898,0.4270415);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,20.89388,0.4270415);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,21.13878,0.4270415);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,21.38367,0.4270415);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,21.62857,0.4270415);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,21.87347,0.4270415);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,22.11837,0.4270415);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,22.36327,0.4270415);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,22.60816,0.4270415);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,22.85306,0.4270415);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,23.09796,0.4270415);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,23.34286,0.4270415);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,23.58776,0.4270415);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,23.83265,0.4270415);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,24.07755,0.4270415);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,24.32245,0.4270415);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,24.56735,0.4270415);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,24.81224,0.4270415);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,25.05714,0.4270415);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,25.30204,0.4270415);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,25.54694,0.4270415);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,25.79184,0.4270415);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,26.03673,0.4270415);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,26.28163,0.4270415);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,26.52653,0.4270415);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,26.77143,0.4270415);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,27.01633,0.4270415);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,27.26122,0.4270415);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,27.50612,0.4270415);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,27.75102,0.4270415);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,27.99592,0.4270415);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,28.24082,0.4270415);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,28.48571,0.4270415);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,28.73061,0.4270415);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,28.97551,0.4270415);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,29.22041,0.4270415);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,29.46531,0.4270415);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,29.7102,0.4270415);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,29.9551,0.4270415);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,30.2,0.4270415);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph8694 = new TH1F("Graph_Graph_Graph8694","Graph",100,17,31.4);
   Graph_Graph_Graph8694->SetMinimum(0.3270415);
   Graph_Graph_Graph8694->SetMaximum(1.527041);
   Graph_Graph_Graph8694->SetDirectory(0);
   Graph_Graph_Graph8694->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph8694->SetLineColor(ci);
   Graph_Graph_Graph8694->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph8694->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8694->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8694->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph8694->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph8694->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8694->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8694->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph8694->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph8694->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8694->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8694->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph8694);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph22");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,30.2,0.3202037);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,30.60408,0.3202037);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,31.00816,0.3202037);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,31.41224,0.3202037);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,31.81633,0.3202037);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,32.22041,0.3202037);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,32.62449,0.3202037);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,33.02857,0.3202037);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,33.43265,0.3202037);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,33.83673,0.3202037);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,34.24082,0.3202037);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,34.6449,0.3202037);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,35.04898,0.3202037);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,35.45306,0.3202037);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,35.85714,0.3202037);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,36.26122,0.3202037);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,36.66531,0.3202037);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,37.06939,0.3202037);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,37.47347,0.3202037);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,37.87755,0.3202037);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,38.28163,0.3202037);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,38.68571,0.3202037);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,39.0898,0.3202037);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,39.49388,0.3202037);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,39.89796,0.3202037);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,40.30204,0.3202037);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,40.70612,0.3202037);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,41.1102,0.3202037);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,41.51429,0.3202037);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,41.91837,0.3202037);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,42.32245,0.3202037);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,42.72653,0.3202037);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,43.13061,0.3202037);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,43.53469,0.3202037);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,43.93878,0.3202037);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,44.34286,0.3202037);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,44.74694,0.3202037);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,45.15102,0.3202037);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,45.5551,0.3202037);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,45.95918,0.3202037);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,46.36327,0.3202037);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,46.76735,0.3202037);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,47.17143,0.3202037);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,47.57551,0.3202037);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,47.97959,0.3202037);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,48.38367,0.3202037);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,48.78776,0.3202037);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,49.19184,0.3202037);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,49.59592,0.3202037);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,50,0.3202037);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph8795 = new TH1F("Graph_Graph_Graph8795","Graph",100,28.22,51.98);
   Graph_Graph_Graph8795->SetMinimum(0.2202037);
   Graph_Graph_Graph8795->SetMaximum(1.420204);
   Graph_Graph_Graph8795->SetDirectory(0);
   Graph_Graph_Graph8795->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph8795->SetLineColor(ci);
   Graph_Graph_Graph8795->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph8795->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8795->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8795->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph8795->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph8795->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8795->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8795->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph8795->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph8795->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8795->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8795->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph8795);
   
   gre->Draw("lx");
   
   gre = new TGraphErrors(50);
   gre->SetName("Graph23");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#6666ff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetPoint(0,50,0.2815991);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,51.02041,0.2815991);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,52.04082,0.2815991);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,53.06122,0.2815991);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,54.08163,0.2815991);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,55.10204,0.2815991);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,56.12245,0.2815991);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,57.14286,0.2815991);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,58.16327,0.2815991);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,59.18367,0.2815991);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,60.20408,0.2815991);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,61.22449,0.2815991);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,62.2449,0.2815991);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,63.26531,0.2815991);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,64.28571,0.2815991);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,65.30612,0.2815991);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,66.32653,0.2815991);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,67.34694,0.2815991);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,68.36735,0.2815991);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,69.38776,0.2815991);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,70.40816,0.2815991);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,71.42857,0.2815991);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,72.44898,0.2815991);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,73.46939,0.2815991);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,74.4898,0.2815991);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,75.5102,0.2815991);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,76.53061,0.2815991);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,77.55102,0.2815991);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,78.57143,0.2815991);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,79.59184,0.2815991);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,80.61224,0.2815991);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,81.63265,0.2815991);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,82.65306,0.2815991);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,83.67347,0.2815991);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,84.69388,0.2815991);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,85.71429,0.2815991);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,86.73469,0.2815991);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,87.7551,0.2815991);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,88.77551,0.2815991);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,89.79592,0.2815991);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,90.81633,0.2815991);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,91.83673,0.2815991);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,92.85714,0.2815991);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,93.87755,0.2815991);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,94.89796,0.2815991);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,95.91837,0.2815991);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,96.93878,0.2815991);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,97.95918,0.2815991);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,98.97959,0.2815991);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,100,0.2815991);
   gre->SetPointError(49,0,0);
   
   TH1F *Graph_Graph_Graph8896 = new TH1F("Graph_Graph_Graph8896","Graph",100,45,105);
   Graph_Graph_Graph8896->SetMinimum(0.1815991);
   Graph_Graph_Graph8896->SetMaximum(1.381599);
   Graph_Graph_Graph8896->SetDirectory(0);
   Graph_Graph_Graph8896->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph8896->SetLineColor(ci);
   Graph_Graph_Graph8896->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph8896->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8896->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8896->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph8896->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph8896->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8896->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8896->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph8896->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph8896->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph8896->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph8896->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph8896);
   
   gre->Draw("lx");
   TLine *line = new TLine(2,-1,2,6);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(4,-1,4,6);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(6.6,-1,6.6,6);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(11,-1,11,6);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(18.2,-1,18.2,6);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(30.2,-1,30.2,6);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(50,-1,50,6);

   ci = TColor::GetColor("#666666");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   TText *text = new TText(1,-0.5,"Bin 1");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(2.828427,-0.5,"Bin 2");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(5.138093,-0.5,"Bin 3");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(8.520563,-0.5,"Bin 4");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(14.1492,-0.5,"Bin 5");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(23.4444,-0.5,"Bin 6");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(38.85872,-0.5,"Bin 7");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   text = new TText(70.71068,-0.5,"Bin 8");
   text->SetTextAlign(22);

   ci = TColor::GetColor("#666666");
   text->SetTextColor(ci);
   text->SetTextFont(42);
   text->SetTextSize(0.04);
   text->Draw();
   
   TLegend *leg = new TLegend(0.6,0.7,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(50);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","CERN & FNAL TB : AHCAL","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("Graph0","80.0 GeV","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("Graph8","40.0 GeV","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("Graph16","4.0 GeV","l");

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.18,0.82,0.38,0.85,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(55);
   TText *text = pt->AddText("CALICE Preliminary");
   pt->Draw();
   
   pt = new TPaveText(0.18,0.78,0.38,0.8,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(35);
   text = pt->AddText("Si-W ECAL + AHCAL + TCMT");
   pt->Draw();
   WeightBinsH->Modified();
   WeightBinsH->cd();
   WeightBinsH->SetSelected(WeightBinsH);
}


==> Plots/cernwithFNALweights.C <==
{
//=========Macro generated from canvas: test/Graph example
//=========  (Tue Sep 19 13:24:48 2017) by ROOT version5.34/30
   TCanvas *test = new TCanvas("test", "Graph example",0,0,1080,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   test->SetHighLightColor(2);
   test->Range(0,0,1,1);
   test->SetFillColor(0);
   test->SetBorderMode(0);
   test->SetBorderSize(2);
   test->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "The pad 80% of the height",0,0.22,1,1);
   pad1->Draw();
   pad1->cd();
   pad1->Range(-16.39024,0,100.6829,0.28125);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.14);
   pad1->SetRightMargin(0.04);
   pad1->SetTopMargin(0.04);
   pad1->SetBottomMargin(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(10);
   gre->SetName("g2");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.1376416);
   gre->SetPointError(0,0,0.0007677601);
   gre->SetPoint(1,15,0.111609);
   gre->SetPointError(1,0,0.0007878221);
   gre->SetPoint(2,18,0.1019561);
   gre->SetPointError(2,0,0.0006719268);
   gre->SetPoint(3,20,0.09627295);
   gre->SetPointError(3,0,0.0007154235);
   gre->SetPoint(4,25,0.08806126);
   gre->SetPointError(4,0,0.000446276);
   gre->SetPoint(5,35,0.0768178);
   gre->SetPointError(5,0,0.0003968233);
   gre->SetPoint(6,40,0.07016964);
   gre->SetPointError(6,0,0.0004928434);
   gre->SetPoint(7,45,0.06742353);
   gre->SetPointError(7,0,0.0003512999);
   gre->SetPoint(8,50,0.06376801);
   gre->SetPointError(8,0,0.0004641793);
   gre->SetPoint(9,80,0.05303093);
   gre->SetPointError(9,0,0.0003256758);
   
   TH1F *Graph_Graph_g26195 = new TH1F("Graph_Graph_g26195","",100,0,96);
   Graph_Graph_g26195->SetMinimum(0);
   Graph_Graph_g26195->SetMaximum(0.27);
   Graph_Graph_g26195->SetDirectory(0);
   Graph_Graph_g26195->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_g26195->SetLineColor(ci);
   Graph_Graph_g26195->GetXaxis()->SetNdivisions(506);
   Graph_Graph_g26195->GetXaxis()->SetLabelFont(43);
   Graph_Graph_g26195->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_g26195->GetXaxis()->SetLabelSize(35);
   Graph_Graph_g26195->GetXaxis()->SetTitleSize(34);
   Graph_Graph_g26195->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph_g26195->GetXaxis()->SetTitleFont(43);
   Graph_Graph_g26195->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_g26195->GetYaxis()->SetNdivisions(506);
   Graph_Graph_g26195->GetYaxis()->SetLabelFont(43);
   Graph_Graph_g26195->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_g26195->GetYaxis()->SetLabelSize(40);
   Graph_Graph_g26195->GetYaxis()->SetTitleSize(40);
   Graph_Graph_g26195->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph_g26195->GetYaxis()->SetTitleFont(43);
   Graph_Graph_g26195->GetZaxis()->SetLabelFont(42);
   Graph_Graph_g26195->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_g26195->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_g26195->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_g26195);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,110);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);
   funcSC->SetLineWidth(1);
   funcSC->SetLineColor(1);
   funcSC->SetChisquare(25.16167);
   funcSC->SetNDF(8);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4215421);
   funcSC->SetParError(0,0.001788173);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.02409175);
   funcSC->SetParError(1,0.0008473442);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("ap");
   
   gre = new TGraphErrors(10);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);
   gre->SetPoint(0,10,0.1376416);
   gre->SetPointError(0,0,0.005261536);
   gre->SetPoint(1,15,0.111609);
   gre->SetPointError(1,0,0.004220167);
   gre->SetPoint(2,18,0.1019561);
   gre->SetPointError(2,0,0.003680184);
   gre->SetPoint(3,20,0.09627295);
   gre->SetPointError(3,0,0.001453294);
   gre->SetPoint(4,25,0.08806126);
   gre->SetPointError(4,0,0.001712184);
   gre->SetPoint(5,35,0.0768178);
   gre->SetPointError(5,0,0.0008530895);
   gre->SetPoint(6,40,0.07016964);
   gre->SetPointError(6,0,0.001696493);
   gre->SetPoint(7,45,0.06742353);
   gre->SetPointError(7,0,0.00128754);
   gre->SetPoint(8,50,0.06376801);
   gre->SetPointError(8,0,0.001546424);
   gre->SetPoint(9,80,0.05303093);
   gre->SetPointError(9,0,0.002451238);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph896118182196 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph896118182196","Graph",100,3,87);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->SetMinimum(0.04137688);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->SetMaximum(0.1520714);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph896118182196->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph896118182196);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,80);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(4.918524);
   funcSC->SetNDF(8);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4178317);
   funcSC->SetParError(0,0.008098362);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.02652443);
   funcSC->SetParError(1,0.003794283);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("[]");
   
   gre = new TGraphErrors(9);
   gre->SetName("g3");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.1388742);
   gre->SetPointError(0,0,0.0007871422);
   gre->SetPoint(1,15,0.1127909);
   gre->SetPointError(1,0,0.0007648566);
   gre->SetPoint(2,18,0.1033329);
   gre->SetPointError(2,0,0.0007092191);
   gre->SetPoint(3,20,0.09688602);
   gre->SetPointError(3,0,0.0007052444);
   gre->SetPoint(4,25,0.09097734);
   gre->SetPointError(4,0,0.0004672809);
   gre->SetPoint(5,35,0.07914494);
   gre->SetPointError(5,0,0.0004066101);
   gre->SetPoint(6,40,0.07460034);
   gre->SetPointError(6,0,0.0005425055);
   gre->SetPoint(7,45,0.07058583);
   gre->SetPointError(7,0,0.0003823023);
   gre->SetPoint(8,50,0.0669629);
   gre->SetPointError(8,0,0.0004951256);
   
   TH1F *Graph_Graph_g26197 = new TH1F("Graph_Graph_g26197","Graph",100,3,87);
   Graph_Graph_g26197->SetMinimum(0.05914842);
   Graph_Graph_g26197->SetMaximum(0.1469807);
   Graph_Graph_g26197->SetDirectory(0);
   Graph_Graph_g26197->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_g26197->SetLineColor(ci);
   Graph_Graph_g26197->GetXaxis()->SetLabelFont(42);
   Graph_Graph_g26197->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_g26197->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_g26197->GetXaxis()->SetTitleFont(42);
   Graph_Graph_g26197->GetYaxis()->SetLabelFont(42);
   Graph_Graph_g26197->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_g26197->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_g26197->GetYaxis()->SetTitleFont(42);
   Graph_Graph_g26197->GetZaxis()->SetLabelFont(42);
   Graph_Graph_g26197->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_g26197->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_g26197->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_g26197);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,110);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = 925;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(1357.796);
   funcSC->SetNDF(8);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.378956);
   funcSC->SetParError(0,0.002220165);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.04937505);
   funcSC->SetParError(1,0.0005450497);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
//    gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.65,0.85,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(34);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","CERN TB","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("g2","with CERN weights","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(43);
   entry=leg->AddEntry("g3","with FNAL weights","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(43);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.16,0.37,0.24,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(37);
   TText *text = pt->AddText("CALICE Preliminary");
   pt->Draw();
   
   pt = new TPaveText(0.17,0.16,0.37,0.17,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(25);
   text = pt->AddText("Si-W ECAL + AHCAL + TCMT");
   pt->Draw();
   pad1->Modified();
   test->cd();
  
// ------------>Primitives in pad: pad2
   pad2 = new TPad("pad2", "The pad 20% of the height",0,0.05,1,0.307);
   pad2->Draw();
   pad2->cd();
   pad2->Range(-16.39024,-0.225,100.6829,0.125);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.14);
   pad2->SetRightMargin(0.04);
   pad2->SetTopMargin(0);
   pad2->SetBottomMargin(0.4);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   
   gre = new TGraphErrors(9);
   gre->SetName("RSys");
   gre->SetTitle("");
      ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetFillColor(kRed);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,10,0.008954655);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,15,0.01058967);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,18,0.01350379);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,20,0.006368086);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,25,0.03311415);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,35,0.03029434);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,40,0.06314264);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,45,0.04690201);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,50,0.05010179);
   gre->SetPointError(8,0,0);
   
   TH1F *Graph_RSys198 = new TH1F("Graph_RSys198","",100,0,96);
   Graph_RSys198->SetMinimum(-0.12);
   Graph_RSys198->SetMaximum(0.125);
   Graph_RSys198->SetDirectory(0);
   Graph_RSys198->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_RSys198->SetLineColor(ci);
   Graph_RSys198->GetXaxis()->SetTitle("E_{beam} [GeV]");
   Graph_RSys198->GetXaxis()->SetNdivisions(506);
   Graph_RSys198->GetXaxis()->SetLabelFont(43);
   Graph_RSys198->GetXaxis()->SetLabelOffset(0.015);
   Graph_RSys198->GetXaxis()->SetLabelSize(40);
   Graph_RSys198->GetXaxis()->SetTitleSize(40);
   Graph_RSys198->GetXaxis()->SetTickLength(0.0851735);
   Graph_RSys198->GetXaxis()->SetTitleOffset(3.85);
   Graph_RSys198->GetXaxis()->SetTitleFont(43);
   Graph_RSys198->GetYaxis()->SetTitle("Deviation");
   Graph_RSys198->GetYaxis()->SetNdivisions(503);
   Graph_RSys198->GetYaxis()->SetLabelFont(43);
   Graph_RSys198->GetYaxis()->SetLabelOffset(0.015);
   Graph_RSys198->GetYaxis()->SetLabelSize(40);
   Graph_RSys198->GetYaxis()->SetTitleSize(40);
   Graph_RSys198->GetYaxis()->SetTickLength(0.036);
   Graph_RSys198->GetYaxis()->SetTitleOffset(1.5);
   Graph_RSys198->GetYaxis()->SetTitleFont(43);
   Graph_RSys198->GetZaxis()->SetLabelFont(42);
   Graph_RSys198->GetZaxis()->SetLabelSize(0.035);
   Graph_RSys198->GetZaxis()->SetTitleSize(0.035);
   Graph_RSys198->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_RSys198);
   
   gre->Draw("ap");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetPoint(0,10,0.008954655);
   gre->SetPointError(0,0,0.007440936);
   gre->SetPoint(1,15,0.01058967);
   gre->SetPointError(1,0,0.005968217);
   gre->SetPoint(2,18,0.01350379);
   gre->SetPointError(2,0,0.005204565);
   gre->SetPoint(3,20,0.006368086);
   gre->SetPointError(3,0,0.002055269);
   gre->SetPoint(4,25,0.03311415);
   gre->SetPointError(4,0,0.002421393);
   gre->SetPoint(5,35,0.03029434);
   gre->SetPointError(5,0,0.001206451);
   gre->SetPoint(6,40,0.06314264);
   gre->SetPointError(6,0,0.002399204);
   gre->SetPoint(7,45,0.04690201);
   gre->SetPointError(7,0,0.001820856);
   gre->SetPoint(8,50,0.05010179);
   gre->SetPointError(8,0,0.002186974);
   gre->Draw("[]");
   TLine *line = new TLine(0,0,96,0);
   line->SetLineStyle(2);
   line->Draw();
   pad2->Modified();
   test->cd();
   test->Modified();
   test->cd();
   test->SetSelected(test);
}


==> Plots/fnalwithCERNweights.C <==
{
//=========Macro generated from canvas: test/Graph example
//=========  (Tue Sep 19 13:24:48 2017) by ROOT version5.34/30
   TCanvas *test = new TCanvas("test", "Graph example",0,0,1080,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   test->SetHighLightColor(2);
   test->Range(0,0,1,1);
   test->SetFillColor(0);
   test->SetBorderMode(0);
   test->SetBorderSize(2);
   test->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "The pad 80% of the height",0,0.22,1,1);
   pad1->Draw();
   pad1->cd();
   pad1->Range(-12.29268,0,75.5122,0.28125);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.14);
   pad1->SetRightMargin(0.04);
   pad1->SetTopMargin(0.04);
   pad1->SetBottomMargin(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("g2");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,4,0.2089893);
   gre->SetPointError(0,0,0.001511369);
   gre->SetPoint(1,6,0.1805188);
   gre->SetPointError(1,0,0.001595766);
   gre->SetPoint(2,8,0.1566601);
   gre->SetPointError(2,0,0.001053355);
   gre->SetPoint(3,10,0.1376999);
   gre->SetPointError(3,0,0.000978989);
   gre->SetPoint(4,12,0.1244349);
   gre->SetPointError(4,0,0.0008300488);
   gre->SetPoint(5,15,0.1095329);
   gre->SetPointError(5,0,0.00173736);
   gre->SetPoint(6,20,0.0959946);
   gre->SetPointError(6,0,0.001326148);
   gre->SetPoint(7,30,0.08229837);
   gre->SetPointError(7,0,0.0007097694);
   gre->SetPoint(8,60,0.05746948);
   gre->SetPointError(8,0,0.001797629);
   
   TH1F *Graph_Graph_g26191 = new TH1F("Graph_Graph_g26191","",100,0,72);
   Graph_Graph_g26191->SetMinimum(0);
   Graph_Graph_g26191->SetMaximum(0.27);
   Graph_Graph_g26191->SetDirectory(0);
   Graph_Graph_g26191->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_g26191->SetLineColor(ci);
   Graph_Graph_g26191->GetXaxis()->SetNdivisions(506);
   Graph_Graph_g26191->GetXaxis()->SetLabelFont(43);
   Graph_Graph_g26191->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_g26191->GetXaxis()->SetLabelSize(35);
   Graph_Graph_g26191->GetXaxis()->SetTitleSize(34);
   Graph_Graph_g26191->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph_g26191->GetXaxis()->SetTitleFont(43);
   Graph_Graph_g26191->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_g26191->GetYaxis()->SetNdivisions(506);
   Graph_Graph_g26191->GetYaxis()->SetLabelFont(43);
   Graph_Graph_g26191->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_g26191->GetYaxis()->SetLabelSize(40);
   Graph_Graph_g26191->GetYaxis()->SetTitleSize(40);
   Graph_Graph_g26191->GetYaxis()->SetTitleOffset(1.5);
   Graph_Graph_g26191->GetYaxis()->SetTitleFont(43);
   Graph_Graph_g26191->GetZaxis()->SetLabelFont(42);
   Graph_Graph_g26191->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_g26191->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_g26191->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_g26191);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,110);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);
   funcSC->SetLineWidth(1);
   funcSC->SetLineColor(1);
   funcSC->SetChisquare(58.11764);
   funcSC->SetNDF(7);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4202212);
   funcSC->SetParError(0,0.002222138);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.0268128);
   funcSC->SetParError(1,0.002457156);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("ap");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);
   gre->SetPoint(0,4,0.2089893);
   gre->SetPointError(0,0,0.01383422);
   gre->SetPoint(1,6,0.1805188);
   gre->SetPointError(1,0,0.01052016);
   gre->SetPoint(2,8,0.1566601);
   gre->SetPointError(2,0,0.007765509);
   gre->SetPoint(3,10,0.1376999);
   gre->SetPointError(3,0,0.004549229);
   gre->SetPoint(4,12,0.1244349);
   gre->SetPointError(4,0,0.003601485);
   gre->SetPoint(5,15,0.1095329);
   gre->SetPointError(5,0,0.005762931);
   gre->SetPoint(6,20,0.0959946);
   gre->SetPointError(6,0,0.00201008);
   gre->SetPoint(7,30,0.08229837);
   gre->SetPointError(7,0,0.001706215);
   gre->SetPoint(8,60,0.05746948);
   gre->SetPointError(8,0,0.005330992);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph4104116176192 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph4104116176192","Graph",100,0,65.6);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->SetMinimum(0.03542171);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->SetMaximum(0.2397697);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176192->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph4104116176192);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,80);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(3.230637);
   funcSC->SetNDF(7);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4179519);
   funcSC->SetParError(0,0.01078446);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.02606184);
   funcSC->SetParError(1,0.008115291);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("[]");
   
   gre = new TGraphErrors(6);
   gre->SetName("g3");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.1371111);
   gre->SetPointError(0,0,0.00096024);
   gre->SetPoint(1,12,0.124466);
   gre->SetPointError(1,0,0.0008075384);
   gre->SetPoint(2,15,0.1097912);
   gre->SetPointError(2,0,0.001738854);
   gre->SetPoint(3,20,0.09457571);
   gre->SetPointError(3,0,0.001348748);
   gre->SetPoint(4,30,0.08152528);
   gre->SetPointError(4,0,0.0006703447);
   gre->SetPoint(5,60,0.06095961);
   gre->SetPointError(5,0,0.001987994);
   
   TH1F *Graph_Graph_g26193 = new TH1F("Graph_Graph_g26193","Graph",100,0,65.6);
   Graph_Graph_g26193->SetMinimum(0.04482333);
   Graph_Graph_g26193->SetMaximum(0.2146028);
   Graph_Graph_g26193->SetDirectory(0);
   Graph_Graph_g26193->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_g26193->SetLineColor(ci);
   Graph_Graph_g26193->GetXaxis()->SetLabelFont(42);
   Graph_Graph_g26193->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_g26193->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_g26193->GetXaxis()->SetTitleFont(42);
   Graph_Graph_g26193->GetYaxis()->SetLabelFont(42);
   Graph_Graph_g26193->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_g26193->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_g26193->GetYaxis()->SetTitleFont(42);
   Graph_Graph_g26193->GetZaxis()->SetLabelFont(42);
   Graph_Graph_g26193->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_g26193->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_g26193->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_g26193);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,110);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = 924;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(93.08538);
   funcSC->SetNDF(7);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4041795);
   funcSC->SetParError(0,0.002266462);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.03575849);
   funcSC->SetParError(1,0.001842082);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
//    gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.65,0.85,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(34);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","FNAL TB","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("g2","with FNAL weights","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(43);
   entry=leg->AddEntry("g3","with CERN weights","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(43);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.16,0.37,0.24,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(37);
   TText *text = pt->AddText("CALICE Preliminary");
   pt->Draw();
   
   pt = new TPaveText(0.17,0.16,0.37,0.17,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(25);
   text = pt->AddText("Si-W ECAL + AHCAL + TCMT");
   pt->Draw();
   pad1->Modified();
   test->cd();
  
// ------------>Primitives in pad: pad2
   pad2 = new TPad("pad2", "The pad 20% of the height",0,0.05,1,0.307);
   pad2->Draw();
   pad2->cd();
   pad2->Range(-12.29268,-0.225,75.5122,0.125);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.14);
   pad2->SetRightMargin(0.04);
   pad2->SetTopMargin(0);
   pad2->SetBottomMargin(0.4);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   
   gre = new TGraphErrors(6);
   gre->SetName("RSys");
   gre->SetTitle("");
   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
  
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,10,-0.004276082);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,12,0.0002495168);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,15,0.002357749);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,20,-0.01478093);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,30,-0.009393701);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,60,0.06073014);
   gre->SetPointError(5,0,0);
   
   TH1F *Graph_RSys194 = new TH1F("Graph_RSys194","",100,0,72);
   Graph_RSys194->SetMinimum(-0.12);
   Graph_RSys194->SetMaximum(0.125);
   Graph_RSys194->SetDirectory(0);
   Graph_RSys194->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_RSys194->SetLineColor(ci);
   Graph_RSys194->GetXaxis()->SetTitle("E_{beam} [GeV]");
   Graph_RSys194->GetXaxis()->SetNdivisions(506);
   Graph_RSys194->GetXaxis()->SetLabelFont(43);
   Graph_RSys194->GetXaxis()->SetLabelOffset(0.015);
   Graph_RSys194->GetXaxis()->SetLabelSize(40);
   Graph_RSys194->GetXaxis()->SetTitleSize(40);
   Graph_RSys194->GetXaxis()->SetTickLength(0.0851735);
   Graph_RSys194->GetXaxis()->SetTitleOffset(4);
   Graph_RSys194->GetXaxis()->SetTitleFont(43);
   Graph_RSys194->GetYaxis()->SetTitle("Deviation");
   Graph_RSys194->GetYaxis()->SetNdivisions(503);
   Graph_RSys194->GetYaxis()->SetLabelFont(43);
   Graph_RSys194->GetYaxis()->SetLabelOffset(0.015);
   Graph_RSys194->GetYaxis()->SetLabelSize(40);
   Graph_RSys194->GetYaxis()->SetTitleSize(40);
   Graph_RSys194->GetYaxis()->SetTickLength(0.036);
   Graph_RSys194->GetYaxis()->SetTitleOffset(1.5);
   Graph_RSys194->GetYaxis()->SetTitleFont(43);
   Graph_RSys194->GetZaxis()->SetLabelFont(42);
   Graph_RSys194->GetZaxis()->SetLabelSize(0.035);
   Graph_RSys194->GetZaxis()->SetTitleSize(0.035);
   Graph_RSys194->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_RSys194);
   
   gre->Draw("ap");
   
   gre = new TGraphErrors(6);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetPoint(0,10,-0.004276082);
   gre->SetPointError(0,0,0.006433582);
   gre->SetPoint(1,12,0.0002495168);
   gre->SetPointError(1,0,0.00509327);
   gre->SetPoint(2,15,0.002357749);
   gre->SetPointError(2,0,0.008150015);
   gre->SetPoint(3,20,-0.01478093);
   gre->SetPointError(3,0,0.002842683);
   gre->SetPoint(4,30,-0.009393701);
   gre->SetPointError(4,0,0.002412952);
   gre->SetPoint(5,60,0.06073014);
   gre->SetPointError(5,0,0.007539161);
   gre->Draw("[]");
   TLine *line = new TLine(0,0,72,0);
   line->SetLineStyle(2);
   line->Draw();
   pad2->Modified();
   test->cd();
   test->Modified();
   test->cd();
   test->SetSelected(test);
}


==> Plots/fnalwithCERNweights1.C <==
{
//=========Macro generated from canvas: test/Graph example
//=========  (Mon Oct 16 14:56:33 2017) by ROOT version5.34/30
   TCanvas *test = new TCanvas("test", "Graph example",0,0,1080,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   test->SetHighLightColor(2);
   test->Range(0,0,1,1);
   test->SetFillColor(0);
   test->SetBorderMode(0);
   test->SetBorderSize(2);
   test->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "The pad 80% of the height",0,0.22,1,1);
   pad1->Draw();
   pad1->cd();
   pad1->Range(-12.29268,0,75.5122,0.28125);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.14);
   pad1->SetRightMargin(0.04);
   pad1->SetTopMargin(0.04);
   pad1->SetBottomMargin(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("g2");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,4,0.2089893);
   gre->SetPointError(0,0,0.001511369);
   gre->SetPoint(1,6,0.1805188);
   gre->SetPointError(1,0,0.001595766);
   gre->SetPoint(2,8,0.1566601);
   gre->SetPointError(2,0,0.001053355);
   gre->SetPoint(3,10,0.1376999);
   gre->SetPointError(3,0,0.000978989);
   gre->SetPoint(4,12,0.1244349);
   gre->SetPointError(4,0,0.0008300488);
   gre->SetPoint(5,15,0.1095329);
   gre->SetPointError(5,0,0.00173736);
   gre->SetPoint(6,20,0.0959946);
   gre->SetPointError(6,0,0.001326148);
   gre->SetPoint(7,30,0.08229837);
   gre->SetPointError(7,0,0.0007097694);
   gre->SetPoint(8,60,0.05746948);
   gre->SetPointError(8,0,0.001797629);
   
   TH1F *Graph_Graph_g26197 = new TH1F("Graph_Graph_g26197","",100,0,72);
   Graph_Graph_g26197->SetMinimum(0);
   Graph_Graph_g26197->SetMaximum(0.27);
   Graph_Graph_g26197->SetDirectory(0);
   Graph_Graph_g26197->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_g26197->SetLineColor(ci);
   Graph_Graph_g26197->GetXaxis()->SetNdivisions(506);
   Graph_Graph_g26197->GetXaxis()->SetLabelFont(43);
   Graph_Graph_g26197->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_g26197->GetXaxis()->SetLabelSize(30);
   Graph_Graph_g26197->GetXaxis()->SetTitleSize(34);
   Graph_Graph_g26197->GetXaxis()->SetTitleOffset(1.2);
   Graph_Graph_g26197->GetXaxis()->SetTitleFont(43);
   Graph_Graph_g26197->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_g26197->GetYaxis()->SetNdivisions(506);
   Graph_Graph_g26197->GetYaxis()->SetLabelFont(43);
   Graph_Graph_g26197->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_g26197->GetYaxis()->SetLabelSize(30);
   Graph_Graph_g26197->GetYaxis()->SetTitleSize(34);
   Graph_Graph_g26197->GetYaxis()->SetTitleOffset(1.8);
   Graph_Graph_g26197->GetYaxis()->SetTitleFont(43);
   Graph_Graph_g26197->GetZaxis()->SetLabelFont(42);
   Graph_Graph_g26197->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_g26197->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_g26197->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_g26197);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,110);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(58.11764);
   funcSC->SetNDF(7);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4202212);
   funcSC->SetParError(0,0.002222138);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.0268128);
   funcSC->SetParError(1,0.002457156);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("ap");
   
   gre = new TGraphErrors(9);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);
   gre->SetPoint(0,4,0.2089893);
   gre->SetPointError(0,0,0.01383422);
   gre->SetPoint(1,6,0.1805188);
   gre->SetPointError(1,0,0.01052016);
   gre->SetPoint(2,8,0.1566601);
   gre->SetPointError(2,0,0.007765509);
   gre->SetPoint(3,10,0.1376999);
   gre->SetPointError(3,0,0.004549229);
   gre->SetPoint(4,12,0.1244349);
   gre->SetPointError(4,0,0.003601485);
   gre->SetPoint(5,15,0.1095329);
   gre->SetPointError(5,0,0.005762931);
   gre->SetPoint(6,20,0.0959946);
   gre->SetPointError(6,0,0.00201008);
   gre->SetPoint(7,30,0.08229837);
   gre->SetPointError(7,0,0.001706215);
   gre->SetPoint(8,60,0.05746948);
   gre->SetPointError(8,0,0.005330992);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph4104116176198 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph4104116176198","Graph",100,0,65.6);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->SetMinimum(0.03542171);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->SetMaximum(0.2397697);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetYaxis()->SetTitle("#sigma_{reco}/E_{reco}");
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph4104116176198->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph4104116176198);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,80);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(3.230637);
   funcSC->SetNDF(7);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4179519);
   funcSC->SetParError(0,0.01078446);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.02606184);
   funcSC->SetParError(1,0.008115291);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("[]");
   
   gre = new TGraphErrors(6);
   gre->SetName("g2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,0.1371111);
   gre->SetPointError(0,0,0.00096024);
   gre->SetPoint(1,12,0.124466);
   gre->SetPointError(1,0,0.0008075384);
   gre->SetPoint(2,15,0.1097912);
   gre->SetPointError(2,0,0.001738854);
   gre->SetPoint(3,20,0.09457571);
   gre->SetPointError(3,0,0.001348748);
   gre->SetPoint(4,30,0.08152528);
   gre->SetPointError(4,0,0.0006703447);
   gre->SetPoint(5,60,0.06095961);
   gre->SetPointError(5,0,0.001987994);
   
   TH1F *Graph_Graph_g26199 = new TH1F("Graph_Graph_g26199","Graph",100,0,65.6);
   Graph_Graph_g26199->SetMinimum(0.04482333);
   Graph_Graph_g26199->SetMaximum(0.2146028);
   Graph_Graph_g26199->SetDirectory(0);
   Graph_Graph_g26199->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_g26199->SetLineColor(ci);
   Graph_Graph_g26199->GetXaxis()->SetLabelFont(42);
   Graph_Graph_g26199->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_g26199->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_g26199->GetXaxis()->SetTitleFont(42);
   Graph_Graph_g26199->GetYaxis()->SetLabelFont(42);
   Graph_Graph_g26199->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_g26199->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_g26199->GetYaxis()->SetTitleFont(42);
   Graph_Graph_g26199->GetZaxis()->SetLabelFont(42);
   Graph_Graph_g26199->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_g26199->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_g26199->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_g26199);
   
   
   TF1 *funcSC = new TF1("funcSC","sqrt(([0]*[0]/x)+([1]*[1])+([2]*[2]/(x*x)))",2,110);
   funcSC->SetFillColor(19);
   funcSC->SetFillStyle(0);

   ci = 924;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   funcSC->SetLineColor(ci);
   funcSC->SetLineWidth(1);
   funcSC->SetChisquare(93.08538);
   funcSC->SetNDF(7);
   funcSC->GetXaxis()->SetLabelFont(42);
   funcSC->GetXaxis()->SetLabelSize(0.035);
   funcSC->GetXaxis()->SetTitleSize(0.035);
   funcSC->GetXaxis()->SetTitleFont(42);
   funcSC->GetYaxis()->SetLabelFont(42);
   funcSC->GetYaxis()->SetLabelSize(0.035);
   funcSC->GetYaxis()->SetTitleSize(0.035);
   funcSC->GetYaxis()->SetTitleFont(42);
   funcSC->SetParameter(0,0.4041795);
   funcSC->SetParError(0,0.002266462);
   funcSC->SetParLimits(0,0,0);
   funcSC->SetParameter(1,0.03575849);
   funcSC->SetParError(1,0.001842082);
   funcSC->SetParLimits(1,0,0);
   funcSC->SetParameter(2,0.18);
   funcSC->SetParError(2,0);
   funcSC->SetParLimits(2,0.18,0.18);
   gre->GetListOfFunctions()->Add(funcSC);
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.65,0.65,0.85,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(34);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","FNAL TB","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("g2","with FNAL weights","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(43);
   entry=leg->AddEntry("g2","with CERN weights","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(43);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.16,0.37,0.24,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(31);
   TText *text = pt->AddText("CALICE Preliminary");
   pt->Draw();
   
   pt = new TPaveText(0.17,0.16,0.37,0.17,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(10);
   pt->SetLineColor(10);
   pt->SetTextAlign(11);

   ci = TColor::GetColor("#999999");
   pt->SetTextColor(ci);
   pt->SetTextFont(43);
   pt->SetTextSize(20);
   text = pt->AddText("Si-W ECAL + AHCAL + TCMT");
   pt->Draw();
   pad1->Modified();
   test->cd();
  
// ------------>Primitives in pad: pad2
   pad2 = new TPad("pad2", "The pad 20% of the height",0,0.05,1,0.307);
   pad2->Draw();
   pad2->cd();
   pad2->Range(-12.29268,-0.225,75.5122,0.125);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.14);
   pad2->SetRightMargin(0.04);
   pad2->SetTopMargin(0);
   pad2->SetBottomMargin(0.3);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   
   gre = new TGraphErrors(6);
   gre->SetName("RSys");
   gre->SetTitle("");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(1.5);
   gre->SetPoint(0,10,-0.004276082);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,12,0.0002495168);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,15,0.002357749);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,20,-0.01478093);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,30,-0.009393701);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,60,0.06073014);
   gre->SetPointError(5,0,0);
   
   TH1F *Graph_RSys200 = new TH1F("Graph_RSys200","",100,0,72);
   Graph_RSys200->SetMinimum(-0.12);
   Graph_RSys200->SetMaximum(0.125);
   Graph_RSys200->SetDirectory(0);
   Graph_RSys200->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_RSys200->SetLineColor(ci);
   Graph_RSys200->GetXaxis()->SetTitle("E_{beam}[GeV]");
   Graph_RSys200->GetXaxis()->SetNdivisions(506);
   Graph_RSys200->GetXaxis()->SetLabelFont(43);
   Graph_RSys200->GetXaxis()->SetLabelOffset(0.015);
   Graph_RSys200->GetXaxis()->SetLabelSize(30);
   Graph_RSys200->GetXaxis()->SetTitleSize(34);
   Graph_RSys200->GetXaxis()->SetTickLength(0.0851735);
   Graph_RSys200->GetXaxis()->SetTitleOffset(3.5);
   Graph_RSys200->GetXaxis()->SetTitleFont(43);
   Graph_RSys200->GetYaxis()->SetTitle("Deviation");
   Graph_RSys200->GetYaxis()->SetNdivisions(503);
   Graph_RSys200->GetYaxis()->SetLabelFont(43);
   Graph_RSys200->GetYaxis()->SetLabelOffset(0.015);
   Graph_RSys200->GetYaxis()->SetLabelSize(30);
   Graph_RSys200->GetYaxis()->SetTitleSize(34);
   Graph_RSys200->GetYaxis()->SetTickLength(0.036);
   Graph_RSys200->GetYaxis()->SetTitleOffset(1.8);
   Graph_RSys200->GetYaxis()->SetTitleFont(43);
   Graph_RSys200->GetZaxis()->SetLabelFont(42);
   Graph_RSys200->GetZaxis()->SetLabelSize(0.035);
   Graph_RSys200->GetZaxis()->SetTitleSize(0.035);
   Graph_RSys200->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_RSys200);
   
   gre->Draw("ap");
   
   gre = new TGraphErrors(6);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetPoint(0,10,-0.004276082);
   gre->SetPointError(0,0,0.006433582);
   gre->SetPoint(1,12,0.0002495168);
   gre->SetPointError(1,0,0.00509327);
   gre->SetPoint(2,15,0.002357749);
   gre->SetPointError(2,0,0.008150015);
   gre->SetPoint(3,20,-0.01478093);
   gre->SetPointError(3,0,0.002842683);
   gre->SetPoint(4,30,-0.009393701);
   gre->SetPointError(4,0,0.002412952);
   gre->SetPoint(5,60,0.06073014);
   gre->SetPointError(5,0,0.007539161);
   gre->Draw("[]");
   TLine *line = new TLine(0,0,72,0);
   line->SetLineStyle(2);
   line->Draw();
   pad2->Modified();
   test->cd();
   test->Modified();
   test->cd();
   test->SetSelected(test);
}

